A note on the Burris-Willard conjecture

Based on results by Dani\v{l}\v{c}enko, in 1987 Burris and Willard have conjectured that on any $k$-element domain where $k\geq 3$ it is possible to bicentrically generate every centraliser clone from its $k$-ary part. Later, for every $k\geq 3$, Snow constructed algebras with a $k$-element carrier set where the minimum arity of the clone of term operations from which the bicentraliser can be generated is at least $(k-1)^2$, which is larger than $k$ for $k\geq 3$. We prove that Snow's examples do not violate the Burris-Willard conjecture nor invalidate the results by Dani\v{l}\v{c}enko on which the latter is based. We also complement our results with some computational evidence for $k=3$, obtained by an algorithm to compute a primitive positive definition for a relation in a finitely generated relational clone over a finite set.

==> anc/cpp/commutation-with-T/Tcent1.txt <==

unaries:
000
001
002
012



==> anc/cpp/commutation-with-T/Tcent2.txt <==

binaries:
000
000
000

000
000
001

000
000
002

000
000
010

000
000
011

000
000
020

000
000
022

000
000
100

000
000
101

000
000
110

000
000
111

000
000
200

000
000
202

000
000
220

000
000
222

000
001
000

000
001
001

000
001
010

000
001
011

000
001
100

000
001
101

000
001
110

000
001
111

000
002
000

000
002
002

000
002
020

000
002
022

000
002
200

000
002
202

000
002
220

000
002
222

000
111
222

001
000
000

001
000
001

001
000
010

001
000
011

001
000
100

001
000
101

001
000
110

001
000
111

001
001
000

001
001
001

001
001
010

001
001
011

001
001
100

001
001
101

001
001
110

001
001
111

002
000
000

002
000
002

002
000
020

002
000
022

002
000
200

002
000
202

002
000
220

002
000
222

002
002
000

002
002
002

002
002
020

002
002
022

002
002
200

002
002
202

002
002
220

002
002
222

012
012
012



==> anc/cpp/commutation-with-T/commutationTs.cpp <==
#include <iostream>
// #include <cstdlib>
#include <fstream>
using namespace std;


const int k = 3;                     // |A|
void output_z3_tests();              // auxiliary function to help create binaryfunccommutingT.z3
void findallunaries();               // output T*(¹)
void findallbinaries();              // output T*(²)
void writeallbinariesforz3();        // output T*(²) in SMT-LIB2.0 format for use in func_Tc2c2.z3
void writeallbinariesforternaries(); // output T*(²) for use in findallternaries_optimised()
void findallternaries();             // output T*(³) (naive approach, too slow)
void findallternaries_optimised();   // output T*(³) as explained in Remark 13, giving 1048578 functions
void readTcent3(char const* fname);  // read 1048578 ternary functions from input file fname
                                     // (coded as 3 integers each, as output by findallternaries_optimised()) and
                                     // check whether all of these commute with the binary function f₂ from Lemma 12
                                     // Thus f₂ ∈ T*(³)*(²) is verified.
bool commuteT1(int* unary);          // checks if a unary function (the argument) commutes with Snow's T
bool commuteT2(int* b);              // checks if a binary function (the argument) commutes with Snow's T
bool commuteT3(int* b);              // checks if a ternary function (the argument) commutes with Snow's T
bool commutef2ternary(int* tern);    // checks if a ternary function (the argument) commutes with the binary operation f₂ from Lemma 12

bool commuteT1(int* unary)
/* Checks whether a unary operation on {0,1,2} with value table
 *  (int* unary) commutes with Snow's quaternary operation T */
{
  // we check if unary(T(x0,x1,x2,x3))
  //             = T(unary(x0),unary(x1),unary(x2),unary(x3))
  // for all (x0,x1,x2,x3) ∈ {0,1,2}⁴
  // array unary should have length k (this is not checked)
  const int special1 = 50;  // the index of the first special argument tuple of T, where T returns 1
  const int special2 = 44;  // the index of the second special argument tuple, where T returns 1
  int x[5];   // an array to store tuples (x0,x1,x2,x3) and their value x4 = T(x0,x1,x2,x3)
  x[4] = 0;   // the "default" value of T is 0
  int cnt=0;  // a counter for the current tuple in {0,1,2}⁴
  for (x[0]=0; x[0]<k; ++(x[0])) // iterate over all tuples (x0,x1,x2,x3) ∈ {0,1,2}⁴
  for (x[1]=0; x[1]<k; ++(x[1]))
  for (x[2]=0; x[2]<k; ++(x[2]))
  for (x[3]=0; x[3]<k; ++(x[3]))
  {
    if (cnt==special1 or cnt==special2)
    // for the two special tuples we temporarily modify the value of T
    {
      x[4] = 1;
      //for (int i= 0; i<4; ++i)
      //  std:cout << x[i];
      //std::cout << std::endl;
    }
    // apply the unary operation component-wise to (x0,x1,x2,x3) and
    // distinguish whether the result is a special tuple for T or not
    if ((unary[x[0]]==1 and unary[x[1]] ==2 and unary[x[2]]==1 and
         unary[x[3]]==2) or
        (unary[x[0]]==1 and unary[x[1]] ==1 and unary[x[2]]==2 and
         unary[x[3]]==2))
    {
       // if non-commutation can be inferred, stop
       if (unary[x[4]]!=1) return false;
    }
    else
    {
       // if non-commutation can be inferred, stop
       if (unary[x[4]]!=0) return false;
    }
    // the current tuple has passed the commutation test,
    // thus reset x4 to the default value of T if necessary
    if (cnt==special1 or cnt==special2)
      x[4] = 0;
    ++cnt;  // go to the next tuple
  }
  // if all tuples have passed the test positively, then unary and T commute
  return true;
}

bool commuteT2(int* b)
/* Checks whether a binary operation on {0,1,2} with value table
 *  (int* b) commutes with Snow's quaternary operation T */
{
  // we check if b(T(x0,x1,x2,x3),
  //               T(x5,x6,x7,x8))
  //             = T(b(x0,x5),b(x1,x6),b(x2,x7),b(x3,x8))
  // the encoding of the table of the binary function b(x,y) is b[3x+y]
  // (row-wise), so b is expected to have length k^2 = 9
  const int arityT = 4;
  const int m = arityT + 1;
  const int t1 = m-1;
  const int t2 = 2*m-1;
  int x[2*m]; // 8 places (a (2×4)-matrix of arguments) + 2 for the 2 T-values
  int y[m]; // to store b(x0,x5), b(x1,x6), b(x2,x7), b(x3,x8) and b(T(x0,x1,x2,x3),T(x5,x6,x7,x8))
  for (x[0]=0; x[0]<k; ++(x[0])) // iterate over all (4×2)-matrices in {0,1,2}⁴×²
  for (x[1]=0; x[1]<k; ++(x[1]))
  for (x[2]=0; x[2]<k; ++(x[2]))
  for (x[3]=0; x[3]<k; ++(x[3]))
  for (x[5]=0; x[5]<k; ++(x[5]))
  for (x[6]=0; x[6]<k; ++(x[6]))
  for (x[7]=0; x[7]<k; ++(x[7]))
  for (x[8]=0; x[8]<k; ++(x[8]))
  {
    x[t1] = 0; // default value for T(x0,x1,x2,x3)
    x[t2] = 0; // default value for T(x5,x6,x7,x8)
    const bool special1 = ((x[0]==1 and x[1]==2 and x[2]==1 and x[3]==2)
                          or
                          (x[0]==1 and x[1]==1 and x[2]==2 and x[3]==2));
    const bool special2 = ((x[5]==1 and x[6]==2 and x[7]==1 and x[8]==2)
                          or
                          (x[5]==1 and x[6]==1 and x[7]==2 and x[8]==2));
    if (special1) x[t1]=1;  // modify the default T-value if the first row is special
    if (special2) x[t2]=1;  // modify the default T-value if the second row is special
    for (int i=0; i<m; ++i) // compute the 4 column values of b
      y[i] = b[3*x[i]+x[i+5]];
    const bool specialy = ((y[0]==1 and y[1]==2 and y[2]==1 and y[3]==2)
                          or
                          (y[0]==1 and y[1]==1 and y[2]==2 and y[3]==2));
    // check the commutation condition, distinguishing cases whether
    // the resulting tuple from the columns is special for T, if so,
    // modify the expected value to T(y) = 1
    if (specialy) // T(y) = 1
    {
      // if non-commutation can be inferred, stop
      if (y[t1]!=1)
        return false;
    }
    else // T(y) = 0
    {
      // if non-commutation can be inferred, stop
      if (y[t1]!=0)
        return false;
    }
  }
  // if all matrices have passed the test positively, then b and T commute
  return true;
}

bool commuteT3(int* b)
/* Checks whether a ternary operation on {0,1,2} with value table
 *  (int* b) commutes with Snow's quaternary operation T */
{
  // we check if b(T(x0,x1,x2,x3),
  //               T(x5,x6,x7,x8),
  //               T(x10,x11,x12,x13))
  //             = T(b(x0,x5,x10),b(x1,x6,x11),b(x2,x7,x12),b(x3,x8,x13))
  // the encoding of the table of the ternary function b(x,y,z) is b[9x + 3y +z]
  // (row-wise), so b is expected to have length k^3 = 27

  // The procedure is quite similar to the function commuteT2, only
  // with bigger (3×4)-matrices
  // (extended by storage for the row values to a (3×5)-matrix)
  const int arityT = 4;
  const int m = arityT + 1;
  const int t1 = m-1;
  const int t2 = 2*m-1;
  const int t3 = 3*m-1;
  int x[3*m]; // 12 places + 3 for the 3 T-values
  int y[m]; // to store b(x0,x5,x10), b(x1,x6,x11), b(x2,x7,x12), b(x3,x8,x13) and b(T(x0,x1,x2,x3),T(x5,x6,x7,x8),T(x10,x11,x12,x13))
  for (x[ 0]=0; x[ 0]<k; ++(x[ 0]))
  for (x[ 1]=0; x[ 1]<k; ++(x[ 1]))
  for (x[ 2]=0; x[ 2]<k; ++(x[ 2]))
  for (x[ 3]=0; x[ 3]<k; ++(x[ 3]))
  for (x[ 5]=0; x[ 5]<k; ++(x[ 5]))
  for (x[ 6]=0; x[ 6]<k; ++(x[ 6]))
  for (x[ 7]=0; x[ 7]<k; ++(x[ 7]))
  for (x[ 8]=0; x[ 8]<k; ++(x[ 8]))
  for (x[10]=0; x[10]<k; ++(x[10]))
  for (x[11]=0; x[11]<k; ++(x[11]))
  for (x[12]=0; x[12]<k; ++(x[12]))
  for (x[13]=0; x[13]<k; ++(x[13]))
  {
    x[t1] = 0; // T(x0,x1,x2,x3)
    x[t2] = 0; // T(x5,x6,x7,x8)
    x[t3] = 0; // T(x10,x11,x12,x13)
    const bool special1 = ((x[0]==1 and x[1]==2 and x[2]==1 and x[3]==2)
                          or
                          (x[0]==1 and x[1]==1 and x[2]==2 and x[3]==2));
    const bool special2 = ((x[5]==1 and x[6]==2 and x[7]==1 and x[8]==2)
                          or
                          (x[5]==1 and x[6]==1 and x[7]==2 and x[8]==2));
    const bool special3 = ((x[10]==1 and x[11]==2 and x[12]==1 and x[13]==2)
                          or
                          (x[10]==1 and x[11]==1 and x[12]==2 and x[13]==2));
    if (special1) x[t1]=1;
    if (special2) x[t2]=1;
    if (special3) x[t3]=1;
    for (int i=0; i<m; ++i)
      y[i] = b[9*x[i]+3*x[i+5]+x[i+10]];
    const bool specialy = ((y[0]==1 and y[1]==2 and y[2]==1 and y[3]==2)
                          or
                          (y[0]==1 and y[1]==1 and y[2]==2 and y[3]==2));
    if (specialy) // T(y) = 1
    {
      if (y[t1]!=1)
        return false;
    }
    else // T(y) = 0
    {
      if (y[t1]!=0)
        return false;
    }
  }
  return true;
}

bool commutef2ternary(int* t)
// Check if f₂ (from Lemma 12) commutes with some ternary function t on {0,1,2}
// The function f₂ on {0,1,2}² is given by
// f₂(x,y) = 1 if {x,y} = {1,2}
// f₂(x,y) = 0 otherwise
// This can be implemented by f(x,y) = (x+y==3)?1:0
{
  // we check if t(f2(x0,x1),
  //               f2(x3,x4),
  //               f2(x6,x7))
  //             = f2(t(x0,x3,x6),t(x1,x4,x7))
  // for this we put f2(x0,x1) = x2
  //                 f2(x3,x4) = x5
  //                 f2(x6,x7) = x8
  // and test whether
  //             t(x2,x5,x8) = f2(t(x0,x3,x6),t(x1,x4,x7)).
  // the encoding of the table of the ternary function t(x,y,z) is t[9x + 3y +z]
  // (row-wise), so t is expected to have length k^3 = 27
  const int arityf2 = 2;
  const int m = arityf2 + 1;
  int x[3*m]; // 6 places + 3 for the 3 T-values
  // int y[m]; // to store t(x0,x3,x6), t(x1,x4,x7) and t(x2,x5,x8)
  for (x[ 0]=0; x[ 0]<k; ++(x[ 0]))
  for (x[ 1]=0; x[ 1]<k; ++(x[ 1]))
  {    x[ 2] = ((x[0]+x[1] == 3) ? 1 :0); // f2(x0,x1) = x2
  for (x[ 3]=0; x[ 3]<k; ++(x[ 3]))
  for (x[ 4]=0; x[ 4]<k; ++(x[ 4]))
  {    x[ 5] = ((x[3]+x[4] == 3) ? 1 :0); // f2(x3,x4) = x5
  for (x[ 6]=0; x[ 6]<k; ++(x[ 6]))
  for (x[ 7]=0; x[ 7]<k; ++(x[ 7]))
  {    x[ 8] = ((x[6]+x[7] == 3) ? 1 :0); // f2(x6,x7) = x8
    //for (int i=0; i<k; ++i)
    //  y[i] = t[9*x[i]+3*x[i+3]+x[i+6]];
    // OR
    // y[0] = t[9*x[0]+3*x[3]+x[6]] //  t(x0,x3,x6)
    // y[1] = t[9*x[1]+3*x[4]+x[7]] //  t(x1,x4,x7)
    // y[2] = t[9*x[2]+3*x[5]+x[8]] //  t(x2,x5,x8)
    // We inline these values directly into the check of the commutation condition:
    if( ((t[9*x[0]+3*x[3]+x[6]] + t[9*x[1]+3*x[4]+x[7]] == 3) ? 1:0)  != t[9*x[2]+3*x[5]+x[8]])
    {
      // if non-commutation can be inferred, show the reason and stop:
      std::cout << "problematic matrix:" << std::endl;
      for(int i = 0; i<3;++i)
      {
        for(int j = 0; j<3;++j)
          std::cout << x[3*i+j];
        std::cout << std::endl;
      }
      std::cout << "results of t" << std::endl;
      std::cout << t[9*x[0]+3*x[3]+x[6]]
                << t[9*x[1]+3*x[4]+x[7]]
                << t[9*x[2]+3*x[5]+x[8]] << std::endl;
      return false;
    }
  }}}
  // If all matrices have passed the commutation test, we return true.
  return true;
}

void output_z3_tests()
/* An unrelated auxiliary function printing some parts of the file
 * binaryfunccommutingT.z3 (the many tests towards the end, showing
 * that actually all functions listed in Lemma 6 really commute with
 * Snow's quaternary function T.*/
{
  int v[4];
  for (v[0]=0; v[0]<k; ++(v[0]))
  for (v[1]=0; v[1]<k; ++(v[1]))
  for (v[2]=0; v[2]<k; ++(v[2]))
  for (v[3]=0; v[3]<k; ++(v[3]))
  {
    std::cout <<
      "    (push)" << std::endl <<
      "      (assert  (conj4 (= a02 v" << v[0] <<
                            ") (= a20 v" << v[1] <<
                            ") (= a12 v" << v[2] <<
                            ") (= a21 v" << v[3] << ")))" << std::endl <<
      "      (check-sat)" << std::endl <<
      "    (pop)" << std::endl;
  }
  std::cout << std::endl;
  for (v[0]=0; v[0]<k; ++(v[0]))
  for (v[1]=0; v[1]<k; ++(v[1]))
  for (v[2]=0; v[2]<k; ++(v[2]))
  for (v[3]=0; v[3]<k; ++(v[3]))
  {
    std::cout << v[0] << v[1] << v[2] << v[3] << std::endl;
  }
  std::cout << std::endl;
  for (v[0]=0; v[0]<k; ++(v[0]))
  for (v[1]=0; v[1]<k; ++(v[1]))
  for (v[2]=0; v[2]<k; ++(v[2]))
  for (v[3]=0; v[3]<k; ++(v[3]))
  {
    bool output = true;
    for (int i = 0; i < 4; ++i)
    {
      if (v[i] != 0) // hence v[i] is in {1,2}
      {
        for (int j=i+1; j<4; ++j)
        {
          if (v[j] != 0 and v[j] != v[i])
          {
            //we have a bad tuple that should not be output
            output = false;
            break;
          }
        }
        break;
      }
    }
    if (output)
    {
      std::cout <<
        "    (push)" << std::endl <<
        "      (assert  (conj4 (= a02 v" << v[0] <<
                              ") (= a20 v" << v[1] <<
                              ") (= a12 v" << v[2] <<
                              ") (= a21 v" << v[3] << ")))" << std::endl <<
        "      (check-sat)" << std::endl <<
        "    (pop)" << std::endl;
      //std::cout << v[0] << v[1] << v[2] << v[3] << std::endl;
    }
  }
}

void findallunaries()  // output T*(¹)
/* Iterate over (the value tables of) all unary operations on {0,1,2}
 * and output those to standard output that commute with Snow's T.
 * This can be used to verify the correctness of Lemma 4 for k=3.*/
{
  int S[k] = {0};
  for (S[0]=0; S[0]<k; ++(S[0]))
  for (S[1]=0; S[1]<k; ++(S[1]))
  for (S[2]=0; S[2]<k; ++(S[2]))
    if (commuteT1(S))
    {
      for (int i=0; i<k; ++i)
        std::cout << S[i];
      std::cout << std::endl;
    }
}

void findallbinaries()  // output T*(²)
/* Iterate over (the value tables of) all binary operations on {0,1,2}
 * and output those to standard output that commute with Snow's T.
 * Each binary operation is output as a (3×3)-operation table.
 * This can be used to verify the correctness of Lemma 6.*/
{
  int B[k*k] = {0};
  for (B[0]=0; B[0]<k; ++(B[0]))
  for (B[1]=0; B[1]<k; ++(B[1]))
  for (B[2]=0; B[2]<k; ++(B[2]))
  for (B[3]=0; B[3]<k; ++(B[3]))
  for (B[4]=0; B[4]<k; ++(B[4]))
  for (B[5]=0; B[5]<k; ++(B[5]))
  for (B[6]=0; B[6]<k; ++(B[6]))
  for (B[7]=0; B[7]<k; ++(B[7]))
  for (B[8]=0; B[8]<k; ++(B[8]))
    if (commuteT2(B))
    {
      for (int i=0; i<k; ++i)
      {
        for (int j=0; j<k; ++j)
          std::cout << B[3*i+j];
        std::cout << std::endl;
      }
      std::cout << std::endl;
    }
}

void writeallbinariesforz3() // output T*(²) in the SMT-LIB2.0 dialect understood by the Z3 theorem prover
/* This is an auxiliary function to produce parts of the file
 * func_Tc2c2.z3 , where a binary operation is sought that commutes
 * with all 65 binary functions in T*(²) given in Lemma 6.
 *
 * Specifically we determine all binary operations in T*(²) and for
 * each of the output a definition in the SMT-LIB2.0 dialect understood
 * by the Z3 theorem prover. Moreover, we assert in this language that
 * some binary operation f commutes with each of the 65 functions.*/
{
  int B[k*k] = {0};
  unsigned int l=1;
  for (B[0]=0; B[0]<k; ++(B[0]))
  for (B[1]=0; B[1]<k; ++(B[1]))
  for (B[2]=0; B[2]<k; ++(B[2]))
  for (B[3]=0; B[3]<k; ++(B[3]))
  for (B[4]=0; B[4]<k; ++(B[4]))
  for (B[5]=0; B[5]<k; ++(B[5]))
  for (B[6]=0; B[6]<k; ++(B[6]))
  for (B[7]=0; B[7]<k; ++(B[7]))
  for (B[8]=0; B[8]<k; ++(B[8]))
    if (commuteT2(B))
    {
      std::cout << "; define a binary function s" << l << std::endl;
      std::cout << "(declare-fun s" << l <<" (A A) A)" << std::endl;
      for (int i=0; i<k; ++i)
      for (int j=0; j<k; ++j)
      {
        std::cout << "(assert (= (s"<<l<<" v"<<i<<" v"<<j<<") v"
                  << B[3*i+j]<<"))" << std::endl;
      }
      ++l;
    }
  std::cout << ";" << std::endl;
  for (unsigned int i=1; i<l; ++i)
  {
    std::cout << "; assert that f commutes with s"<< i << std::endl;
    std::cout << "(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  "
              << "(= (s"<<i<<" (f a1 a2) (f a3 a4)) (f (s"<<i<<" a1 a3) (s"<<i<<" a2 a4)))))"
              << std::endl;
  }
}

void writeallbinariesforternaries()
/* Iterate over (the value tables of) all binary operations on {0,1,2}
 * and output those to standard output that commute with Snow's T.
 * Each binary operation is printed in one line as a comma separated
 * list of 9 values, enumerating the operation table row-wise.
 * The result has been used in the code for the function
 * findallternaries_optimised() for the definition of the array bindata.*/
{
  int B[k*k] = {0};
  unsigned int l=1;
  for (B[0]=0; B[0]<k; ++(B[0]))
  for (B[1]=0; B[1]<k; ++(B[1]))
  for (B[2]=0; B[2]<k; ++(B[2]))
  for (B[3]=0; B[3]<k; ++(B[3]))
  for (B[4]=0; B[4]<k; ++(B[4]))
  for (B[5]=0; B[5]<k; ++(B[5]))
  for (B[6]=0; B[6]<k; ++(B[6]))
  for (B[7]=0; B[7]<k; ++(B[7]))
  for (B[8]=0; B[8]<k; ++(B[8]))
    if (commuteT2(B))
    {
      for (int i=0; i<k; ++i)
      for (int j=0; j<k; ++j)
      {
        std::cout << B[3*i+j]<<", ";
      }
      std::cout << std::endl;
      ++l;
    }
}

void findallternaries() // output T*(³)
/* Iterate over (the value tables of) all ternary operations on {0,1,2}
 * and output those to standard output that commute with Snow's T.
 * This approach took way too long. So it had to be abandoned. */
{
  int B[k*k*k] = {0};
  B[0]=0;
  //for (B[ 0]=0; B[ 0]<k; ++(B[ 0]))
  for (B[ 1]=0; B[ 1]<2; ++(B[ 1]))
  for (B[ 2]=0; B[ 2]<k; ++(B[ 2]))
  for (B[ 3]=0; B[ 3]<2; ++(B[ 3]))
  for (B[ 4]=0; B[ 4]<2; ++(B[ 4]))
  for (B[ 5]=0; B[ 5]<k; ++(B[ 5]))
  for (B[ 6]=0; B[ 6]<k; ++(B[ 6]))
  for (B[ 7]=0; B[ 7]<k; ++(B[ 7]))
  for (B[ 8]=0; B[ 8]<k; ++(B[ 8]))
  for (B[ 9]=0; B[ 9]<2; ++(B[ 9]))
  for (B[10]=0; B[10]<2; ++(B[10]))
  for (B[11]=0; B[11]<k; ++(B[11]))
  for (B[12]=0; B[12]<2; ++(B[12]))
  for (B[13]=0; B[13]<2; ++(B[13]))
  for (B[14]=0; B[14]<k; ++(B[14]))
  for (B[15]=0; B[15]<k; ++(B[15]))
  for (B[16]=0; B[16]<k; ++(B[16]))
  for (B[17]=0; B[17]<k; ++(B[17]))
  for (B[18]=0; B[18]<k; ++(B[18]))
  for (B[19]=0; B[19]<k; ++(B[19]))
  for (B[20]=0; B[20]<k; ++(B[20]))
  for (B[21]=0; B[21]<k; ++(B[21]))
  for (B[22]=0; B[22]<k; ++(B[22]))
  for (B[23]=0; B[23]<k; ++(B[23]))
  for (B[24]=0; B[24]<k; ++(B[24]))
  for (B[25]=0; B[25]<k; ++(B[25]))
  for (B[26]=0; B[26]<k; ++(B[26]))
    if (commuteT3(B))
    {
      for (int l=0; l<k; ++l)
      {
        for (int i=0; i<k; ++i)
        for (int j=0; j<k; ++j)
          std::cout << B[9*l+3*i+j];
        std::cout << " ";
      }
      std::cout << std::endl;
    }
}

void findallternaries_optimised()
/* Enumerate (the value tables of) all ternary operations on {0,1,2}
 * that commute with Snow's T, that is T*(³), using the method
 * described in Remark 13.
 * This results in 1048578 ternary operations. */
{
  const int numbin = 65;  // the number of operations in T*(²)
  int B[k*k*k] = {0};     // value table of a ternary operation
  B[0]=0;
  int bindata[numbin*k*k] =
      {0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 1,
       0, 0, 0, 0, 0, 0, 0, 0, 2,
       0, 0, 0, 0, 0, 0, 0, 1, 0,
       0, 0, 0, 0, 0, 0, 0, 1, 1,
       0, 0, 0, 0, 0, 0, 0, 2, 0,
       0, 0, 0, 0, 0, 0, 0, 2, 2,
       0, 0, 0, 0, 0, 0, 1, 0, 0,
       0, 0, 0, 0, 0, 0, 1, 0, 1,
       0, 0, 0, 0, 0, 0, 1, 1, 0,
       0, 0, 0, 0, 0, 0, 1, 1, 1,
       0, 0, 0, 0, 0, 0, 2, 0, 0,
       0, 0, 0, 0, 0, 0, 2, 0, 2,
       0, 0, 0, 0, 0, 0, 2, 2, 0,
       0, 0, 0, 0, 0, 0, 2, 2, 2,
       0, 0, 0, 0, 0, 1, 0, 0, 0,
       0, 0, 0, 0, 0, 1, 0, 0, 1,
       0, 0, 0, 0, 0, 1, 0, 1, 0,
       0, 0, 0, 0, 0, 1, 0, 1, 1,
       0, 0, 0, 0, 0, 1, 1, 0, 0,
       0, 0, 0, 0, 0, 1, 1, 0, 1,
       0, 0, 0, 0, 0, 1, 1, 1, 0,
       0, 0, 0, 0, 0, 1, 1, 1, 1,
       0, 0, 0, 0, 0, 2, 0, 0, 0,
       0, 0, 0, 0, 0, 2, 0, 0, 2,
       0, 0, 0, 0, 0, 2, 0, 2, 0,
       0, 0, 0, 0, 0, 2, 0, 2, 2,
       0, 0, 0, 0, 0, 2, 2, 0, 0,
       0, 0, 0, 0, 0, 2, 2, 0, 2,
       0, 0, 0, 0, 0, 2, 2, 2, 0,
       0, 0, 0, 0, 0, 2, 2, 2, 2,
       0, 0, 0, 1, 1, 1, 2, 2, 2,
       0, 0, 1, 0, 0, 0, 0, 0, 0,
       0, 0, 1, 0, 0, 0, 0, 0, 1,
       0, 0, 1, 0, 0, 0, 0, 1, 0,
       0, 0, 1, 0, 0, 0, 0, 1, 1,
       0, 0, 1, 0, 0, 0, 1, 0, 0,
       0, 0, 1, 0, 0, 0, 1, 0, 1,
       0, 0, 1, 0, 0, 0, 1, 1, 0,
       0, 0, 1, 0, 0, 0, 1, 1, 1,
       0, 0, 1, 0, 0, 1, 0, 0, 0,
       0, 0, 1, 0, 0, 1, 0, 0, 1,
       0, 0, 1, 0, 0, 1, 0, 1, 0,
       0, 0, 1, 0, 0, 1, 0, 1, 1,
       0, 0, 1, 0, 0, 1, 1, 0, 0,
       0, 0, 1, 0, 0, 1, 1, 0, 1,
       0, 0, 1, 0, 0, 1, 1, 1, 0,
       0, 0, 1, 0, 0, 1, 1, 1, 1,
       0, 0, 2, 0, 0, 0, 0, 0, 0,
       0, 0, 2, 0, 0, 0, 0, 0, 2,
       0, 0, 2, 0, 0, 0, 0, 2, 0,
       0, 0, 2, 0, 0, 0, 0, 2, 2,
       0, 0, 2, 0, 0, 0, 2, 0, 0,
       0, 0, 2, 0, 0, 0, 2, 0, 2,
       0, 0, 2, 0, 0, 0, 2, 2, 0,
       0, 0, 2, 0, 0, 0, 2, 2, 2,
       0, 0, 2, 0, 0, 2, 0, 0, 0,
       0, 0, 2, 0, 0, 2, 0, 0, 2,
       0, 0, 2, 0, 0, 2, 0, 2, 0,
       0, 0, 2, 0, 0, 2, 0, 2, 2,
       0, 0, 2, 0, 0, 2, 2, 0, 0,
       0, 0, 2, 0, 0, 2, 2, 0, 2,
       0, 0, 2, 0, 0, 2, 2, 2, 0,
       0, 0, 2, 0, 0, 2, 2, 2, 2,
       0, 1, 2, 0, 1, 2, 0, 1, 2};
  //put all binary funcs in T*(²) in a numbin×9 matrix
  int binaries[numbin][k*k];
  for (int i=0; i<numbin; ++i)
  for (int j=0; j<k*k; ++j)
    binaries[i][j] = bindata[9*i+j];
  int indices12[k*k] = {0,1,2,12,13,14,24,25,26}; //identification of x1=x2
  int indices23[k*k] = {0,4,8,9,13,17,18,22,26};  //identification of x2=x3
  int indices13[k*k] = {0,3,6,10,13,16,20,23,26}; //identification of x1=x3
  for (int a = 0; a < numbin; ++a)      // iterate over T*(²) to fill values of tuples of the form (x,x,y)
  {
    for (int l = 0; l < k*k; ++l)       // fill values of all (x,x,y)-tuples
      B[indices12[l]] = binaries[a][l];
    for (int b = 0; b < numbin; ++b)    // iterate over T*(²) to fill values of tuples of the form (x,y,y)
    {
      if ((binaries[b][0] != binaries[a][0]) or
          (binaries[b][4] != binaries[a][4]) or           // only consider those that agree with the values already prescribed
          (binaries[b][8] != binaries[a][8])) continue;   // on the three tuples of the form (x,x,x)
      for (int l = 0; l < k*k; ++l)     // fill values of all (x,y,y)-tuples
        B[indices23[l]] = binaries[b][l];
      for (int c = 0; c < numbin; ++c)  // iterate over T*(²) to fill values of tuples of the form (x,y,x)
      {
        if ((binaries[c][0] != binaries[a][0]) or
            (binaries[c][4] != binaries[a][4]) or         // only consider those that agree with the values already prescribed
            (binaries[c][8] != binaries[a][8])) continue; // on the three tuples of the form (x,x,x)
        for (int l = 0; l < k*k; ++l)   // fill values of all (x,y,x)-tuples
          B[indices13[l]] = binaries[c][l];
        // Next: fill the values of the remaining triples with pairwise distinct entries.
        // These are: 5,7,11,15,19,21
        for (B[ 5]=0; B[ 5]<k; ++(B[ 5]))
        for (B[ 7]=0; B[ 7]<k; ++(B[ 7]))
        for (B[11]=0; B[11]<k; ++(B[11]))
        for (B[15]=0; B[15]<k; ++(B[15]))
        for (B[19]=0; B[19]<k; ++(B[19]))
        for (B[21]=0; B[21]<k; ++(B[21])) // Now the ternary operation B is completely defined
        {
          if (commuteT3(B))               // Check whether it commutes with T.
          {
            for (int l=0; l<k; ++l)       // If yes, output it as three blocks of nine values each, separated by a space; one function per line.
            {
              for (int i=0; i<k; ++i)
              for (int j=0; j<k; ++j)
                std::cout << B[9*l+3*i+j];
              std::cout << " ";
            }
            std::cout << std::endl;
          }
        }
      }
    }
  }
}

void readTcent3(char const* fname)
// Tests if the function f₂ (from Lemma 12) given by
// f₂(x,y) = 1 if {x,y} = {1,2}
// f₂(x,y) = 0 otherwise
// commutes with every ternary function in the centraliser of T,
// that is, if f₂ ∈ T*(³)*.
//
// The functions in T*(³)* are read from the file named fname
// whose number of lines is hard coded below.
// Each line should consist of 3 9-digit integers separated by spaces,
// e.g., "000000111 000001010 011000111", and only the digits 0,1,2 are
// allowed.
// A suitable input file is Tcent3_sorted.txt
{
  const unsigned int lines = 1048578; // number of lines of the file (use wc -l)
  std::ifstream infile(fname);
  unsigned int l = 0;
  int data[k];
  const int base=10;
  const int ksquared=k*k;
  bool f2commuteswithallternariesinTcent3 = true;
  while (infile.good() && l<lines)
  {
    for (int i = 0; i < k; ++i)
    {
      infile >> data[i];
      if (data[i]<0)
        std::cerr << "ERROR: file input corrupted, read a negative number " << std::endl;
      if (infile.eof())
      {
        if (i != 0)
          std::cerr << "ERROR: End of file too early. Number of numbers is not divisible by 3." << std::endl;
        break;
      }
      if (infile.fail())
      {
        std::cerr << "ERROR: Could not read from file." << fname << std::endl;
        break;
      }
    }
    //read 3 numbers successfully
    int ternary[k*ksquared];
    for (int i =0;i<k;++i)
    {
      int l = (i+1)*ksquared;
      for (int j=0;j<ksquared;++j)
      {
        --l;
        ternary[l] = data[i]%base;
        data[i] /= base;
      }
      if ( data[i] != 0)
        std::cerr << "ERROR: still remaining digits, read too large number" << std::endl;
      // reconstructed original digits
    }
    // reconstructed ternary function, can now be used
    if (! commutef2ternary(ternary)) // If the current ternary function does not commute with f₂, complain and stop
    {
      f2commuteswithallternariesinTcent3 = false;
      std::cout << "RESULT: f2 is not the right candidate," << std::endl
                << "        since it does not commute with the following" << std::endl
                << "        ternary t:" << std::endl
                << "        ";
      for (int i =0; i< k*ksquared; ++i)
      {
        std::cout << ternary[i];
        if (i%ksquared  + 1 == ksquared)
          std::cout << " ";
      }
      std::cout << std::endl;
      break;
    }
    if (infile.eof() || infile.fail())
      break;
    ++l;
  }
  infile.close();
  // If all ternary operations read have successfully passed the commutation test, acknowledge that f₂ is a suitable candidate.
  if (f2commuteswithallternariesinTcent3)
    std::cout << "RESULT: f2 commutes with every ternary t in T*" << std::endl;
  return ;
}

int main()
{
  //# Uncomment suitable lines before compilation to achieve different tasks
  //# All output goes to standard output, errors go to standard error.
  //# If need be redirect output to a file of your choice. 

  //# TASK 0: auxiliary outputs for binaryfunccommutingT.z3
  //#########
      //output_z3_tests();
      //std::cout << std::endl;
      //std::cout << std::endl<< "------------------" << std::endl;

  //# TASK 1: output T*(¹)
  //#########
      //std::cout << std::endl<< "unaries:" << std::endl;
      //findallunaries();
      //std::cout << std::endl<< "------------------" << std::endl;

  //# TASK 2: output T*(²)
  //#########
      //std::cout << std::endl<< "binaries:" << std::endl;
      //findallbinaries();
      //std::cout << std::endl<< "------------------" << std::endl;

  //# TASK 3: output T*(²) in SMT-LIB2.0 format for use in func_Tc2c2.z3
  //#########
      //std::cout << std::endl<< ";binaries for Z3:" << std::endl;
      //writeallbinariesforz3(); 
      //std::cout << std::endl<< ";------------------" << std::endl;

  //# TASK 4: output T*(³)
  //#########
      //std::cout << std::endl<< "ternaries:" << std::endl;
      //findallternaries(); // too slow, don't use!
      //writeallbinariesforternaries(); // auxiliary subtask to write the code for findallternaries_optimised()

      //findallternaries_optimised();   // redirecting output returns "Tcent3.txt", which can be sorted to "Tcent3_sorted.txt"
      readTcent3("Tcent3_sorted.txt");  // Check if f₂ from Lemma 12 is in T*(³)*. Answer: positive.
  return 0;
}



==> anc/cpp/find-ppdefinitions/compile.sh <==
#!/bin/sh
out="getppformula"
echo "Compiling to file >> ${out}."
g++ --std=c++11 -O3 -Wall -o "$out" ppdefinitions.cpp
echo "  Run ./${out} on the input specified in input.txt."
echo "  It will produce a file ppoutput.out containing the resulting formula"
echo "  and a second file checkppoutput.z3 with the help of which the"
echo "  correctness of the formula can be checked."
echo "  These files are overwritten with every new run of ./${out}."


==> anc/cpp/find-ppdefinitions/input.txt <==
# 1 Programme written by Mike Behrisch, https://orcid.org/0000-0003-0050-8085, (2020),
# 2 - use at your own risk, report errors to behrisch@logic.at.
# 3 - compile with ./compile.sh
# 4 - run with ./getppformula
# 5 This program solves the following problem:
# 6
# 7 Given relations R1,...,Rp and S on {0,...,k-1} for which it is
# 8 known that S belongs to InvPol{R1,...,Rp}, but no pp-formula is
# 9 known, the program attempts to compute a pp-formula for S in terms
#10 of R1,...,Rp.
#11
#12 An important side constraint is that the goal relation S is not
#13 allowed to contain duplicate coordinates. That is, if one writes
#14 the tuples of S as columns of a matrix, then this matrix is not
#15 allowed to contain duplicate rows. If S has duplicate coordinates,
#16 these can easily be deleted and the final resulting pp-formula can
#17 be modified manually, to match the original relation S.
#18
#19 Here comes a warning:
#20 Depending on the input this program may not terminate before you die.
#21 It may even not terminate before the life span of our solar system
#22 ends. But sometimes it is worth a try.
#23 
#24 Format instructions:
#25 --------------------
#26 The first 51 lines of this file are ignored.
#27 Line 52 should contain the cardinality k of the carrier set (an integer number).
#28 Line 53 is ignored.
#29 Line 54 should contain the number p of atomic relations R1,...,Rp to be used in the pp-formula (an integer).
#30 Then for each relation R1,...,Rp the format is as follows:
#31   The initial two lines are ignored
#32   The next line contains the arity m of the relation (an integer number)
#33   The subsequent line is ignored
#34   The next line contains the cardinality s of the relation (an integer number)
#35   The subsequent line is ignored
#36   On the next line (or lines) the tuples in the relation should follow:
#37     m*s integers x satisfying 0 <= x < k, separated by a single space, tab or linebreak
#38     These integers represent the tuples of the relation column-wise,
#39     i.e. the first tuple from its first to last entry, then the second one, etc.
#40     After the last of the m*s integers (the last entry in the final tuple), a linebreak should follow (with NO SPACE in between).
#41 Subsequently, the goal relation (without duplicate coordinates = duplicate rows)
#42 to be produced from the relations R1,...,Rp should be specified in the same format as above.
#43 It starts again with two lines that are ignored, the arity, a line, the cardinality, a line, and the tuples.
#44 Instead of the full goal relation a generating system with respect to a suitable power of the algebra <{0,1,...,k-1}; Pol{R1,...,Rp}> may be used,
#45 and then the cardinality parameter has to specify the number of tuples in this generating system.
#46 Warning: if a proper generating system is used, the resulting file "checkppoutput.z3" will have to be modified manually
#47          by including all tuples of the goal relation in its definition, otherwise, it will not work correctly.
#48 After the goal relation has been specified there should be a final line, which is ignored.
#49 
#50 The content of the file begins after this line.
#51 CARDINALITY OF THE CARRIER SET
3
#53 NUMBER OF RELATIONS
1
#   RELATION 1
#   ARITY OF RELATION 1
5
#   CARDINALITY OF RELATION 1
81
#   THE TUPLES OF RELATION 1 (row-wise, integers separated by a single <space>, <tab>, or <newline>, new line after the last integer)
0 0 0 0 0
0 0 0 1 0
0 0 0 2 0
0 0 1 0 0
0 0 1 1 0
0 0 1 2 0
0 0 2 0 0
0 0 2 1 0
0 0 2 2 0
0 1 0 0 0
0 1 0 1 0
0 1 0 2 0
0 1 1 0 0
0 1 1 1 0
0 1 1 2 0
0 1 2 0 0
0 1 2 1 0
0 1 2 2 0
0 2 0 0 0
0 2 0 1 0
0 2 0 2 0
0 2 1 0 0
0 2 1 1 0
0 2 1 2 0
0 2 2 0 0
0 2 2 1 0
0 2 2 2 0
1 0 0 0 0
1 0 0 1 0
1 0 0 2 0
1 0 1 0 0
1 0 1 1 0
1 0 1 2 0
1 0 2 0 0
1 0 2 1 0
1 0 2 2 0
1 1 0 0 0
1 1 0 1 0
1 1 0 2 0
1 1 1 0 0
1 1 1 1 0
1 1 1 2 0
1 1 2 0 0
1 1 2 1 0
1 1 2 2 1
1 2 0 0 0
1 2 0 1 0
1 2 0 2 0
1 2 1 0 0
1 2 1 1 0
1 2 1 2 1
1 2 2 0 0
1 2 2 1 0
1 2 2 2 0
2 0 0 0 0
2 0 0 1 0
2 0 0 2 0
2 0 1 0 0
2 0 1 1 0
2 0 1 2 0
2 0 2 0 0
2 0 2 1 0
2 0 2 2 0
2 1 0 0 0
2 1 0 1 0
2 1 0 2 0
2 1 1 0 0
2 1 1 1 0
2 1 1 2 0
2 1 2 0 0
2 1 2 1 0
2 1 2 2 0
2 2 0 0 0
2 2 0 1 0
2 2 0 2 0
2 2 1 0 0
2 2 1 1 0
2 2 1 2 0
2 2 2 0 0
2 2 2 1 0
2 2 2 2 0
#   GOAL RELATION (or a generating system)
#   ARITY OF THE GOAL RELATION
3
#   CARDINALITY OF THE GOAL RELATION (or a generating system)
2
#   THE TUPLES OF GOAL RELATION (row-wise, integers separated by a single <space>, <tab>, or <newline>, new line after the last integer)
1 2 1
2 1 1
#   ULTIMA LINEA EST.


==> anc/cpp/find-ppdefinitions/input_2generated.txt <==
# 1 Programme written by Mike Behrisch, https://orcid.org/0000-0003-0050-8085, (2020),
# 2 - use at your own risk, report errors to behrisch@logic.at.
# 3 - compile with ./compile.sh
# 4 - run with ./getppformula
# 5 This program solves the following problem:
# 6
# 7 Given relations R1,...,Rp and S on {0,...,k-1} for which it is
# 8 known that S belongs to InvPol{R1,...,Rp}, but no pp-formula is
# 9 known, the program attempts to compute a pp-formula for S in terms
#10 of R1,...,Rp.
#11
#12 An important side constraint is that the goal relation S is not
#13 allowed to contain duplicate coordinates. That is, if one writes
#14 the tuples of S as columns of a matrix, then this matrix is not
#15 allowed to contain duplicate rows. If S has duplicate coordinates,
#16 these can easily be deleted and the final resulting pp-formula can
#17 be modified manually, to match the original relation S.
#18
#19 Here comes a warning:
#20 Depending on the input this program may not terminate before you die.
#21 It may even not terminate before the life span of our solar system
#22 ends. But sometimes it is worth a try.
#23 
#24 Format instructions:
#25 --------------------
#26 The first 51 lines of this file are ignored.
#27 Line 52 should contain the cardinality k of the carrier set (an integer number).
#28 Line 53 is ignored.
#29 Line 54 should contain the number p of atomic relations R1,...,Rp to be used in the pp-formula (an integer).
#30 Then for each relation R1,...,Rp the format is as follows:
#31   The initial two lines are ignored
#32   The next line contains the arity m of the relation (an integer number)
#33   The subsequent line is ignored
#34   The next line contains the cardinality s of the relation (an integer number)
#35   The subsequent line is ignored
#36   On the next line (or lines) the tuples in the relation should follow:
#37     m*s integers x satisfying 0 <= x < k, separated by a single space, tab or linebreak
#38     These integers represent the tuples of the relation column-wise,
#39     i.e. the first tuple from its first to last entry, then the second one, etc.
#40     After the last of the m*s integers (the last entry in the final tuple), a linebreak should follow (with NO SPACE in between).
#41 Subsequently, the goal relation (without duplicate coordinates = duplicate rows)
#42 to be produced from the relations R1,...,Rp should be specified in the same format as above.
#43 It starts again with two lines that are ignored, the arity, a line, the cardinality, a line, and the tuples.
#44 Instead of the full goal relation a generating system with respect to a suitable power of the algebra <{0,1,...,k-1}; Pol{R1,...,Rp}> may be used,
#45 and then the cardinality parameter has to specify the number of tuples in this generating system.
#46 Warning: if a proper generating system is used, the resulting file "checkppoutput.z3" will have to be modified manually
#47          by including all tuples of the goal relation in its definition, otherwise, it will not work correctly.
#48 After the goal relation has been specified there should be a final line, which is ignored.
#49 
#50 The content of the file begins after this line.
#51 CARDINALITY OF THE CARRIER SET
3
#53 NUMBER OF RELATIONS
1
#   RELATION 1
#   ARITY OF RELATION 1
5
#   CARDINALITY OF RELATION 1
81
#   THE TUPLES OF RELATION 1 (row-wise, integers separated by a single <space>, <tab>, or <newline>, new line after the last integer)
0 0 0 0 0
0 0 0 1 0
0 0 0 2 0
0 0 1 0 0
0 0 1 1 0
0 0 1 2 0
0 0 2 0 0
0 0 2 1 0
0 0 2 2 0
0 1 0 0 0
0 1 0 1 0
0 1 0 2 0
0 1 1 0 0
0 1 1 1 0
0 1 1 2 0
0 1 2 0 0
0 1 2 1 0
0 1 2 2 0
0 2 0 0 0
0 2 0 1 0
0 2 0 2 0
0 2 1 0 0
0 2 1 1 0
0 2 1 2 0
0 2 2 0 0
0 2 2 1 0
0 2 2 2 0
1 0 0 0 0
1 0 0 1 0
1 0 0 2 0
1 0 1 0 0
1 0 1 1 0
1 0 1 2 0
1 0 2 0 0
1 0 2 1 0
1 0 2 2 0
1 1 0 0 0
1 1 0 1 0
1 1 0 2 0
1 1 1 0 0
1 1 1 1 0
1 1 1 2 0
1 1 2 0 0
1 1 2 1 0
1 1 2 2 1
1 2 0 0 0
1 2 0 1 0
1 2 0 2 0
1 2 1 0 0
1 2 1 1 0
1 2 1 2 1
1 2 2 0 0
1 2 2 1 0
1 2 2 2 0
2 0 0 0 0
2 0 0 1 0
2 0 0 2 0
2 0 1 0 0
2 0 1 1 0
2 0 1 2 0
2 0 2 0 0
2 0 2 1 0
2 0 2 2 0
2 1 0 0 0
2 1 0 1 0
2 1 0 2 0
2 1 1 0 0
2 1 1 1 0
2 1 1 2 0
2 1 2 0 0
2 1 2 1 0
2 1 2 2 0
2 2 0 0 0
2 2 0 1 0
2 2 0 2 0
2 2 1 0 0
2 2 1 1 0
2 2 1 2 0
2 2 2 0 0
2 2 2 1 0
2 2 2 2 0
#   GOAL RELATION (or a generating system)
#   ARITY OF THE GOAL RELATION
3
#   CARDINALITY OF THE GOAL RELATION (or a generating system)
2
#   THE TUPLES OF GOAL RELATION (row-wise, integers separated by a single <space>, <tab>, or <newline>, new line after the last integer)
1 2 1
2 1 1
#   ULTIMA LINEA EST.


==> anc/cpp/find-ppdefinitions/input_template.txt <==
# 1 Programme written by Mike Behrisch, https://orcid.org/0000-0003-0050-8085, (2020),
# 2 - use at your own risk, report errors to behrisch@logic.at.
# 3 - compile with ./compile.sh
# 4 - run with ./getppformula
# 5 This program solves the following problem:
# 6
# 7 Given relations R1,...,Rp and S on {0,...,k-1} for which it is
# 8 known that S belongs to InvPol{R1,...,Rp}, but no pp-formula is
# 9 known, the program attempts to compute a pp-formula for S in terms
#10 of R1,...,Rp.
#11
#12 An important side constraint is that the goal relation S is not
#13 allowed to contain duplicate coordinates. That is, if one writes
#14 the tuples of S as columns of a matrix, then this matrix is not
#15 allowed to contain duplicate rows. If S has duplicate coordinates,
#16 these can easily be deleted and the final resulting pp-formula can
#17 be modified manually, to match the original relation S.
#18
#19 Here comes a warning:
#20 Depending on the input this program may not terminate before you die.
#21 It may even not terminate before the life span of our solar system
#22 ends. But sometimes it is worth a try.
#23 
#24 Format instructions:
#25 --------------------
#26 The first 51 lines of this file are ignored.
#27 Line 52 should contain the cardinality k of the carrier set (an integer number).
#28 Line 53 is ignored.
#29 Line 54 should contain the number p of atomic relations R1,...,Rp to be used in the pp-formula (an integer).
#30 Then for each relation R1,...,Rp the format is as follows:
#31   The initial two lines are ignored
#32   The next line contains the arity m of the relation (an integer number)
#33   The subsequent line is ignored
#34   The next line contains the cardinality s of the relation (an integer number)
#35   The subsequent line is ignored
#36   On the next line (or lines) the tuples in the relation should follow:
#37     m*s integers x satisfying 0 <= x < k, separated by a single space, tab or linebreak
#38     These integers represent the tuples of the relation column-wise,
#39     i.e. the first tuple from its first to last entry, then the second one, etc.
#40     After the last of the m*s integers (the last entry in the final tuple), a linebreak should follow (with NO SPACE in between).
#41 Subsequently, the goal relation (without duplicate coordinates = duplicate rows)
#42 to be produced from the relations R1,...,Rp should be specified in the same format as above.
#43 It starts again with two lines that are ignored, the arity, a line, the cardinality, a line, and the tuples.
#44 Instead of the full goal relation a generating system with respect to a suitable power of the algebra <{0,1,...,k-1}; Pol{R1,...,Rp}> may be used,
#45 and then the cardinality parameter has to specify the number of tuples in this generating system.
#46 Warning: if a proper generating system is used, the resulting file "checkppoutput.z3" will have to be modified manually
#47          by including all tuples of the goal relation in its definition, otherwise, it will not work correctly.
#48 After the goal relation has been specified there should be a final line, which is ignored.
#49 
#50 The content of the file begins after this line.
#51 CARDINALITY OF THE CARRIER SET
3
#53 NUMBER OF RELATIONS
2
#   RELATION 1
#   ARITY OF RELATION 1
2
#   CARDINALITY OF RELATION 1
3
#   THE TUPLES OF RELATION 1 (row-wise, integers separated by a single <space>, <tab>, or <newline>, new line after the last integer)
0 0
0 1
2 0
#   RELATION 2
#   ARITY OF RELATION 2
2
#   CARDINALITY OF RELATION 2
2
#   THE TUPLES OF RELATION 2 (row-wise, integers separated by a single <space>, <tab>, or <newline>, new line after the last integer)
0 1
1 2
#   GOAL RELATION (or a generating system)
#   ARITY OF THE GOAL RELATION
2
#   CARDINALITY OF THE GOAL RELATION (or a generating system)
3
#   THE TUPLES OF GOAL RELATION (row-wise, integers separated by a single <space>, <tab>, or <newline>, new line after the last integer)
0 1
0 2
2 1
#   ULTIMA LINEA EST.


==> anc/cpp/find-ppdefinitions/ppdefinitions.cpp <==
// Programme written by Mike Behrisch, https://orcid.org/0000-0003-0050-8085, (2020).
#include <iostream>
#include <cstdlib>
#include <string>
#include <fstream>
#include <limits> // for <std::streamsize>::max()
#include <time.h>
#include <vector>
#include <map>
#include <set>



void build_pp_formula(const char* ifname, const char* ofname, const char* z3name);
void build_pp_formula_for_hard_coded_rho_sigma();
void transform_rho_into_rows();
void transform_sigma_into_rows();
unsigned long power(int base, int exp);
int read_input_file(const char* fname);
void debug__output_data();

//Try to find some σ in InvPol{ρ}

typedef std::vector<int> intvec;
typedef std::map<intvec,int> tuplemap;
typedef std::set<intvec> tupleset;
typedef std::vector<intvec> rowrel;
const int s = 81; // number of tuples in ρ
const int m = 5;  // arity of ρ
const int n = 9;  // number of tuples in σ
const int q = 3;  // arity of σ
int card = 0;     // cardinality of the carrier set

// relation ρ one column (tuple) after the other
//int rho[m*s] = {0, 1, 0, 1,
//                0, 0, 0, 0,
//                1, 1, 0, 0};
int rho[m*s] = {
                0,0,0,0,0,
                0,0,0,1,0,
                0,0,0,2,0,
                0,0,1,0,0,
                0,0,1,1,0,
                0,0,1,2,0,
                0,0,2,0,0,
                0,0,2,1,0,
                0,0,2,2,0,
                0,1,0,0,0,
                0,1,0,1,0,
                0,1,0,2,0,
                0,1,1,0,0,
                0,1,1,1,0,
                0,1,1,2,0,
                0,1,2,0,0,
                0,1,2,1,0,
                0,1,2,2,0,
                0,2,0,0,0,
                0,2,0,1,0,
                0,2,0,2,0,
                0,2,1,0,0,
                0,2,1,1,0,
                0,2,1,2,0,
                0,2,2,0,0,
                0,2,2,1,0,
                0,2,2,2,0,
                1,0,0,0,0,
                1,0,0,1,0,
                1,0,0,2,0,
                1,0,1,0,0,
                1,0,1,1,0,
                1,0,1,2,0,
                1,0,2,0,0,
                1,0,2,1,0,
                1,0,2,2,0,
                1,1,0,0,0,
                1,1,0,1,0,
                1,1,0,2,0,
                1,1,1,0,0,
                1,1,1,1,0,
                1,1,1,2,0,
                1,1,2,0,0,
                1,1,2,1,0,
                1,1,2,2,1,
                1,2,0,0,0,
                1,2,0,1,0,
                1,2,0,2,0,
                1,2,1,0,0,
                1,2,1,1,0,
                1,2,1,2,1,
                1,2,2,0,0,
                1,2,2,1,0,
                1,2,2,2,0,
                2,0,0,0,0,
                2,0,0,1,0,
                2,0,0,2,0,
                2,0,1,0,0,
                2,0,1,1,0,
                2,0,1,2,0,
                2,0,2,0,0,
                2,0,2,1,0,
                2,0,2,2,0,
                2,1,0,0,0,
                2,1,0,1,0,
                2,1,0,2,0,
                2,1,1,0,0,
                2,1,1,1,0,
                2,1,1,2,0,
                2,1,2,0,0,
                2,1,2,1,0,
                2,1,2,2,0,
                2,2,0,0,0,
                2,2,0,1,0,
                2,2,0,2,0,
                2,2,1,0,0,
                2,2,1,1,0,
                2,2,1,2,0,
                2,2,2,0,0,
                2,2,2,1,0,
                2,2,2,2,0
                };
// relation σ one column (tuple) after the other
//int sigma[q*n] = {0,0,
//                  1,0};
int sigma[q*n] = {0,0,0,
                  0,1,0,
                  0,2,0,
                  1,0,0,
                  1,1,0,
                  1,2,1,
                  2,0,0,
                  2,1,1,
                  2,2,0};
int z[m][s];
rowrel r;
std::vector<rowrel> list_of_relations;
std::vector<intvec> list_of_raw_relations;
intvec arities;
intvec cardinalities;

void debug(const char* s)
{
  std::cout << "DEBUG: " << s << std::endl;
}

int read_input_file(const char* fname)
{
  std::ifstream infile(fname,std::fstream::in);
  if (infile.fail())
  {
    std::cerr << "ERROR: Could not open file " << fname << std::endl;
    return 1;
  }
  std::cerr << "Input file " << fname << " opened successfully." << std::endl;
  

  const int toplines = 51;
  for( int i=0; i< toplines; ++i)  // ignore n lines
  {
    infile.ignore(std::numeric_limits <std::streamsize>::max(), '\n');

    if ((infile>>std::ws).fail())
    {
      std::cerr << "ERROR: Input file " << fname << " corrupted." << std::endl;
      std::cerr << "       It should start with at least " << toplines
                << " lines that are ignored by the programme." << std::endl;
      infile.close();
      return 2;
    }
  }
  infile >> card;
  if ((infile>>std::ws).fail())
  {
    std::cerr << "ERROR: Input file " << fname << " corrupted." << std::endl;
    std::cerr << "       Expected the cardinality of the carrier set (a single integer followed by a line break) here." << std::endl;
    infile.close();
    return 3;
  }
  infile.ignore(std::numeric_limits <std::streamsize>::max(), '\n');
  if ((infile>>std::ws).fail())
  {
    std::cerr << "ERROR: Input file " << fname << " corrupted." << std::endl;
    std::cerr << "       Expected a line after the cardinality of the base set." << std::endl;
    infile.close();
    return 4;
  }
  int number_rels=0;
  infile >> number_rels;
  if ((infile>>std::ws).fail())
  {
    std::cerr << "ERROR: Input file " << fname << " corrupted." << std::endl;
    std::cerr << "       Expected the number of relations (a single integer followed by a line break) here." << std::endl;
    infile.close();
    return 5;
  }
  list_of_relations.reserve(number_rels);
  list_of_raw_relations.reserve(number_rels+1);
  arities.reserve(number_rels+1);
  cardinalities.reserve(number_rels+1);
  for (int i=0; i < number_rels; ++i)
  {
    for (int j=0; j<2; ++j)
    {
      infile.ignore(std::numeric_limits <std::streamsize>::max(), '\n');
      if ((infile>>std::ws).fail())
      {
        std::cerr << "ERROR: Input file " << fname << " corrupted." << std::endl;
        std::cerr << "       Expected two lines at the beginning of relation " << (i+1) << '.' << std::endl;
        infile.close();
        return 6;
      }
    }
    int arity=0;
    infile >> arity;
    if ((infile>>std::ws).fail())
    {
      std::cerr << "ERROR: Input file " << fname << " corrupted." << std::endl;
      std::cerr << "       Expected the arity of relation " << (i+1)
                << " (a single integer followed by a line break) here." << std::endl;
      infile.close();
      return 7;
    }
    arities.push_back(arity);
    infile.ignore(std::numeric_limits <std::streamsize>::max(), '\n');
    if ((infile>>std::ws).fail())
    {
      std::cerr << "ERROR: Input file " << fname << " corrupted." << std::endl;
      std::cerr << "       Expected a line after the arity of relation "
                << (i+1) << '.' << std::endl;
      infile.close();
      return 8;
    }
    int rcard = 0;
    infile >> rcard;
    if ((infile>>std::ws).fail())
    {
      std::cerr << "ERROR: Input file " << fname << " corrupted." << std::endl;
      std::cerr << "       Expected the cardinality of relation " << (i+1)
                << " (a single integer followed by a line break) here." << std::endl;
      infile.close();
      return 9;
    }
    cardinalities.push_back(rcard);
    infile.ignore(std::numeric_limits <std::streamsize>::max(), '\n');
    if ((infile>>std::ws).fail())
    {
      std::cerr << "ERROR: Input file " << fname << " corrupted." << std::endl;
      std::cerr << "       Expected a line after the cardinality of relation "
                << (i+1) << '.' << std::endl;
      infile.close();
      return 10;
    }
    const int number_elems = rcard*arity;
    intvec colrel;
    colrel.reserve(number_elems);
    for (int t=0; t<rcard; ++t)
      for (int j=0; j<arity; ++j)
      {
        int elem=0;
        infile >> elem >> std::ws;
        if ( infile.fail() )
        {
          std::cerr << "ERROR: Input file " << fname << " corrupted." << std::endl;
          std::cerr << "       Expected " << number_elems
                    << " integer values (separated by a single <space> or <tab> or <newline>) to make up the tuples in relation "
                    << (i+1) << '.' << std::endl;
          infile.close();
          return 11;
        }
        colrel.push_back(elem);
      }  
    list_of_raw_relations.push_back(colrel);
    rowrel rel;
    rel.reserve(arity);
    // we need the relations as a vector with arity rows of length
    // rcard, but get it as a collection of rcard columns of length
    // arity, so we need to transpose the situation
    for (int rr=0; rr < arity; ++rr)
    {
      intvec tuple;
      tuple.reserve(rcard);
      for (int j=0; j<rcard; ++j)
      {
        tuple.push_back(colrel[j*arity+rr]);
      }
      rel.push_back(tuple);
    }
    list_of_relations.push_back(rel);
  }
  // σ
  {
    for (int j=0; j<2; ++j)
    {
      infile.ignore(std::numeric_limits <std::streamsize>::max(), '\n');
      if ((infile>>std::ws).fail())
      {
        std::cerr << "ERROR: Input file " << fname << " corrupted." << std::endl;
        std::cerr << "       Expected two lines at the beginning of the goal relation." << std::endl;
        infile.close();
        return 12;
      }
    }
    int arity=0;
    infile >> arity;
    if ((infile>>std::ws).fail())
    {
      std::cerr << "ERROR: Input file " << fname << " corrupted." << std::endl;
      std::cerr << "       Expected the arity of the goal relation (a single integer followed by a line break) here." << std::endl;
      infile.close();
      return 13;
    }
    arities.push_back(arity);
    infile.ignore(std::numeric_limits <std::streamsize>::max(), '\n');
    if ((infile>>std::ws).fail())
    {
      std::cerr << "ERROR: Input file " << fname << " corrupted." << std::endl;
      std::cerr << "       Expected a line after the arity of the goal relation." << std::endl;
      infile.close();
      return 14;
    }
    int rcard = 0;
    infile >> rcard;
    if ((infile>>std::ws).fail())
    {
      std::cerr << "ERROR: Input file " << fname << " corrupted." << std::endl;
      std::cerr << "       Expected the cardinality of the goal relation (a single integer followed by a line break) here." << std::endl;
      infile.close();
      return 15;
    }
    cardinalities.push_back(rcard);
    infile.ignore(std::numeric_limits <std::streamsize>::max(), '\n');
    if ((infile>>std::ws).fail())
    {
      std::cerr << "ERROR: Input file " << fname << " corrupted." << std::endl;
      std::cerr << "       Expected a line after the cardinality of the goal relation." << std::endl;
      infile.close();
      return 16;
    }
    const int number_elems = rcard*arity;
    intvec colrel;
    colrel.reserve(number_elems);
    for (int t=0; t<rcard; ++t)
      for (int j=0; j<arity; ++j)
      {
        int elem=0;
        infile >> elem >> std::ws;
        if ( infile.fail() )
        {
          std::cerr << "ERROR: Input file " << fname << " corrupted." << std::endl;
          std::cerr << "       Expected " << number_elems
                    << " integer values (separated by a single <space> or <tab> or <newline>) to make up the tuples in the goal relation."
                    << std::endl;
          infile.close();
          return 17;
        }
        colrel.push_back(elem);
      }  
    list_of_raw_relations.push_back(colrel); // σ is stored among the list of raw relations
    r.reserve(arity);
    // we need the relations as a vector with arity rows of length
    // rcard, but get it as a collection of rcard columns of length
    // arity, so we need to transpose the situation
    for (int rr=0; rr < arity; ++rr)
    {
      intvec tuple;
      tuple.reserve(rcard);
      for (int j=0; j<rcard; ++j)
        tuple.push_back(colrel[j*arity+rr]);
      r.push_back(tuple);
    }
    // σ does not belong to the list of atomic input relations: NO list_of_relations.push_back(r);
  }

  infile.close();
  if (infile.fail())
  {
    std::cerr << "ERROR: Could not close file " << fname << std::endl;
    return 18;
  }
  std::cerr << "Input file " << fname << " closed successfully." << std::endl;
  return 0;
}

void debug__output_data()
{
  const int nrel = list_of_relations.size();
  std::cout
  << "We read the following data from the file:" << std::endl
  << "The cardinality of the carrier set is " << card << "." << std::endl
  << "We have " << nrel << " relations." << std::endl;
  {int i=0;
  for (std::vector<rowrel>::const_iterator rel = list_of_relations.cbegin();
                                      rel != list_of_relations.cend();
                                      ++rel,++i)
  {
    std::cout << "Relation " << (i+1) << " has cardinality " << cardinalities[i] << '.' << std::endl; 
    std::cout << "Relation " << (i+1) << " has arity " << arities[i] << '.' << std::endl; 
    std::cout << "Relation " << (i+1) << " has the following tuples as rows:" << std::endl; 
    for (rowrel::const_iterator tuple = rel->cbegin(); tuple!=rel->cend(); ++tuple)
    {
      for (intvec::const_iterator elem = tuple->cbegin(); elem!=tuple->cend(); ++elem)
        std::cout << *elem << ' ';
      std::cout << std::endl;
    }
  }
  std::cout << "The goal relation has cardinality " << cardinalities[i] << '.' << std::endl;
  std::cout << "The goal relation has arity " << arities[i] << '.' << std::endl;
  std::cout << "The goal relation has the following tuples as rows:" << std::endl;
  for (rowrel::const_iterator tuple = r.cbegin(); tuple!=r.cend(); ++tuple)
  {
    for (intvec::const_iterator elem = tuple->cbegin(); elem!=tuple->cend(); ++elem)
      std::cout << *elem << ' ';
    std::cout << std::endl;
  }
  }
  std::cout << "---------------------------" << std::endl;
}

void transform_rho_into_rows()
{
  for (int i=0;i<m;++i)
    for (int j=0; j<s; ++j)
      z[i][j] = rho[j*m+i];
}

void transform_sigma_into_rows()
{
  r.reserve(q);
  for (int i=0;i<q;++i)
  {
    intvec ri; 
    ri.reserve(n);
    for (int j=0; j<n; ++j)
      ri.push_back(sigma[j*q+i]);
    r.push_back(ri);
  }
}

unsigned long power(int base, int exp)
{
  unsigned long pow = 1;
  for (int i=0; i<exp;++i)
    pow *= base;
  return pow;
}

void build_pp_formula(const char* ifname, const char* ofname, const char* z3name)
// This should become the generic algorithm reading relations from the
// file input.txt
{
  //read input file, getting many ρs (stored in "list_of_relations") and one σ (stored in "r")
  const int read_fine = read_input_file(ifname);
  if (read_fine!=0)
  {
    std::cerr << "ERROR: Input file " << ifname << "could not be read correctly. (Error value = "
              << read_fine << ")" << std::endl;
    std::cerr << "       We will not attempt to construct a pp-formula." << std::endl;
    std::cerr << "ABORT!" << std::endl;
    return;
  }

  debug__output_data();
  const int nrels = list_of_relations.size();
  const int n = cardinalities[nrels]; // the number of columns of σ
  const int q = arities[nrels]; // the number of rows of σ
  int d=0; // number of distinct rows of length n produced by iterating
           // over all ρ-matrices, and all possible ρ
  // L vector of length d of tuples of length n
  tuplemap L;
  // a collection containing collections of atoms for each individual ρ
  std::vector<tupleset> allatoms;
  allatoms.reserve(nrels);
  {int i=0;
  for (std::vector<rowrel>::const_iterator rel = list_of_relations.cbegin();
                                           rel != list_of_relations.cend();
                                           ++rel,++i)
  {
    const int m = arities[i];
    const int s = cardinalities[i];
    // A set of tuples of length m (the arity of ρ) containing variable
    // (indices); the tuples will form the atoms using the current ρ in the
    // formula to be constructed
    tupleset A;
    // n is the cardinality of σ
    // s is the cardinality of the current ρ, called "rel"
    // run through all maps l: n→s (i.e. all matrices with columns from ρ)
    // prepare arrays with upper and lower bound for the iterations
    int upper[n];
    for (int i=0; i<n;++i)
      upper[i]=s;
    int l[n];
    for (int i=0; i<n;++i)
      l[i]=0;
    while(s>0) // make sure we do not run this loop if s == 0
    {
      intvec atom;
      atom.reserve(m);
      for (rowrel::const_iterator zi = rel->cbegin(); zi!=rel->cend(); ++zi)
      {
        // search v_i = z_i∘l where z_i are rows of ρ
        intvec ziol;
        ziol.reserve(n);
        for (int j=0; j<n; ++j)
          ziol.push_back((*zi)[l[j]]);
        tuplemap::const_iterator Lj = L.find(ziol);
        if (Lj != L.cend()) // z_i∘l found in L
        {
          // being found necessitates a variable identification in the
          // current atom with variables in previously constructed atoms
          atom.push_back(Lj->second);
        }
        else
        {
          // no being found a new variable x_d is introduced in the
          // current atom
          atom.push_back(d);
          // the previously unseen row ziol (z_i∘λ) needs to be
          // recorded and associated with the variable x_d
          L.insert(std::pair<intvec,int>(ziol,d));
          // the fresh variable is now bigger by one
          ++d;
        }
      }
      // atom with m variable indices <d has now been created
      A.insert(atom); // if it's already present nothing will happen, hopefully

      //handle incrementation
      bool done=false;  // assume we are not done yet, but check condition
      for(int i=n-1; i>=0; --i)
      {
        l[i]++;
        if (l[i] >= upper[i]) // overflow happens
        {  
          l[i]=0;     // re-initialise the variable, increment the next outer one
          if (i==0) // we have reached the top of the outermost loop, so end of the whole loop
            done = true;
        }
        else               // no more overflow, so done with incrementing
          break;
      }
      if(done) break;
    } // done iterating over all column submatrices produced from the current ρ "rel"
    // Before continuing with the next ρ we store the atoms constructed for the current ρ
    allatoms.push_back(A);
  }
  }

  std::ofstream outfile (ofname, std::ofstream::out);
  std::ostream *output_pointer;
  if (outfile.fail())
  {
    std::cerr << "ERROR: Could not open file " << ofname << " for output." << std::endl;
    std::cerr << "       Using console output instead." << std::endl;
    output_pointer = &(std::cout);
  }
  else
  {
    output_pointer = &outfile;
    std::cerr << "Output file " << ofname << " opened successfully." << std::endl;
  }
  std::ostream &output = *output_pointer;

  // n is the cardinality of σ
  // q is the arity of σ
  // d is the number of distinct rows found in all constructed ρ-matrices
  // preprocessing before output happens
  bool existential[d];
  int tuple[q];
  for (int j=0; j<d; ++j) // initially assume that all variables introduced so far are existentially quantified
    existential[j] = true;
  int t=-1;
  for (int i=0; i<q; ++i) // could also iterate over the rows of σ, i.e. the collection "r"
  {
    //search for ri among the list of distinct rows Lj,  0 ≤ j < d
    tuplemap::const_iterator Lj = L.find(r[i]);
    if (Lj != L.cend()) // r[i] found in L
    {
      const int j = Lj->second; // found at position j, corresponding to variable x_j
      existential[j]=false;
      tuple[i] = j;             // we need to project the direct
                                // product of all the distinct ρ-atoms
                                // to variable x_j in position i of the
                                // tuple describing members of σ
    }
    else
    {
      tuple[i]=t;               // a variable that is not occuring
                                // among the ρ-atoms, so a fictitious one
      --t;
    }
  }
  // Finally, the output
  output << "{(";
  for (int i=0; i<q; ++i)
  {
    if (tuple[i]<0) output << "y" << -tuple[i];
    else output << "x" << tuple[i];
    if (i<q-1) output << ",";
  }
  output << ") in A^" << q << "  |  E ";
  for (int j=0; j<d; ++j)
    if (existential[j]) output << "x" << j << " ";
  output << " :  " << std::endl;
  // need to iterate over all ρ_i, then over the corresponding tupleset
  {int i=0;
  for (std::vector<tupleset>::const_iterator A = allatoms.cbegin();true; ++i)
  {
    // A is the ρ-th tupleset
    for (tupleset::const_iterator Aj = A->cbegin();true;)
    {
      output << "R" << (i+1) << "(";
      for (intvec::const_iterator Aji = Aj->cbegin();true;)
      {
        output << "x" << *Aji;
        ++Aji;
        if (Aji == Aj->cend())
          break;
        else
          output << ",";
      }
      output << ")";
      ++Aj;
      if (Aj == A->cend())
        break;
      else
        output << " /\\ " << std::endl;
    }
    ++A;
    if (A == allatoms.cend())
      break;
    else
      output << " /\\ " << std::endl;
  }
  }
  output << "}" << std::endl;

  outfile.close();
  if (outfile.fail())
  {
    std::cerr << "ERROR: Could not close file " << ofname << std::endl;
    return ;
  }
  std::cerr << "Output file " << ofname << " closed successfully." << std::endl;

  // Output the results such that they can be checked automatically by z3
  std::ofstream z3file (z3name, std::ofstream::out);
  if (z3file.fail())
  {
    std::cerr << "ERROR: Could not open file " << z3name << " for output." << std::endl;
    std::cerr << "       Using console output instead." << std::endl;
    output_pointer = &(std::cout);
  }
  else
  {
    output_pointer = &z3file;
    std::cerr << "Output file " << z3name << " opened successfully." << std::endl;
  }
  std::ostream &z3out = *output_pointer;
  // handle output in z3 format...
  z3out << "; vim: ft=smt2" << std::endl
        << "; copy this into https://www.rise4fun.com/z3" << std::endl
        << ";;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;" << std::endl
        << "(echo \"If the result is >>sat<<, everything is fine.\")" << std::endl
        << "(echo \"If the result is >>unsat<<, you are in trouble.\")" << std::endl
        << ";; define a finite domain" << std::endl;
  z3out << "(declare-datatypes () ((A";
  for (int i=0; i < card; ++i)
    z3out << " v" << i;
  z3out << ")))" << std::endl;
  {int i=0;
  for (std::vector<intvec>::const_iterator rel = list_of_raw_relations.cbegin();
                                           rel != list_of_raw_relations.cend();
                                           ++rel,++i)
  {
    if (i+1 < (int) list_of_raw_relations.size())
      z3out << ";; define the relation R" << (i+1) << std::endl;
    else
      z3out << ";; define the goal relation S (extend this definition manually if your input file only uses a proper generating system)" << std::endl;

    z3out << "(define-fun ";
    if (i+1 < (int) list_of_raw_relations.size())
      z3out << "R" << (i+1);
    else
      z3out << "S";
    z3out <<  " ( ";
    for (int j=0; j<arities[i]; ++j)
      z3out << "(x" << j << " A) ";
    z3out << ") Bool (or" << std::endl;
    {int index=0;
    for (int t=0; t<cardinalities[i]; ++t)  
    {
      z3out << "(and ";
      for (int j=0; j<arities[i]; ++j,++index)
        z3out << "(= x" << j<< " v" << (*rel)[index] << ")";
      z3out << ")" << std::endl;
    }
    }
    z3out << "))" << std::endl;
  }
  }
  z3out << ";; check the resulting formula" << std::endl
        << "(assert (forall ( ";
  for (int i=0; i<q; ++i)
  {
    z3out << "(";
    if (tuple[i]<0) z3out << "y" << -tuple[i];
    else z3out << "x" << tuple[i];
    z3out << " A) ";
  }
  z3out << ")" << std::endl
        << "(=" << std::endl
        << "(S";
  for (int i=0; i<q; ++i)
  {
    if (tuple[i]<0) z3out << " y" << -tuple[i];
    else z3out << " x" << tuple[i];
  }
  z3out << ")" << std::endl
        << "(exists (";
  for (int j=0; j<d; ++j)
    if (existential[j]) z3out << "(x" << j << " A)";
  z3out << ")" << std::endl
        << "  (and" << std::endl;
  // need to iterate over all ρ_i, then over the corresponding tupleset
  {int i=0;
  for (std::vector<tupleset>::const_iterator A = allatoms.cbegin(); A != allatoms.cend(); ++A, ++i)
  {
    // A is the ρ-th tupleset
    for (tupleset::const_iterator Aj = A->cbegin(); Aj != A->cend(); ++Aj)
    {
      z3out << "(R" << (i+1);
      for (intvec::const_iterator Aji = Aj->cbegin(); Aji != Aj->cend(); ++Aji)
        z3out << " x" << *Aji;
      z3out << ")" << std::endl;
    }
  }
  }
  z3out << "  )))))" << std::endl
        << "(echo \"The result is:\")" << std::endl
        << "(check-sat)" << std::endl;

  z3file.close();
  if (z3file.fail())
  {
    std::cerr << "ERROR: Could not close file " << z3name << std::endl;
    return ;
  }
  std::cerr << "Output file " << z3name << " closed successfully." << std::endl;
}

void build_pp_formula_for_hard_coded_rho_sigma()
{
  transform_rho_into_rows();
  transform_sigma_into_rows();
  int d=0; // number of distinct rows of length n produced by iterating
           // over all ρ-matrices
  // L vector of length d of tuples of length n
  tuplemap L;
  // A set of tuples of length m
  tupleset A;
  const int third = s;
  int upper[n] = {s,s,third,0,0,0,0,0,0};
  // run through all maps l: n→s (i.e. all matrices with columns from ρ)
  int l[n];
  for (int i=0; i<n;++i)
    l[i]=0;
  while(s>0) // make sure we do not run this loop if s == 0
  {
    intvec atom;
    atom.reserve(m);
    for (int i=0; i<m; ++i)
    {
      // search v_i = z_i∘l where z_i are rows of ρ
      intvec ziol;
      ziol.reserve(n);
      for (int j=0; j<n; ++j)
        ziol.push_back(z[i][l[j]]);
      tuplemap::const_iterator Lj = L.find(ziol);
      if (Lj != L.cend()) // z_i∘l found in L
      {
        atom.push_back(Lj->second);
      }
      else
      {
        atom.push_back(d);
        L.insert(std::pair<intvec,int>(ziol,d));
        ++d;
      }
    }
    // atom with m variable indices <d has now been created
    A.insert(atom); // if it's already present nothing will happen, hopefully

    //handle incrementation
    bool done=false;  // assume we are not done yet, but check condition
    for(int i=n-1; i>=0; --i)
    {
      l[i]++;
      if (l[i] >= upper[i]) // overflow happens
      {  
        l[i]=0;     // re-initialise the variable, increment the next outer one
        if (i==0) // we have reached the top of the outermost loop, so end of the whole loop
          done = true;
      }
      else               // no more overflow, so done with incrementing
        break;
    }
    if(done) break;
  }
  bool existential[d];
  int tuple[q];
  for (int j=0; j<d; ++j)
    existential[j] = true;
  int t=-1;
  for (int i=0; i<q; ++i)
  {
    //search for ri among the list of distinct rows Lj,  0 ≤ j < d
    tuplemap::const_iterator Lj = L.find(r[i]);
    if (Lj != L.cend()) // r[i] found in L
    {
      const int j = Lj->second; // found at position j
      existential[j]=false;
      tuple[i] = j;
    }
    else
    {
      tuple[i]=t;
      --t;
    }
  }
  std::cout << "{(";
  for (int i=0; i<q; ++i)
  {
    if (tuple[i]<0) std::cout << "y" << -tuple[i];
    else std::cout << "x" << tuple[i];
    if (i<q-1) std::cout << ",";
  }
  std::cout << ") in A^" << q << "  |  E ";
  for (int j=0; j<d; ++j)
    if (existential[j]) std::cout << "x" << j << " ";
  std::cout << " :  " << std::endl;
  for (tupleset::const_iterator Aj = A.cbegin();true;)
  {
    std::cout << "R(";
    for (intvec::const_iterator Aji = Aj->cbegin();true;)
    {
      std::cout << "x" << *Aji;
      ++Aji;
      if (Aji == Aj->cend())
        break;
      else
        std::cout << ",";
    }
    std::cout << ")";
    ++Aj;
    if (Aj == A.cend())
      break;
    else
      std::cout << " /\\ " << std::endl;
  }
  std::cout << "}" << std::endl;
}

int main()
{
  const char* const ifname = "input.txt";
  const char* const ofname = "ppoutput.out";
  const char* const z3name = "checkppoutput.z3";
  build_pp_formula(ifname, ofname, z3name);
  return 0;
}


==> anc/cpp/find-ppdefinitions/ppoutput_2generated.out <==
{(x5,x7,x4) in A^3  |  E x0 x1 x2 x3 x6 x8  :  
R1(x0,x0,x0,x0,x0) /\ 
R1(x0,x0,x0,x1,x0) /\ 
R1(x0,x0,x0,x2,x0) /\ 
R1(x0,x0,x0,x3,x0) /\ 
R1(x0,x0,x0,x4,x0) /\ 
R1(x0,x0,x0,x5,x0) /\ 
R1(x0,x0,x0,x6,x0) /\ 
R1(x0,x0,x0,x7,x0) /\ 
R1(x0,x0,x0,x8,x0) /\ 
R1(x0,x0,x1,x0,x0) /\ 
R1(x0,x0,x1,x1,x0) /\ 
R1(x0,x0,x1,x2,x0) /\ 
R1(x0,x0,x1,x3,x0) /\ 
R1(x0,x0,x1,x4,x0) /\ 
R1(x0,x0,x1,x5,x0) /\ 
R1(x0,x0,x1,x6,x0) /\ 
R1(x0,x0,x1,x7,x0) /\ 
R1(x0,x0,x1,x8,x0) /\ 
R1(x0,x0,x2,x0,x0) /\ 
R1(x0,x0,x2,x1,x0) /\ 
R1(x0,x0,x2,x2,x0) /\ 
R1(x0,x0,x2,x3,x0) /\ 
R1(x0,x0,x2,x4,x0) /\ 
R1(x0,x0,x2,x5,x0) /\ 
R1(x0,x0,x2,x6,x0) /\ 
R1(x0,x0,x2,x7,x0) /\ 
R1(x0,x0,x2,x8,x0) /\ 
R1(x0,x0,x3,x0,x0) /\ 
R1(x0,x0,x3,x1,x0) /\ 
R1(x0,x0,x3,x2,x0) /\ 
R1(x0,x0,x3,x3,x0) /\ 
R1(x0,x0,x3,x4,x0) /\ 
R1(x0,x0,x3,x5,x0) /\ 
R1(x0,x0,x3,x6,x0) /\ 
R1(x0,x0,x3,x7,x0) /\ 
R1(x0,x0,x3,x8,x0) /\ 
R1(x0,x0,x4,x0,x0) /\ 
R1(x0,x0,x4,x1,x0) /\ 
R1(x0,x0,x4,x2,x0) /\ 
R1(x0,x0,x4,x3,x0) /\ 
R1(x0,x0,x4,x4,x0) /\ 
R1(x0,x0,x4,x5,x0) /\ 
R1(x0,x0,x4,x6,x0) /\ 
R1(x0,x0,x4,x7,x0) /\ 
R1(x0,x0,x4,x8,x0) /\ 
R1(x0,x0,x5,x0,x0) /\ 
R1(x0,x0,x5,x1,x0) /\ 
R1(x0,x0,x5,x2,x0) /\ 
R1(x0,x0,x5,x3,x0) /\ 
R1(x0,x0,x5,x4,x0) /\ 
R1(x0,x0,x5,x5,x0) /\ 
R1(x0,x0,x5,x6,x0) /\ 
R1(x0,x0,x5,x7,x0) /\ 
R1(x0,x0,x5,x8,x0) /\ 
R1(x0,x0,x6,x0,x0) /\ 
R1(x0,x0,x6,x1,x0) /\ 
R1(x0,x0,x6,x2,x0) /\ 
R1(x0,x0,x6,x3,x0) /\ 
R1(x0,x0,x6,x4,x0) /\ 
R1(x0,x0,x6,x5,x0) /\ 
R1(x0,x0,x6,x6,x0) /\ 
R1(x0,x0,x6,x7,x0) /\ 
R1(x0,x0,x6,x8,x0) /\ 
R1(x0,x0,x7,x0,x0) /\ 
R1(x0,x0,x7,x1,x0) /\ 
R1(x0,x0,x7,x2,x0) /\ 
R1(x0,x0,x7,x3,x0) /\ 
R1(x0,x0,x7,x4,x0) /\ 
R1(x0,x0,x7,x5,x0) /\ 
R1(x0,x0,x7,x6,x0) /\ 
R1(x0,x0,x7,x7,x0) /\ 
R1(x0,x0,x7,x8,x0) /\ 
R1(x0,x0,x8,x0,x0) /\ 
R1(x0,x0,x8,x1,x0) /\ 
R1(x0,x0,x8,x2,x0) /\ 
R1(x0,x0,x8,x3,x0) /\ 
R1(x0,x0,x8,x4,x0) /\ 
R1(x0,x0,x8,x5,x0) /\ 
R1(x0,x0,x8,x6,x0) /\ 
R1(x0,x0,x8,x7,x0) /\ 
R1(x0,x0,x8,x8,x0) /\ 
R1(x0,x1,x0,x0,x0) /\ 
R1(x0,x1,x0,x1,x0) /\ 
R1(x0,x1,x0,x2,x0) /\ 
R1(x0,x1,x0,x3,x0) /\ 
R1(x0,x1,x0,x4,x0) /\ 
R1(x0,x1,x0,x5,x0) /\ 
R1(x0,x1,x0,x6,x0) /\ 
R1(x0,x1,x0,x7,x0) /\ 
R1(x0,x1,x0,x8,x0) /\ 
R1(x0,x1,x1,x0,x0) /\ 
R1(x0,x1,x1,x1,x0) /\ 
R1(x0,x1,x1,x2,x0) /\ 
R1(x0,x1,x1,x3,x0) /\ 
R1(x0,x1,x1,x4,x0) /\ 
R1(x0,x1,x1,x5,x0) /\ 
R1(x0,x1,x1,x6,x0) /\ 
R1(x0,x1,x1,x7,x0) /\ 
R1(x0,x1,x1,x8,x0) /\ 
R1(x0,x1,x2,x0,x0) /\ 
R1(x0,x1,x2,x1,x0) /\ 
R1(x0,x1,x2,x2,x0) /\ 
R1(x0,x1,x2,x3,x0) /\ 
R1(x0,x1,x2,x4,x0) /\ 
R1(x0,x1,x2,x5,x0) /\ 
R1(x0,x1,x2,x6,x0) /\ 
R1(x0,x1,x2,x7,x0) /\ 
R1(x0,x1,x2,x8,x0) /\ 
R1(x0,x1,x3,x0,x0) /\ 
R1(x0,x1,x3,x1,x0) /\ 
R1(x0,x1,x3,x2,x0) /\ 
R1(x0,x1,x3,x3,x0) /\ 
R1(x0,x1,x3,x4,x0) /\ 
R1(x0,x1,x3,x5,x0) /\ 
R1(x0,x1,x3,x6,x0) /\ 
R1(x0,x1,x3,x7,x0) /\ 
R1(x0,x1,x3,x8,x0) /\ 
R1(x0,x1,x4,x0,x0) /\ 
R1(x0,x1,x4,x1,x0) /\ 
R1(x0,x1,x4,x2,x0) /\ 
R1(x0,x1,x4,x3,x0) /\ 
R1(x0,x1,x4,x4,x0) /\ 
R1(x0,x1,x4,x5,x0) /\ 
R1(x0,x1,x4,x6,x0) /\ 
R1(x0,x1,x4,x7,x0) /\ 
R1(x0,x1,x4,x8,x0) /\ 
R1(x0,x1,x5,x0,x0) /\ 
R1(x0,x1,x5,x1,x0) /\ 
R1(x0,x1,x5,x2,x0) /\ 
R1(x0,x1,x5,x3,x0) /\ 
R1(x0,x1,x5,x4,x0) /\ 
R1(x0,x1,x5,x5,x0) /\ 
R1(x0,x1,x5,x6,x0) /\ 
R1(x0,x1,x5,x7,x0) /\ 
R1(x0,x1,x5,x8,x0) /\ 
R1(x0,x1,x6,x0,x0) /\ 
R1(x0,x1,x6,x1,x0) /\ 
R1(x0,x1,x6,x2,x0) /\ 
R1(x0,x1,x6,x3,x0) /\ 
R1(x0,x1,x6,x4,x0) /\ 
R1(x0,x1,x6,x5,x0) /\ 
R1(x0,x1,x6,x6,x0) /\ 
R1(x0,x1,x6,x7,x0) /\ 
R1(x0,x1,x6,x8,x0) /\ 
R1(x0,x1,x7,x0,x0) /\ 
R1(x0,x1,x7,x1,x0) /\ 
R1(x0,x1,x7,x2,x0) /\ 
R1(x0,x1,x7,x3,x0) /\ 
R1(x0,x1,x7,x4,x0) /\ 
R1(x0,x1,x7,x5,x0) /\ 
R1(x0,x1,x7,x6,x0) /\ 
R1(x0,x1,x7,x7,x0) /\ 
R1(x0,x1,x7,x8,x0) /\ 
R1(x0,x1,x8,x0,x0) /\ 
R1(x0,x1,x8,x1,x0) /\ 
R1(x0,x1,x8,x2,x0) /\ 
R1(x0,x1,x8,x3,x0) /\ 
R1(x0,x1,x8,x4,x0) /\ 
R1(x0,x1,x8,x5,x0) /\ 
R1(x0,x1,x8,x6,x0) /\ 
R1(x0,x1,x8,x7,x0) /\ 
R1(x0,x1,x8,x8,x0) /\ 
R1(x0,x2,x0,x0,x0) /\ 
R1(x0,x2,x0,x1,x0) /\ 
R1(x0,x2,x0,x2,x0) /\ 
R1(x0,x2,x0,x3,x0) /\ 
R1(x0,x2,x0,x4,x0) /\ 
R1(x0,x2,x0,x5,x0) /\ 
R1(x0,x2,x0,x6,x0) /\ 
R1(x0,x2,x0,x7,x0) /\ 
R1(x0,x2,x0,x8,x0) /\ 
R1(x0,x2,x1,x0,x0) /\ 
R1(x0,x2,x1,x1,x0) /\ 
R1(x0,x2,x1,x2,x0) /\ 
R1(x0,x2,x1,x3,x0) /\ 
R1(x0,x2,x1,x4,x0) /\ 
R1(x0,x2,x1,x5,x0) /\ 
R1(x0,x2,x1,x6,x0) /\ 
R1(x0,x2,x1,x7,x0) /\ 
R1(x0,x2,x1,x8,x0) /\ 
R1(x0,x2,x2,x0,x0) /\ 
R1(x0,x2,x2,x1,x0) /\ 
R1(x0,x2,x2,x2,x0) /\ 
R1(x0,x2,x2,x3,x0) /\ 
R1(x0,x2,x2,x4,x0) /\ 
R1(x0,x2,x2,x5,x0) /\ 
R1(x0,x2,x2,x6,x0) /\ 
R1(x0,x2,x2,x7,x0) /\ 
R1(x0,x2,x2,x8,x0) /\ 
R1(x0,x2,x3,x0,x0) /\ 
R1(x0,x2,x3,x1,x0) /\ 
R1(x0,x2,x3,x2,x0) /\ 
R1(x0,x2,x3,x3,x0) /\ 
R1(x0,x2,x3,x4,x0) /\ 
R1(x0,x2,x3,x5,x0) /\ 
R1(x0,x2,x3,x6,x0) /\ 
R1(x0,x2,x3,x7,x0) /\ 
R1(x0,x2,x3,x8,x0) /\ 
R1(x0,x2,x4,x0,x0) /\ 
R1(x0,x2,x4,x1,x0) /\ 
R1(x0,x2,x4,x2,x0) /\ 
R1(x0,x2,x4,x3,x0) /\ 
R1(x0,x2,x4,x4,x0) /\ 
R1(x0,x2,x4,x5,x0) /\ 
R1(x0,x2,x4,x6,x0) /\ 
R1(x0,x2,x4,x7,x0) /\ 
R1(x0,x2,x4,x8,x0) /\ 
R1(x0,x2,x5,x0,x0) /\ 
R1(x0,x2,x5,x1,x0) /\ 
R1(x0,x2,x5,x2,x0) /\ 
R1(x0,x2,x5,x3,x0) /\ 
R1(x0,x2,x5,x4,x0) /\ 
R1(x0,x2,x5,x5,x0) /\ 
R1(x0,x2,x5,x6,x0) /\ 
R1(x0,x2,x5,x7,x0) /\ 
R1(x0,x2,x5,x8,x0) /\ 
R1(x0,x2,x6,x0,x0) /\ 
R1(x0,x2,x6,x1,x0) /\ 
R1(x0,x2,x6,x2,x0) /\ 
R1(x0,x2,x6,x3,x0) /\ 
R1(x0,x2,x6,x4,x0) /\ 
R1(x0,x2,x6,x5,x0) /\ 
R1(x0,x2,x6,x6,x0) /\ 
R1(x0,x2,x6,x7,x0) /\ 
R1(x0,x2,x6,x8,x0) /\ 
R1(x0,x2,x7,x0,x0) /\ 
R1(x0,x2,x7,x1,x0) /\ 
R1(x0,x2,x7,x2,x0) /\ 
R1(x0,x2,x7,x3,x0) /\ 
R1(x0,x2,x7,x4,x0) /\ 
R1(x0,x2,x7,x5,x0) /\ 
R1(x0,x2,x7,x6,x0) /\ 
R1(x0,x2,x7,x7,x0) /\ 
R1(x0,x2,x7,x8,x0) /\ 
R1(x0,x2,x8,x0,x0) /\ 
R1(x0,x2,x8,x1,x0) /\ 
R1(x0,x2,x8,x2,x0) /\ 
R1(x0,x2,x8,x3,x0) /\ 
R1(x0,x2,x8,x4,x0) /\ 
R1(x0,x2,x8,x5,x0) /\ 
R1(x0,x2,x8,x6,x0) /\ 
R1(x0,x2,x8,x7,x0) /\ 
R1(x0,x2,x8,x8,x0) /\ 
R1(x0,x3,x0,x0,x0) /\ 
R1(x0,x3,x0,x1,x0) /\ 
R1(x0,x3,x0,x2,x0) /\ 
R1(x0,x3,x0,x3,x0) /\ 
R1(x0,x3,x0,x4,x0) /\ 
R1(x0,x3,x0,x5,x0) /\ 
R1(x0,x3,x0,x6,x0) /\ 
R1(x0,x3,x0,x7,x0) /\ 
R1(x0,x3,x0,x8,x0) /\ 
R1(x0,x3,x1,x0,x0) /\ 
R1(x0,x3,x1,x1,x0) /\ 
R1(x0,x3,x1,x2,x0) /\ 
R1(x0,x3,x1,x3,x0) /\ 
R1(x0,x3,x1,x4,x0) /\ 
R1(x0,x3,x1,x5,x0) /\ 
R1(x0,x3,x1,x6,x0) /\ 
R1(x0,x3,x1,x7,x0) /\ 
R1(x0,x3,x1,x8,x0) /\ 
R1(x0,x3,x2,x0,x0) /\ 
R1(x0,x3,x2,x1,x0) /\ 
R1(x0,x3,x2,x2,x0) /\ 
R1(x0,x3,x2,x3,x0) /\ 
R1(x0,x3,x2,x4,x0) /\ 
R1(x0,x3,x2,x5,x0) /\ 
R1(x0,x3,x2,x6,x0) /\ 
R1(x0,x3,x2,x7,x0) /\ 
R1(x0,x3,x2,x8,x0) /\ 
R1(x0,x3,x3,x0,x0) /\ 
R1(x0,x3,x3,x1,x0) /\ 
R1(x0,x3,x3,x2,x0) /\ 
R1(x0,x3,x3,x3,x0) /\ 
R1(x0,x3,x3,x4,x0) /\ 
R1(x0,x3,x3,x5,x0) /\ 
R1(x0,x3,x3,x6,x0) /\ 
R1(x0,x3,x3,x7,x0) /\ 
R1(x0,x3,x3,x8,x0) /\ 
R1(x0,x3,x4,x0,x0) /\ 
R1(x0,x3,x4,x1,x0) /\ 
R1(x0,x3,x4,x2,x0) /\ 
R1(x0,x3,x4,x3,x0) /\ 
R1(x0,x3,x4,x4,x0) /\ 
R1(x0,x3,x4,x5,x0) /\ 
R1(x0,x3,x4,x6,x0) /\ 
R1(x0,x3,x4,x7,x0) /\ 
R1(x0,x3,x4,x8,x0) /\ 
R1(x0,x3,x5,x0,x0) /\ 
R1(x0,x3,x5,x1,x0) /\ 
R1(x0,x3,x5,x2,x0) /\ 
R1(x0,x3,x5,x3,x0) /\ 
R1(x0,x3,x5,x4,x0) /\ 
R1(x0,x3,x5,x5,x0) /\ 
R1(x0,x3,x5,x6,x0) /\ 
R1(x0,x3,x5,x7,x0) /\ 
R1(x0,x3,x5,x8,x0) /\ 
R1(x0,x3,x6,x0,x0) /\ 
R1(x0,x3,x6,x1,x0) /\ 
R1(x0,x3,x6,x2,x0) /\ 
R1(x0,x3,x6,x3,x0) /\ 
R1(x0,x3,x6,x4,x0) /\ 
R1(x0,x3,x6,x5,x0) /\ 
R1(x0,x3,x6,x6,x0) /\ 
R1(x0,x3,x6,x7,x0) /\ 
R1(x0,x3,x6,x8,x0) /\ 
R1(x0,x3,x7,x0,x0) /\ 
R1(x0,x3,x7,x1,x0) /\ 
R1(x0,x3,x7,x2,x0) /\ 
R1(x0,x3,x7,x3,x0) /\ 
R1(x0,x3,x7,x4,x0) /\ 
R1(x0,x3,x7,x5,x0) /\ 
R1(x0,x3,x7,x6,x0) /\ 
R1(x0,x3,x7,x7,x0) /\ 
R1(x0,x3,x7,x8,x0) /\ 
R1(x0,x3,x8,x0,x0) /\ 
R1(x0,x3,x8,x1,x0) /\ 
R1(x0,x3,x8,x2,x0) /\ 
R1(x0,x3,x8,x3,x0) /\ 
R1(x0,x3,x8,x4,x0) /\ 
R1(x0,x3,x8,x5,x0) /\ 
R1(x0,x3,x8,x6,x0) /\ 
R1(x0,x3,x8,x7,x0) /\ 
R1(x0,x3,x8,x8,x0) /\ 
R1(x0,x4,x0,x0,x0) /\ 
R1(x0,x4,x0,x1,x0) /\ 
R1(x0,x4,x0,x2,x0) /\ 
R1(x0,x4,x0,x3,x0) /\ 
R1(x0,x4,x0,x4,x0) /\ 
R1(x0,x4,x0,x5,x0) /\ 
R1(x0,x4,x0,x6,x0) /\ 
R1(x0,x4,x0,x7,x0) /\ 
R1(x0,x4,x0,x8,x0) /\ 
R1(x0,x4,x1,x0,x0) /\ 
R1(x0,x4,x1,x1,x0) /\ 
R1(x0,x4,x1,x2,x0) /\ 
R1(x0,x4,x1,x3,x0) /\ 
R1(x0,x4,x1,x4,x0) /\ 
R1(x0,x4,x1,x5,x0) /\ 
R1(x0,x4,x1,x6,x0) /\ 
R1(x0,x4,x1,x7,x0) /\ 
R1(x0,x4,x1,x8,x0) /\ 
R1(x0,x4,x2,x0,x0) /\ 
R1(x0,x4,x2,x1,x0) /\ 
R1(x0,x4,x2,x2,x0) /\ 
R1(x0,x4,x2,x3,x0) /\ 
R1(x0,x4,x2,x4,x0) /\ 
R1(x0,x4,x2,x5,x0) /\ 
R1(x0,x4,x2,x6,x0) /\ 
R1(x0,x4,x2,x7,x0) /\ 
R1(x0,x4,x2,x8,x0) /\ 
R1(x0,x4,x3,x0,x0) /\ 
R1(x0,x4,x3,x1,x0) /\ 
R1(x0,x4,x3,x2,x0) /\ 
R1(x0,x4,x3,x3,x0) /\ 
R1(x0,x4,x3,x4,x0) /\ 
R1(x0,x4,x3,x5,x0) /\ 
R1(x0,x4,x3,x6,x0) /\ 
R1(x0,x4,x3,x7,x0) /\ 
R1(x0,x4,x3,x8,x0) /\ 
R1(x0,x4,x4,x0,x0) /\ 
R1(x0,x4,x4,x1,x0) /\ 
R1(x0,x4,x4,x2,x0) /\ 
R1(x0,x4,x4,x3,x0) /\ 
R1(x0,x4,x4,x4,x0) /\ 
R1(x0,x4,x4,x5,x0) /\ 
R1(x0,x4,x4,x6,x0) /\ 
R1(x0,x4,x4,x7,x0) /\ 
R1(x0,x4,x4,x8,x0) /\ 
R1(x0,x4,x5,x0,x0) /\ 
R1(x0,x4,x5,x1,x0) /\ 
R1(x0,x4,x5,x2,x0) /\ 
R1(x0,x4,x5,x3,x0) /\ 
R1(x0,x4,x5,x4,x0) /\ 
R1(x0,x4,x5,x5,x0) /\ 
R1(x0,x4,x5,x6,x0) /\ 
R1(x0,x4,x5,x7,x0) /\ 
R1(x0,x4,x5,x8,x0) /\ 
R1(x0,x4,x6,x0,x0) /\ 
R1(x0,x4,x6,x1,x0) /\ 
R1(x0,x4,x6,x2,x0) /\ 
R1(x0,x4,x6,x3,x0) /\ 
R1(x0,x4,x6,x4,x0) /\ 
R1(x0,x4,x6,x5,x0) /\ 
R1(x0,x4,x6,x6,x0) /\ 
R1(x0,x4,x6,x7,x0) /\ 
R1(x0,x4,x6,x8,x0) /\ 
R1(x0,x4,x7,x0,x0) /\ 
R1(x0,x4,x7,x1,x0) /\ 
R1(x0,x4,x7,x2,x0) /\ 
R1(x0,x4,x7,x3,x0) /\ 
R1(x0,x4,x7,x4,x0) /\ 
R1(x0,x4,x7,x5,x0) /\ 
R1(x0,x4,x7,x6,x0) /\ 
R1(x0,x4,x7,x7,x0) /\ 
R1(x0,x4,x7,x8,x0) /\ 
R1(x0,x4,x8,x0,x0) /\ 
R1(x0,x4,x8,x1,x0) /\ 
R1(x0,x4,x8,x2,x0) /\ 
R1(x0,x4,x8,x3,x0) /\ 
R1(x0,x4,x8,x4,x0) /\ 
R1(x0,x4,x8,x5,x0) /\ 
R1(x0,x4,x8,x6,x0) /\ 
R1(x0,x4,x8,x7,x0) /\ 
R1(x0,x4,x8,x8,x0) /\ 
R1(x0,x5,x0,x0,x0) /\ 
R1(x0,x5,x0,x1,x0) /\ 
R1(x0,x5,x0,x2,x0) /\ 
R1(x0,x5,x0,x3,x0) /\ 
R1(x0,x5,x0,x4,x0) /\ 
R1(x0,x5,x0,x5,x0) /\ 
R1(x0,x5,x0,x6,x0) /\ 
R1(x0,x5,x0,x7,x0) /\ 
R1(x0,x5,x0,x8,x0) /\ 
R1(x0,x5,x1,x0,x0) /\ 
R1(x0,x5,x1,x1,x0) /\ 
R1(x0,x5,x1,x2,x0) /\ 
R1(x0,x5,x1,x3,x0) /\ 
R1(x0,x5,x1,x4,x0) /\ 
R1(x0,x5,x1,x5,x0) /\ 
R1(x0,x5,x1,x6,x0) /\ 
R1(x0,x5,x1,x7,x0) /\ 
R1(x0,x5,x1,x8,x0) /\ 
R1(x0,x5,x2,x0,x0) /\ 
R1(x0,x5,x2,x1,x0) /\ 
R1(x0,x5,x2,x2,x0) /\ 
R1(x0,x5,x2,x3,x0) /\ 
R1(x0,x5,x2,x4,x0) /\ 
R1(x0,x5,x2,x5,x0) /\ 
R1(x0,x5,x2,x6,x0) /\ 
R1(x0,x5,x2,x7,x0) /\ 
R1(x0,x5,x2,x8,x0) /\ 
R1(x0,x5,x3,x0,x0) /\ 
R1(x0,x5,x3,x1,x0) /\ 
R1(x0,x5,x3,x2,x0) /\ 
R1(x0,x5,x3,x3,x0) /\ 
R1(x0,x5,x3,x4,x0) /\ 
R1(x0,x5,x3,x5,x0) /\ 
R1(x0,x5,x3,x6,x0) /\ 
R1(x0,x5,x3,x7,x0) /\ 
R1(x0,x5,x3,x8,x0) /\ 
R1(x0,x5,x4,x0,x0) /\ 
R1(x0,x5,x4,x1,x0) /\ 
R1(x0,x5,x4,x2,x0) /\ 
R1(x0,x5,x4,x3,x0) /\ 
R1(x0,x5,x4,x4,x0) /\ 
R1(x0,x5,x4,x5,x0) /\ 
R1(x0,x5,x4,x6,x0) /\ 
R1(x0,x5,x4,x7,x0) /\ 
R1(x0,x5,x4,x8,x0) /\ 
R1(x0,x5,x5,x0,x0) /\ 
R1(x0,x5,x5,x1,x0) /\ 
R1(x0,x5,x5,x2,x0) /\ 
R1(x0,x5,x5,x3,x0) /\ 
R1(x0,x5,x5,x4,x0) /\ 
R1(x0,x5,x5,x5,x0) /\ 
R1(x0,x5,x5,x6,x0) /\ 
R1(x0,x5,x5,x7,x0) /\ 
R1(x0,x5,x5,x8,x0) /\ 
R1(x0,x5,x6,x0,x0) /\ 
R1(x0,x5,x6,x1,x0) /\ 
R1(x0,x5,x6,x2,x0) /\ 
R1(x0,x5,x6,x3,x0) /\ 
R1(x0,x5,x6,x4,x0) /\ 
R1(x0,x5,x6,x5,x0) /\ 
R1(x0,x5,x6,x6,x0) /\ 
R1(x0,x5,x6,x7,x0) /\ 
R1(x0,x5,x6,x8,x0) /\ 
R1(x0,x5,x7,x0,x0) /\ 
R1(x0,x5,x7,x1,x0) /\ 
R1(x0,x5,x7,x2,x0) /\ 
R1(x0,x5,x7,x3,x0) /\ 
R1(x0,x5,x7,x4,x0) /\ 
R1(x0,x5,x7,x5,x0) /\ 
R1(x0,x5,x7,x6,x0) /\ 
R1(x0,x5,x7,x7,x0) /\ 
R1(x0,x5,x7,x8,x0) /\ 
R1(x0,x5,x8,x0,x0) /\ 
R1(x0,x5,x8,x1,x0) /\ 
R1(x0,x5,x8,x2,x0) /\ 
R1(x0,x5,x8,x3,x0) /\ 
R1(x0,x5,x8,x4,x0) /\ 
R1(x0,x5,x8,x5,x0) /\ 
R1(x0,x5,x8,x6,x0) /\ 
R1(x0,x5,x8,x7,x0) /\ 
R1(x0,x5,x8,x8,x0) /\ 
R1(x0,x6,x0,x0,x0) /\ 
R1(x0,x6,x0,x1,x0) /\ 
R1(x0,x6,x0,x2,x0) /\ 
R1(x0,x6,x0,x3,x0) /\ 
R1(x0,x6,x0,x4,x0) /\ 
R1(x0,x6,x0,x5,x0) /\ 
R1(x0,x6,x0,x6,x0) /\ 
R1(x0,x6,x0,x7,x0) /\ 
R1(x0,x6,x0,x8,x0) /\ 
R1(x0,x6,x1,x0,x0) /\ 
R1(x0,x6,x1,x1,x0) /\ 
R1(x0,x6,x1,x2,x0) /\ 
R1(x0,x6,x1,x3,x0) /\ 
R1(x0,x6,x1,x4,x0) /\ 
R1(x0,x6,x1,x5,x0) /\ 
R1(x0,x6,x1,x6,x0) /\ 
R1(x0,x6,x1,x7,x0) /\ 
R1(x0,x6,x1,x8,x0) /\ 
R1(x0,x6,x2,x0,x0) /\ 
R1(x0,x6,x2,x1,x0) /\ 
R1(x0,x6,x2,x2,x0) /\ 
R1(x0,x6,x2,x3,x0) /\ 
R1(x0,x6,x2,x4,x0) /\ 
R1(x0,x6,x2,x5,x0) /\ 
R1(x0,x6,x2,x6,x0) /\ 
R1(x0,x6,x2,x7,x0) /\ 
R1(x0,x6,x2,x8,x0) /\ 
R1(x0,x6,x3,x0,x0) /\ 
R1(x0,x6,x3,x1,x0) /\ 
R1(x0,x6,x3,x2,x0) /\ 
R1(x0,x6,x3,x3,x0) /\ 
R1(x0,x6,x3,x4,x0) /\ 
R1(x0,x6,x3,x5,x0) /\ 
R1(x0,x6,x3,x6,x0) /\ 
R1(x0,x6,x3,x7,x0) /\ 
R1(x0,x6,x3,x8,x0) /\ 
R1(x0,x6,x4,x0,x0) /\ 
R1(x0,x6,x4,x1,x0) /\ 
R1(x0,x6,x4,x2,x0) /\ 
R1(x0,x6,x4,x3,x0) /\ 
R1(x0,x6,x4,x4,x0) /\ 
R1(x0,x6,x4,x5,x0) /\ 
R1(x0,x6,x4,x6,x0) /\ 
R1(x0,x6,x4,x7,x0) /\ 
R1(x0,x6,x4,x8,x0) /\ 
R1(x0,x6,x5,x0,x0) /\ 
R1(x0,x6,x5,x1,x0) /\ 
R1(x0,x6,x5,x2,x0) /\ 
R1(x0,x6,x5,x3,x0) /\ 
R1(x0,x6,x5,x4,x0) /\ 
R1(x0,x6,x5,x5,x0) /\ 
R1(x0,x6,x5,x6,x0) /\ 
R1(x0,x6,x5,x7,x0) /\ 
R1(x0,x6,x5,x8,x0) /\ 
R1(x0,x6,x6,x0,x0) /\ 
R1(x0,x6,x6,x1,x0) /\ 
R1(x0,x6,x6,x2,x0) /\ 
R1(x0,x6,x6,x3,x0) /\ 
R1(x0,x6,x6,x4,x0) /\ 
R1(x0,x6,x6,x5,x0) /\ 
R1(x0,x6,x6,x6,x0) /\ 
R1(x0,x6,x6,x7,x0) /\ 
R1(x0,x6,x6,x8,x0) /\ 
R1(x0,x6,x7,x0,x0) /\ 
R1(x0,x6,x7,x1,x0) /\ 
R1(x0,x6,x7,x2,x0) /\ 
R1(x0,x6,x7,x3,x0) /\ 
R1(x0,x6,x7,x4,x0) /\ 
R1(x0,x6,x7,x5,x0) /\ 
R1(x0,x6,x7,x6,x0) /\ 
R1(x0,x6,x7,x7,x0) /\ 
R1(x0,x6,x7,x8,x0) /\ 
R1(x0,x6,x8,x0,x0) /\ 
R1(x0,x6,x8,x1,x0) /\ 
R1(x0,x6,x8,x2,x0) /\ 
R1(x0,x6,x8,x3,x0) /\ 
R1(x0,x6,x8,x4,x0) /\ 
R1(x0,x6,x8,x5,x0) /\ 
R1(x0,x6,x8,x6,x0) /\ 
R1(x0,x6,x8,x7,x0) /\ 
R1(x0,x6,x8,x8,x0) /\ 
R1(x0,x7,x0,x0,x0) /\ 
R1(x0,x7,x0,x1,x0) /\ 
R1(x0,x7,x0,x2,x0) /\ 
R1(x0,x7,x0,x3,x0) /\ 
R1(x0,x7,x0,x4,x0) /\ 
R1(x0,x7,x0,x5,x0) /\ 
R1(x0,x7,x0,x6,x0) /\ 
R1(x0,x7,x0,x7,x0) /\ 
R1(x0,x7,x0,x8,x0) /\ 
R1(x0,x7,x1,x0,x0) /\ 
R1(x0,x7,x1,x1,x0) /\ 
R1(x0,x7,x1,x2,x0) /\ 
R1(x0,x7,x1,x3,x0) /\ 
R1(x0,x7,x1,x4,x0) /\ 
R1(x0,x7,x1,x5,x0) /\ 
R1(x0,x7,x1,x6,x0) /\ 
R1(x0,x7,x1,x7,x0) /\ 
R1(x0,x7,x1,x8,x0) /\ 
R1(x0,x7,x2,x0,x0) /\ 
R1(x0,x7,x2,x1,x0) /\ 
R1(x0,x7,x2,x2,x0) /\ 
R1(x0,x7,x2,x3,x0) /\ 
R1(x0,x7,x2,x4,x0) /\ 
R1(x0,x7,x2,x5,x0) /\ 
R1(x0,x7,x2,x6,x0) /\ 
R1(x0,x7,x2,x7,x0) /\ 
R1(x0,x7,x2,x8,x0) /\ 
R1(x0,x7,x3,x0,x0) /\ 
R1(x0,x7,x3,x1,x0) /\ 
R1(x0,x7,x3,x2,x0) /\ 
R1(x0,x7,x3,x3,x0) /\ 
R1(x0,x7,x3,x4,x0) /\ 
R1(x0,x7,x3,x5,x0) /\ 
R1(x0,x7,x3,x6,x0) /\ 
R1(x0,x7,x3,x7,x0) /\ 
R1(x0,x7,x3,x8,x0) /\ 
R1(x0,x7,x4,x0,x0) /\ 
R1(x0,x7,x4,x1,x0) /\ 
R1(x0,x7,x4,x2,x0) /\ 
R1(x0,x7,x4,x3,x0) /\ 
R1(x0,x7,x4,x4,x0) /\ 
R1(x0,x7,x4,x5,x0) /\ 
R1(x0,x7,x4,x6,x0) /\ 
R1(x0,x7,x4,x7,x0) /\ 
R1(x0,x7,x4,x8,x0) /\ 
R1(x0,x7,x5,x0,x0) /\ 
R1(x0,x7,x5,x1,x0) /\ 
R1(x0,x7,x5,x2,x0) /\ 
R1(x0,x7,x5,x3,x0) /\ 
R1(x0,x7,x5,x4,x0) /\ 
R1(x0,x7,x5,x5,x0) /\ 
R1(x0,x7,x5,x6,x0) /\ 
R1(x0,x7,x5,x7,x0) /\ 
R1(x0,x7,x5,x8,x0) /\ 
R1(x0,x7,x6,x0,x0) /\ 
R1(x0,x7,x6,x1,x0) /\ 
R1(x0,x7,x6,x2,x0) /\ 
R1(x0,x7,x6,x3,x0) /\ 
R1(x0,x7,x6,x4,x0) /\ 
R1(x0,x7,x6,x5,x0) /\ 
R1(x0,x7,x6,x6,x0) /\ 
R1(x0,x7,x6,x7,x0) /\ 
R1(x0,x7,x6,x8,x0) /\ 
R1(x0,x7,x7,x0,x0) /\ 
R1(x0,x7,x7,x1,x0) /\ 
R1(x0,x7,x7,x2,x0) /\ 
R1(x0,x7,x7,x3,x0) /\ 
R1(x0,x7,x7,x4,x0) /\ 
R1(x0,x7,x7,x5,x0) /\ 
R1(x0,x7,x7,x6,x0) /\ 
R1(x0,x7,x7,x7,x0) /\ 
R1(x0,x7,x7,x8,x0) /\ 
R1(x0,x7,x8,x0,x0) /\ 
R1(x0,x7,x8,x1,x0) /\ 
R1(x0,x7,x8,x2,x0) /\ 
R1(x0,x7,x8,x3,x0) /\ 
R1(x0,x7,x8,x4,x0) /\ 
R1(x0,x7,x8,x5,x0) /\ 
R1(x0,x7,x8,x6,x0) /\ 
R1(x0,x7,x8,x7,x0) /\ 
R1(x0,x7,x8,x8,x0) /\ 
R1(x0,x8,x0,x0,x0) /\ 
R1(x0,x8,x0,x1,x0) /\ 
R1(x0,x8,x0,x2,x0) /\ 
R1(x0,x8,x0,x3,x0) /\ 
R1(x0,x8,x0,x4,x0) /\ 
R1(x0,x8,x0,x5,x0) /\ 
R1(x0,x8,x0,x6,x0) /\ 
R1(x0,x8,x0,x7,x0) /\ 
R1(x0,x8,x0,x8,x0) /\ 
R1(x0,x8,x1,x0,x0) /\ 
R1(x0,x8,x1,x1,x0) /\ 
R1(x0,x8,x1,x2,x0) /\ 
R1(x0,x8,x1,x3,x0) /\ 
R1(x0,x8,x1,x4,x0) /\ 
R1(x0,x8,x1,x5,x0) /\ 
R1(x0,x8,x1,x6,x0) /\ 
R1(x0,x8,x1,x7,x0) /\ 
R1(x0,x8,x1,x8,x0) /\ 
R1(x0,x8,x2,x0,x0) /\ 
R1(x0,x8,x2,x1,x0) /\ 
R1(x0,x8,x2,x2,x0) /\ 
R1(x0,x8,x2,x3,x0) /\ 
R1(x0,x8,x2,x4,x0) /\ 
R1(x0,x8,x2,x5,x0) /\ 
R1(x0,x8,x2,x6,x0) /\ 
R1(x0,x8,x2,x7,x0) /\ 
R1(x0,x8,x2,x8,x0) /\ 
R1(x0,x8,x3,x0,x0) /\ 
R1(x0,x8,x3,x1,x0) /\ 
R1(x0,x8,x3,x2,x0) /\ 
R1(x0,x8,x3,x3,x0) /\ 
R1(x0,x8,x3,x4,x0) /\ 
R1(x0,x8,x3,x5,x0) /\ 
R1(x0,x8,x3,x6,x0) /\ 
R1(x0,x8,x3,x7,x0) /\ 
R1(x0,x8,x3,x8,x0) /\ 
R1(x0,x8,x4,x0,x0) /\ 
R1(x0,x8,x4,x1,x0) /\ 
R1(x0,x8,x4,x2,x0) /\ 
R1(x0,x8,x4,x3,x0) /\ 
R1(x0,x8,x4,x4,x0) /\ 
R1(x0,x8,x4,x5,x0) /\ 
R1(x0,x8,x4,x6,x0) /\ 
R1(x0,x8,x4,x7,x0) /\ 
R1(x0,x8,x4,x8,x0) /\ 
R1(x0,x8,x5,x0,x0) /\ 
R1(x0,x8,x5,x1,x0) /\ 
R1(x0,x8,x5,x2,x0) /\ 
R1(x0,x8,x5,x3,x0) /\ 
R1(x0,x8,x5,x4,x0) /\ 
R1(x0,x8,x5,x5,x0) /\ 
R1(x0,x8,x5,x6,x0) /\ 
R1(x0,x8,x5,x7,x0) /\ 
R1(x0,x8,x5,x8,x0) /\ 
R1(x0,x8,x6,x0,x0) /\ 
R1(x0,x8,x6,x1,x0) /\ 
R1(x0,x8,x6,x2,x0) /\ 
R1(x0,x8,x6,x3,x0) /\ 
R1(x0,x8,x6,x4,x0) /\ 
R1(x0,x8,x6,x5,x0) /\ 
R1(x0,x8,x6,x6,x0) /\ 
R1(x0,x8,x6,x7,x0) /\ 
R1(x0,x8,x6,x8,x0) /\ 
R1(x0,x8,x7,x0,x0) /\ 
R1(x0,x8,x7,x1,x0) /\ 
R1(x0,x8,x7,x2,x0) /\ 
R1(x0,x8,x7,x3,x0) /\ 
R1(x0,x8,x7,x4,x0) /\ 
R1(x0,x8,x7,x5,x0) /\ 
R1(x0,x8,x7,x6,x0) /\ 
R1(x0,x8,x7,x7,x0) /\ 
R1(x0,x8,x7,x8,x0) /\ 
R1(x0,x8,x8,x0,x0) /\ 
R1(x0,x8,x8,x1,x0) /\ 
R1(x0,x8,x8,x2,x0) /\ 
R1(x0,x8,x8,x3,x0) /\ 
R1(x0,x8,x8,x4,x0) /\ 
R1(x0,x8,x8,x5,x0) /\ 
R1(x0,x8,x8,x6,x0) /\ 
R1(x0,x8,x8,x7,x0) /\ 
R1(x0,x8,x8,x8,x0) /\ 
R1(x1,x0,x0,x0,x0) /\ 
R1(x1,x0,x0,x1,x0) /\ 
R1(x1,x0,x0,x2,x0) /\ 
R1(x1,x0,x0,x3,x0) /\ 
R1(x1,x0,x0,x4,x0) /\ 
R1(x1,x0,x0,x5,x0) /\ 
R1(x1,x0,x0,x6,x0) /\ 
R1(x1,x0,x0,x7,x0) /\ 
R1(x1,x0,x0,x8,x0) /\ 
R1(x1,x0,x1,x0,x0) /\ 
R1(x1,x0,x1,x1,x0) /\ 
R1(x1,x0,x1,x2,x0) /\ 
R1(x1,x0,x1,x3,x0) /\ 
R1(x1,x0,x1,x4,x0) /\ 
R1(x1,x0,x1,x5,x0) /\ 
R1(x1,x0,x1,x6,x0) /\ 
R1(x1,x0,x1,x7,x0) /\ 
R1(x1,x0,x1,x8,x0) /\ 
R1(x1,x0,x2,x0,x0) /\ 
R1(x1,x0,x2,x1,x0) /\ 
R1(x1,x0,x2,x2,x0) /\ 
R1(x1,x0,x2,x3,x0) /\ 
R1(x1,x0,x2,x4,x0) /\ 
R1(x1,x0,x2,x5,x0) /\ 
R1(x1,x0,x2,x6,x0) /\ 
R1(x1,x0,x2,x7,x0) /\ 
R1(x1,x0,x2,x8,x0) /\ 
R1(x1,x0,x3,x0,x0) /\ 
R1(x1,x0,x3,x1,x0) /\ 
R1(x1,x0,x3,x2,x0) /\ 
R1(x1,x0,x3,x3,x0) /\ 
R1(x1,x0,x3,x4,x0) /\ 
R1(x1,x0,x3,x5,x0) /\ 
R1(x1,x0,x3,x6,x0) /\ 
R1(x1,x0,x3,x7,x0) /\ 
R1(x1,x0,x3,x8,x0) /\ 
R1(x1,x0,x4,x0,x0) /\ 
R1(x1,x0,x4,x1,x0) /\ 
R1(x1,x0,x4,x2,x0) /\ 
R1(x1,x0,x4,x3,x0) /\ 
R1(x1,x0,x4,x4,x0) /\ 
R1(x1,x0,x4,x5,x0) /\ 
R1(x1,x0,x4,x6,x0) /\ 
R1(x1,x0,x4,x7,x0) /\ 
R1(x1,x0,x4,x8,x0) /\ 
R1(x1,x0,x5,x0,x0) /\ 
R1(x1,x0,x5,x1,x0) /\ 
R1(x1,x0,x5,x2,x0) /\ 
R1(x1,x0,x5,x3,x0) /\ 
R1(x1,x0,x5,x4,x0) /\ 
R1(x1,x0,x5,x5,x0) /\ 
R1(x1,x0,x5,x6,x0) /\ 
R1(x1,x0,x5,x7,x0) /\ 
R1(x1,x0,x5,x8,x0) /\ 
R1(x1,x0,x6,x0,x0) /\ 
R1(x1,x0,x6,x1,x0) /\ 
R1(x1,x0,x6,x2,x0) /\ 
R1(x1,x0,x6,x3,x0) /\ 
R1(x1,x0,x6,x4,x0) /\ 
R1(x1,x0,x6,x5,x0) /\ 
R1(x1,x0,x6,x6,x0) /\ 
R1(x1,x0,x6,x7,x0) /\ 
R1(x1,x0,x6,x8,x0) /\ 
R1(x1,x0,x7,x0,x0) /\ 
R1(x1,x0,x7,x1,x0) /\ 
R1(x1,x0,x7,x2,x0) /\ 
R1(x1,x0,x7,x3,x0) /\ 
R1(x1,x0,x7,x4,x0) /\ 
R1(x1,x0,x7,x5,x0) /\ 
R1(x1,x0,x7,x6,x0) /\ 
R1(x1,x0,x7,x7,x0) /\ 
R1(x1,x0,x7,x8,x0) /\ 
R1(x1,x0,x8,x0,x0) /\ 
R1(x1,x0,x8,x1,x0) /\ 
R1(x1,x0,x8,x2,x0) /\ 
R1(x1,x0,x8,x3,x0) /\ 
R1(x1,x0,x8,x4,x0) /\ 
R1(x1,x0,x8,x5,x0) /\ 
R1(x1,x0,x8,x6,x0) /\ 
R1(x1,x0,x8,x7,x0) /\ 
R1(x1,x0,x8,x8,x0) /\ 
R1(x1,x1,x0,x0,x0) /\ 
R1(x1,x1,x0,x1,x0) /\ 
R1(x1,x1,x0,x2,x0) /\ 
R1(x1,x1,x0,x3,x0) /\ 
R1(x1,x1,x0,x4,x0) /\ 
R1(x1,x1,x0,x5,x0) /\ 
R1(x1,x1,x0,x6,x0) /\ 
R1(x1,x1,x0,x7,x0) /\ 
R1(x1,x1,x0,x8,x0) /\ 
R1(x1,x1,x1,x0,x0) /\ 
R1(x1,x1,x1,x1,x0) /\ 
R1(x1,x1,x1,x2,x0) /\ 
R1(x1,x1,x1,x3,x0) /\ 
R1(x1,x1,x1,x4,x0) /\ 
R1(x1,x1,x1,x5,x0) /\ 
R1(x1,x1,x1,x6,x0) /\ 
R1(x1,x1,x1,x7,x0) /\ 
R1(x1,x1,x1,x8,x0) /\ 
R1(x1,x1,x2,x0,x0) /\ 
R1(x1,x1,x2,x1,x0) /\ 
R1(x1,x1,x2,x2,x1) /\ 
R1(x1,x1,x2,x3,x0) /\ 
R1(x1,x1,x2,x4,x0) /\ 
R1(x1,x1,x2,x5,x1) /\ 
R1(x1,x1,x2,x6,x0) /\ 
R1(x1,x1,x2,x7,x0) /\ 
R1(x1,x1,x2,x8,x1) /\ 
R1(x1,x1,x3,x0,x0) /\ 
R1(x1,x1,x3,x1,x0) /\ 
R1(x1,x1,x3,x2,x0) /\ 
R1(x1,x1,x3,x3,x0) /\ 
R1(x1,x1,x3,x4,x0) /\ 
R1(x1,x1,x3,x5,x0) /\ 
R1(x1,x1,x3,x6,x0) /\ 
R1(x1,x1,x3,x7,x0) /\ 
R1(x1,x1,x3,x8,x0) /\ 
R1(x1,x1,x4,x0,x0) /\ 
R1(x1,x1,x4,x1,x0) /\ 
R1(x1,x1,x4,x2,x0) /\ 
R1(x1,x1,x4,x3,x0) /\ 
R1(x1,x1,x4,x4,x0) /\ 
R1(x1,x1,x4,x5,x0) /\ 
R1(x1,x1,x4,x6,x0) /\ 
R1(x1,x1,x4,x7,x0) /\ 
R1(x1,x1,x4,x8,x0) /\ 
R1(x1,x1,x5,x0,x0) /\ 
R1(x1,x1,x5,x1,x0) /\ 
R1(x1,x1,x5,x2,x1) /\ 
R1(x1,x1,x5,x3,x0) /\ 
R1(x1,x1,x5,x4,x0) /\ 
R1(x1,x1,x5,x5,x1) /\ 
R1(x1,x1,x5,x6,x0) /\ 
R1(x1,x1,x5,x7,x0) /\ 
R1(x1,x1,x5,x8,x1) /\ 
R1(x1,x1,x6,x0,x0) /\ 
R1(x1,x1,x6,x1,x0) /\ 
R1(x1,x1,x6,x2,x0) /\ 
R1(x1,x1,x6,x3,x0) /\ 
R1(x1,x1,x6,x4,x0) /\ 
R1(x1,x1,x6,x5,x0) /\ 
R1(x1,x1,x6,x6,x0) /\ 
R1(x1,x1,x6,x7,x0) /\ 
R1(x1,x1,x6,x8,x0) /\ 
R1(x1,x1,x7,x0,x0) /\ 
R1(x1,x1,x7,x1,x0) /\ 
R1(x1,x1,x7,x2,x0) /\ 
R1(x1,x1,x7,x3,x0) /\ 
R1(x1,x1,x7,x4,x0) /\ 
R1(x1,x1,x7,x5,x0) /\ 
R1(x1,x1,x7,x6,x0) /\ 
R1(x1,x1,x7,x7,x0) /\ 
R1(x1,x1,x7,x8,x0) /\ 
R1(x1,x1,x8,x0,x0) /\ 
R1(x1,x1,x8,x1,x0) /\ 
R1(x1,x1,x8,x2,x1) /\ 
R1(x1,x1,x8,x3,x0) /\ 
R1(x1,x1,x8,x4,x0) /\ 
R1(x1,x1,x8,x5,x1) /\ 
R1(x1,x1,x8,x6,x0) /\ 
R1(x1,x1,x8,x7,x0) /\ 
R1(x1,x1,x8,x8,x1) /\ 
R1(x1,x2,x0,x0,x0) /\ 
R1(x1,x2,x0,x1,x0) /\ 
R1(x1,x2,x0,x2,x0) /\ 
R1(x1,x2,x0,x3,x0) /\ 
R1(x1,x2,x0,x4,x0) /\ 
R1(x1,x2,x0,x5,x0) /\ 
R1(x1,x2,x0,x6,x0) /\ 
R1(x1,x2,x0,x7,x0) /\ 
R1(x1,x2,x0,x8,x0) /\ 
R1(x1,x2,x1,x0,x0) /\ 
R1(x1,x2,x1,x1,x0) /\ 
R1(x1,x2,x1,x2,x1) /\ 
R1(x1,x2,x1,x3,x0) /\ 
R1(x1,x2,x1,x4,x0) /\ 
R1(x1,x2,x1,x5,x1) /\ 
R1(x1,x2,x1,x6,x0) /\ 
R1(x1,x2,x1,x7,x0) /\ 
R1(x1,x2,x1,x8,x1) /\ 
R1(x1,x2,x2,x0,x0) /\ 
R1(x1,x2,x2,x1,x0) /\ 
R1(x1,x2,x2,x2,x0) /\ 
R1(x1,x2,x2,x3,x0) /\ 
R1(x1,x2,x2,x4,x0) /\ 
R1(x1,x2,x2,x5,x0) /\ 
R1(x1,x2,x2,x6,x0) /\ 
R1(x1,x2,x2,x7,x0) /\ 
R1(x1,x2,x2,x8,x0) /\ 
R1(x1,x2,x3,x0,x0) /\ 
R1(x1,x2,x3,x1,x0) /\ 
R1(x1,x2,x3,x2,x0) /\ 
R1(x1,x2,x3,x3,x0) /\ 
R1(x1,x2,x3,x4,x0) /\ 
R1(x1,x2,x3,x5,x0) /\ 
R1(x1,x2,x3,x6,x0) /\ 
R1(x1,x2,x3,x7,x0) /\ 
R1(x1,x2,x3,x8,x0) /\ 
R1(x1,x2,x4,x0,x0) /\ 
R1(x1,x2,x4,x1,x0) /\ 
R1(x1,x2,x4,x2,x1) /\ 
R1(x1,x2,x4,x3,x0) /\ 
R1(x1,x2,x4,x4,x0) /\ 
R1(x1,x2,x4,x5,x1) /\ 
R1(x1,x2,x4,x6,x0) /\ 
R1(x1,x2,x4,x7,x0) /\ 
R1(x1,x2,x4,x8,x1) /\ 
R1(x1,x2,x5,x0,x0) /\ 
R1(x1,x2,x5,x1,x0) /\ 
R1(x1,x2,x5,x2,x0) /\ 
R1(x1,x2,x5,x3,x0) /\ 
R1(x1,x2,x5,x4,x0) /\ 
R1(x1,x2,x5,x5,x0) /\ 
R1(x1,x2,x5,x6,x0) /\ 
R1(x1,x2,x5,x7,x0) /\ 
R1(x1,x2,x5,x8,x0) /\ 
R1(x1,x2,x6,x0,x0) /\ 
R1(x1,x2,x6,x1,x0) /\ 
R1(x1,x2,x6,x2,x0) /\ 
R1(x1,x2,x6,x3,x0) /\ 
R1(x1,x2,x6,x4,x0) /\ 
R1(x1,x2,x6,x5,x0) /\ 
R1(x1,x2,x6,x6,x0) /\ 
R1(x1,x2,x6,x7,x0) /\ 
R1(x1,x2,x6,x8,x0) /\ 
R1(x1,x2,x7,x0,x0) /\ 
R1(x1,x2,x7,x1,x0) /\ 
R1(x1,x2,x7,x2,x1) /\ 
R1(x1,x2,x7,x3,x0) /\ 
R1(x1,x2,x7,x4,x0) /\ 
R1(x1,x2,x7,x5,x1) /\ 
R1(x1,x2,x7,x6,x0) /\ 
R1(x1,x2,x7,x7,x0) /\ 
R1(x1,x2,x7,x8,x1) /\ 
R1(x1,x2,x8,x0,x0) /\ 
R1(x1,x2,x8,x1,x0) /\ 
R1(x1,x2,x8,x2,x0) /\ 
R1(x1,x2,x8,x3,x0) /\ 
R1(x1,x2,x8,x4,x0) /\ 
R1(x1,x2,x8,x5,x0) /\ 
R1(x1,x2,x8,x6,x0) /\ 
R1(x1,x2,x8,x7,x0) /\ 
R1(x1,x2,x8,x8,x0) /\ 
R1(x1,x3,x0,x0,x0) /\ 
R1(x1,x3,x0,x1,x0) /\ 
R1(x1,x3,x0,x2,x0) /\ 
R1(x1,x3,x0,x3,x0) /\ 
R1(x1,x3,x0,x4,x0) /\ 
R1(x1,x3,x0,x5,x0) /\ 
R1(x1,x3,x0,x6,x0) /\ 
R1(x1,x3,x0,x7,x0) /\ 
R1(x1,x3,x0,x8,x0) /\ 
R1(x1,x3,x1,x0,x0) /\ 
R1(x1,x3,x1,x1,x0) /\ 
R1(x1,x3,x1,x2,x0) /\ 
R1(x1,x3,x1,x3,x0) /\ 
R1(x1,x3,x1,x4,x0) /\ 
R1(x1,x3,x1,x5,x0) /\ 
R1(x1,x3,x1,x6,x0) /\ 
R1(x1,x3,x1,x7,x0) /\ 
R1(x1,x3,x1,x8,x0) /\ 
R1(x1,x3,x2,x0,x0) /\ 
R1(x1,x3,x2,x1,x0) /\ 
R1(x1,x3,x2,x2,x0) /\ 
R1(x1,x3,x2,x3,x0) /\ 
R1(x1,x3,x2,x4,x0) /\ 
R1(x1,x3,x2,x5,x0) /\ 
R1(x1,x3,x2,x6,x0) /\ 
R1(x1,x3,x2,x7,x0) /\ 
R1(x1,x3,x2,x8,x0) /\ 
R1(x1,x3,x3,x0,x0) /\ 
R1(x1,x3,x3,x1,x0) /\ 
R1(x1,x3,x3,x2,x0) /\ 
R1(x1,x3,x3,x3,x0) /\ 
R1(x1,x3,x3,x4,x0) /\ 
R1(x1,x3,x3,x5,x0) /\ 
R1(x1,x3,x3,x6,x0) /\ 
R1(x1,x3,x3,x7,x0) /\ 
R1(x1,x3,x3,x8,x0) /\ 
R1(x1,x3,x4,x0,x0) /\ 
R1(x1,x3,x4,x1,x0) /\ 
R1(x1,x3,x4,x2,x0) /\ 
R1(x1,x3,x4,x3,x0) /\ 
R1(x1,x3,x4,x4,x0) /\ 
R1(x1,x3,x4,x5,x0) /\ 
R1(x1,x3,x4,x6,x0) /\ 
R1(x1,x3,x4,x7,x0) /\ 
R1(x1,x3,x4,x8,x0) /\ 
R1(x1,x3,x5,x0,x0) /\ 
R1(x1,x3,x5,x1,x0) /\ 
R1(x1,x3,x5,x2,x0) /\ 
R1(x1,x3,x5,x3,x0) /\ 
R1(x1,x3,x5,x4,x0) /\ 
R1(x1,x3,x5,x5,x0) /\ 
R1(x1,x3,x5,x6,x0) /\ 
R1(x1,x3,x5,x7,x0) /\ 
R1(x1,x3,x5,x8,x0) /\ 
R1(x1,x3,x6,x0,x0) /\ 
R1(x1,x3,x6,x1,x0) /\ 
R1(x1,x3,x6,x2,x0) /\ 
R1(x1,x3,x6,x3,x0) /\ 
R1(x1,x3,x6,x4,x0) /\ 
R1(x1,x3,x6,x5,x0) /\ 
R1(x1,x3,x6,x6,x0) /\ 
R1(x1,x3,x6,x7,x0) /\ 
R1(x1,x3,x6,x8,x0) /\ 
R1(x1,x3,x7,x0,x0) /\ 
R1(x1,x3,x7,x1,x0) /\ 
R1(x1,x3,x7,x2,x0) /\ 
R1(x1,x3,x7,x3,x0) /\ 
R1(x1,x3,x7,x4,x0) /\ 
R1(x1,x3,x7,x5,x0) /\ 
R1(x1,x3,x7,x6,x0) /\ 
R1(x1,x3,x7,x7,x0) /\ 
R1(x1,x3,x7,x8,x0) /\ 
R1(x1,x3,x8,x0,x0) /\ 
R1(x1,x3,x8,x1,x0) /\ 
R1(x1,x3,x8,x2,x0) /\ 
R1(x1,x3,x8,x3,x0) /\ 
R1(x1,x3,x8,x4,x0) /\ 
R1(x1,x3,x8,x5,x0) /\ 
R1(x1,x3,x8,x6,x0) /\ 
R1(x1,x3,x8,x7,x0) /\ 
R1(x1,x3,x8,x8,x0) /\ 
R1(x1,x4,x0,x0,x0) /\ 
R1(x1,x4,x0,x1,x0) /\ 
R1(x1,x4,x0,x2,x0) /\ 
R1(x1,x4,x0,x3,x0) /\ 
R1(x1,x4,x0,x4,x0) /\ 
R1(x1,x4,x0,x5,x0) /\ 
R1(x1,x4,x0,x6,x0) /\ 
R1(x1,x4,x0,x7,x0) /\ 
R1(x1,x4,x0,x8,x0) /\ 
R1(x1,x4,x1,x0,x0) /\ 
R1(x1,x4,x1,x1,x0) /\ 
R1(x1,x4,x1,x2,x0) /\ 
R1(x1,x4,x1,x3,x0) /\ 
R1(x1,x4,x1,x4,x0) /\ 
R1(x1,x4,x1,x5,x0) /\ 
R1(x1,x4,x1,x6,x0) /\ 
R1(x1,x4,x1,x7,x0) /\ 
R1(x1,x4,x1,x8,x0) /\ 
R1(x1,x4,x2,x0,x0) /\ 
R1(x1,x4,x2,x1,x0) /\ 
R1(x1,x4,x2,x2,x1) /\ 
R1(x1,x4,x2,x3,x0) /\ 
R1(x1,x4,x2,x4,x0) /\ 
R1(x1,x4,x2,x5,x1) /\ 
R1(x1,x4,x2,x6,x0) /\ 
R1(x1,x4,x2,x7,x0) /\ 
R1(x1,x4,x2,x8,x1) /\ 
R1(x1,x4,x3,x0,x0) /\ 
R1(x1,x4,x3,x1,x0) /\ 
R1(x1,x4,x3,x2,x0) /\ 
R1(x1,x4,x3,x3,x0) /\ 
R1(x1,x4,x3,x4,x0) /\ 
R1(x1,x4,x3,x5,x0) /\ 
R1(x1,x4,x3,x6,x0) /\ 
R1(x1,x4,x3,x7,x0) /\ 
R1(x1,x4,x3,x8,x0) /\ 
R1(x1,x4,x4,x0,x0) /\ 
R1(x1,x4,x4,x1,x0) /\ 
R1(x1,x4,x4,x2,x0) /\ 
R1(x1,x4,x4,x3,x0) /\ 
R1(x1,x4,x4,x4,x0) /\ 
R1(x1,x4,x4,x5,x0) /\ 
R1(x1,x4,x4,x6,x0) /\ 
R1(x1,x4,x4,x7,x0) /\ 
R1(x1,x4,x4,x8,x0) /\ 
R1(x1,x4,x5,x0,x0) /\ 
R1(x1,x4,x5,x1,x0) /\ 
R1(x1,x4,x5,x2,x1) /\ 
R1(x1,x4,x5,x3,x0) /\ 
R1(x1,x4,x5,x4,x0) /\ 
R1(x1,x4,x5,x5,x1) /\ 
R1(x1,x4,x5,x6,x0) /\ 
R1(x1,x4,x5,x7,x0) /\ 
R1(x1,x4,x5,x8,x1) /\ 
R1(x1,x4,x6,x0,x0) /\ 
R1(x1,x4,x6,x1,x0) /\ 
R1(x1,x4,x6,x2,x0) /\ 
R1(x1,x4,x6,x3,x0) /\ 
R1(x1,x4,x6,x4,x0) /\ 
R1(x1,x4,x6,x5,x0) /\ 
R1(x1,x4,x6,x6,x0) /\ 
R1(x1,x4,x6,x7,x0) /\ 
R1(x1,x4,x6,x8,x0) /\ 
R1(x1,x4,x7,x0,x0) /\ 
R1(x1,x4,x7,x1,x0) /\ 
R1(x1,x4,x7,x2,x0) /\ 
R1(x1,x4,x7,x3,x0) /\ 
R1(x1,x4,x7,x4,x0) /\ 
R1(x1,x4,x7,x5,x0) /\ 
R1(x1,x4,x7,x6,x0) /\ 
R1(x1,x4,x7,x7,x0) /\ 
R1(x1,x4,x7,x8,x0) /\ 
R1(x1,x4,x8,x0,x0) /\ 
R1(x1,x4,x8,x1,x0) /\ 
R1(x1,x4,x8,x2,x1) /\ 
R1(x1,x4,x8,x3,x0) /\ 
R1(x1,x4,x8,x4,x0) /\ 
R1(x1,x4,x8,x5,x1) /\ 
R1(x1,x4,x8,x6,x0) /\ 
R1(x1,x4,x8,x7,x0) /\ 
R1(x1,x4,x8,x8,x1) /\ 
R1(x1,x5,x0,x0,x0) /\ 
R1(x1,x5,x0,x1,x0) /\ 
R1(x1,x5,x0,x2,x0) /\ 
R1(x1,x5,x0,x3,x0) /\ 
R1(x1,x5,x0,x4,x0) /\ 
R1(x1,x5,x0,x5,x0) /\ 
R1(x1,x5,x0,x6,x0) /\ 
R1(x1,x5,x0,x7,x0) /\ 
R1(x1,x5,x0,x8,x0) /\ 
R1(x1,x5,x1,x0,x0) /\ 
R1(x1,x5,x1,x1,x0) /\ 
R1(x1,x5,x1,x2,x1) /\ 
R1(x1,x5,x1,x3,x0) /\ 
R1(x1,x5,x1,x4,x0) /\ 
R1(x1,x5,x1,x5,x1) /\ 
R1(x1,x5,x1,x6,x0) /\ 
R1(x1,x5,x1,x7,x0) /\ 
R1(x1,x5,x1,x8,x1) /\ 
R1(x1,x5,x2,x0,x0) /\ 
R1(x1,x5,x2,x1,x0) /\ 
R1(x1,x5,x2,x2,x0) /\ 
R1(x1,x5,x2,x3,x0) /\ 
R1(x1,x5,x2,x4,x0) /\ 
R1(x1,x5,x2,x5,x0) /\ 
R1(x1,x5,x2,x6,x0) /\ 
R1(x1,x5,x2,x7,x0) /\ 
R1(x1,x5,x2,x8,x0) /\ 
R1(x1,x5,x3,x0,x0) /\ 
R1(x1,x5,x3,x1,x0) /\ 
R1(x1,x5,x3,x2,x0) /\ 
R1(x1,x5,x3,x3,x0) /\ 
R1(x1,x5,x3,x4,x0) /\ 
R1(x1,x5,x3,x5,x0) /\ 
R1(x1,x5,x3,x6,x0) /\ 
R1(x1,x5,x3,x7,x0) /\ 
R1(x1,x5,x3,x8,x0) /\ 
R1(x1,x5,x4,x0,x0) /\ 
R1(x1,x5,x4,x1,x0) /\ 
R1(x1,x5,x4,x2,x1) /\ 
R1(x1,x5,x4,x3,x0) /\ 
R1(x1,x5,x4,x4,x0) /\ 
R1(x1,x5,x4,x5,x1) /\ 
R1(x1,x5,x4,x6,x0) /\ 
R1(x1,x5,x4,x7,x0) /\ 
R1(x1,x5,x4,x8,x1) /\ 
R1(x1,x5,x5,x0,x0) /\ 
R1(x1,x5,x5,x1,x0) /\ 
R1(x1,x5,x5,x2,x0) /\ 
R1(x1,x5,x5,x3,x0) /\ 
R1(x1,x5,x5,x4,x0) /\ 
R1(x1,x5,x5,x5,x0) /\ 
R1(x1,x5,x5,x6,x0) /\ 
R1(x1,x5,x5,x7,x0) /\ 
R1(x1,x5,x5,x8,x0) /\ 
R1(x1,x5,x6,x0,x0) /\ 
R1(x1,x5,x6,x1,x0) /\ 
R1(x1,x5,x6,x2,x0) /\ 
R1(x1,x5,x6,x3,x0) /\ 
R1(x1,x5,x6,x4,x0) /\ 
R1(x1,x5,x6,x5,x0) /\ 
R1(x1,x5,x6,x6,x0) /\ 
R1(x1,x5,x6,x7,x0) /\ 
R1(x1,x5,x6,x8,x0) /\ 
R1(x1,x5,x7,x0,x0) /\ 
R1(x1,x5,x7,x1,x0) /\ 
R1(x1,x5,x7,x2,x1) /\ 
R1(x1,x5,x7,x3,x0) /\ 
R1(x1,x5,x7,x4,x0) /\ 
R1(x1,x5,x7,x5,x1) /\ 
R1(x1,x5,x7,x6,x0) /\ 
R1(x1,x5,x7,x7,x0) /\ 
R1(x1,x5,x7,x8,x1) /\ 
R1(x1,x5,x8,x0,x0) /\ 
R1(x1,x5,x8,x1,x0) /\ 
R1(x1,x5,x8,x2,x0) /\ 
R1(x1,x5,x8,x3,x0) /\ 
R1(x1,x5,x8,x4,x0) /\ 
R1(x1,x5,x8,x5,x0) /\ 
R1(x1,x5,x8,x6,x0) /\ 
R1(x1,x5,x8,x7,x0) /\ 
R1(x1,x5,x8,x8,x0) /\ 
R1(x1,x6,x0,x0,x0) /\ 
R1(x1,x6,x0,x1,x0) /\ 
R1(x1,x6,x0,x2,x0) /\ 
R1(x1,x6,x0,x3,x0) /\ 
R1(x1,x6,x0,x4,x0) /\ 
R1(x1,x6,x0,x5,x0) /\ 
R1(x1,x6,x0,x6,x0) /\ 
R1(x1,x6,x0,x7,x0) /\ 
R1(x1,x6,x0,x8,x0) /\ 
R1(x1,x6,x1,x0,x0) /\ 
R1(x1,x6,x1,x1,x0) /\ 
R1(x1,x6,x1,x2,x0) /\ 
R1(x1,x6,x1,x3,x0) /\ 
R1(x1,x6,x1,x4,x0) /\ 
R1(x1,x6,x1,x5,x0) /\ 
R1(x1,x6,x1,x6,x0) /\ 
R1(x1,x6,x1,x7,x0) /\ 
R1(x1,x6,x1,x8,x0) /\ 
R1(x1,x6,x2,x0,x0) /\ 
R1(x1,x6,x2,x1,x0) /\ 
R1(x1,x6,x2,x2,x0) /\ 
R1(x1,x6,x2,x3,x0) /\ 
R1(x1,x6,x2,x4,x0) /\ 
R1(x1,x6,x2,x5,x0) /\ 
R1(x1,x6,x2,x6,x0) /\ 
R1(x1,x6,x2,x7,x0) /\ 
R1(x1,x6,x2,x8,x0) /\ 
R1(x1,x6,x3,x0,x0) /\ 
R1(x1,x6,x3,x1,x0) /\ 
R1(x1,x6,x3,x2,x0) /\ 
R1(x1,x6,x3,x3,x0) /\ 
R1(x1,x6,x3,x4,x0) /\ 
R1(x1,x6,x3,x5,x0) /\ 
R1(x1,x6,x3,x6,x0) /\ 
R1(x1,x6,x3,x7,x0) /\ 
R1(x1,x6,x3,x8,x0) /\ 
R1(x1,x6,x4,x0,x0) /\ 
R1(x1,x6,x4,x1,x0) /\ 
R1(x1,x6,x4,x2,x0) /\ 
R1(x1,x6,x4,x3,x0) /\ 
R1(x1,x6,x4,x4,x0) /\ 
R1(x1,x6,x4,x5,x0) /\ 
R1(x1,x6,x4,x6,x0) /\ 
R1(x1,x6,x4,x7,x0) /\ 
R1(x1,x6,x4,x8,x0) /\ 
R1(x1,x6,x5,x0,x0) /\ 
R1(x1,x6,x5,x1,x0) /\ 
R1(x1,x6,x5,x2,x0) /\ 
R1(x1,x6,x5,x3,x0) /\ 
R1(x1,x6,x5,x4,x0) /\ 
R1(x1,x6,x5,x5,x0) /\ 
R1(x1,x6,x5,x6,x0) /\ 
R1(x1,x6,x5,x7,x0) /\ 
R1(x1,x6,x5,x8,x0) /\ 
R1(x1,x6,x6,x0,x0) /\ 
R1(x1,x6,x6,x1,x0) /\ 
R1(x1,x6,x6,x2,x0) /\ 
R1(x1,x6,x6,x3,x0) /\ 
R1(x1,x6,x6,x4,x0) /\ 
R1(x1,x6,x6,x5,x0) /\ 
R1(x1,x6,x6,x6,x0) /\ 
R1(x1,x6,x6,x7,x0) /\ 
R1(x1,x6,x6,x8,x0) /\ 
R1(x1,x6,x7,x0,x0) /\ 
R1(x1,x6,x7,x1,x0) /\ 
R1(x1,x6,x7,x2,x0) /\ 
R1(x1,x6,x7,x3,x0) /\ 
R1(x1,x6,x7,x4,x0) /\ 
R1(x1,x6,x7,x5,x0) /\ 
R1(x1,x6,x7,x6,x0) /\ 
R1(x1,x6,x7,x7,x0) /\ 
R1(x1,x6,x7,x8,x0) /\ 
R1(x1,x6,x8,x0,x0) /\ 
R1(x1,x6,x8,x1,x0) /\ 
R1(x1,x6,x8,x2,x0) /\ 
R1(x1,x6,x8,x3,x0) /\ 
R1(x1,x6,x8,x4,x0) /\ 
R1(x1,x6,x8,x5,x0) /\ 
R1(x1,x6,x8,x6,x0) /\ 
R1(x1,x6,x8,x7,x0) /\ 
R1(x1,x6,x8,x8,x0) /\ 
R1(x1,x7,x0,x0,x0) /\ 
R1(x1,x7,x0,x1,x0) /\ 
R1(x1,x7,x0,x2,x0) /\ 
R1(x1,x7,x0,x3,x0) /\ 
R1(x1,x7,x0,x4,x0) /\ 
R1(x1,x7,x0,x5,x0) /\ 
R1(x1,x7,x0,x6,x0) /\ 
R1(x1,x7,x0,x7,x0) /\ 
R1(x1,x7,x0,x8,x0) /\ 
R1(x1,x7,x1,x0,x0) /\ 
R1(x1,x7,x1,x1,x0) /\ 
R1(x1,x7,x1,x2,x0) /\ 
R1(x1,x7,x1,x3,x0) /\ 
R1(x1,x7,x1,x4,x0) /\ 
R1(x1,x7,x1,x5,x0) /\ 
R1(x1,x7,x1,x6,x0) /\ 
R1(x1,x7,x1,x7,x0) /\ 
R1(x1,x7,x1,x8,x0) /\ 
R1(x1,x7,x2,x0,x0) /\ 
R1(x1,x7,x2,x1,x0) /\ 
R1(x1,x7,x2,x2,x1) /\ 
R1(x1,x7,x2,x3,x0) /\ 
R1(x1,x7,x2,x4,x0) /\ 
R1(x1,x7,x2,x5,x1) /\ 
R1(x1,x7,x2,x6,x0) /\ 
R1(x1,x7,x2,x7,x0) /\ 
R1(x1,x7,x2,x8,x1) /\ 
R1(x1,x7,x3,x0,x0) /\ 
R1(x1,x7,x3,x1,x0) /\ 
R1(x1,x7,x3,x2,x0) /\ 
R1(x1,x7,x3,x3,x0) /\ 
R1(x1,x7,x3,x4,x0) /\ 
R1(x1,x7,x3,x5,x0) /\ 
R1(x1,x7,x3,x6,x0) /\ 
R1(x1,x7,x3,x7,x0) /\ 
R1(x1,x7,x3,x8,x0) /\ 
R1(x1,x7,x4,x0,x0) /\ 
R1(x1,x7,x4,x1,x0) /\ 
R1(x1,x7,x4,x2,x0) /\ 
R1(x1,x7,x4,x3,x0) /\ 
R1(x1,x7,x4,x4,x0) /\ 
R1(x1,x7,x4,x5,x0) /\ 
R1(x1,x7,x4,x6,x0) /\ 
R1(x1,x7,x4,x7,x0) /\ 
R1(x1,x7,x4,x8,x0) /\ 
R1(x1,x7,x5,x0,x0) /\ 
R1(x1,x7,x5,x1,x0) /\ 
R1(x1,x7,x5,x2,x1) /\ 
R1(x1,x7,x5,x3,x0) /\ 
R1(x1,x7,x5,x4,x0) /\ 
R1(x1,x7,x5,x5,x1) /\ 
R1(x1,x7,x5,x6,x0) /\ 
R1(x1,x7,x5,x7,x0) /\ 
R1(x1,x7,x5,x8,x1) /\ 
R1(x1,x7,x6,x0,x0) /\ 
R1(x1,x7,x6,x1,x0) /\ 
R1(x1,x7,x6,x2,x0) /\ 
R1(x1,x7,x6,x3,x0) /\ 
R1(x1,x7,x6,x4,x0) /\ 
R1(x1,x7,x6,x5,x0) /\ 
R1(x1,x7,x6,x6,x0) /\ 
R1(x1,x7,x6,x7,x0) /\ 
R1(x1,x7,x6,x8,x0) /\ 
R1(x1,x7,x7,x0,x0) /\ 
R1(x1,x7,x7,x1,x0) /\ 
R1(x1,x7,x7,x2,x0) /\ 
R1(x1,x7,x7,x3,x0) /\ 
R1(x1,x7,x7,x4,x0) /\ 
R1(x1,x7,x7,x5,x0) /\ 
R1(x1,x7,x7,x6,x0) /\ 
R1(x1,x7,x7,x7,x0) /\ 
R1(x1,x7,x7,x8,x0) /\ 
R1(x1,x7,x8,x0,x0) /\ 
R1(x1,x7,x8,x1,x0) /\ 
R1(x1,x7,x8,x2,x1) /\ 
R1(x1,x7,x8,x3,x0) /\ 
R1(x1,x7,x8,x4,x0) /\ 
R1(x1,x7,x8,x5,x1) /\ 
R1(x1,x7,x8,x6,x0) /\ 
R1(x1,x7,x8,x7,x0) /\ 
R1(x1,x7,x8,x8,x1) /\ 
R1(x1,x8,x0,x0,x0) /\ 
R1(x1,x8,x0,x1,x0) /\ 
R1(x1,x8,x0,x2,x0) /\ 
R1(x1,x8,x0,x3,x0) /\ 
R1(x1,x8,x0,x4,x0) /\ 
R1(x1,x8,x0,x5,x0) /\ 
R1(x1,x8,x0,x6,x0) /\ 
R1(x1,x8,x0,x7,x0) /\ 
R1(x1,x8,x0,x8,x0) /\ 
R1(x1,x8,x1,x0,x0) /\ 
R1(x1,x8,x1,x1,x0) /\ 
R1(x1,x8,x1,x2,x1) /\ 
R1(x1,x8,x1,x3,x0) /\ 
R1(x1,x8,x1,x4,x0) /\ 
R1(x1,x8,x1,x5,x1) /\ 
R1(x1,x8,x1,x6,x0) /\ 
R1(x1,x8,x1,x7,x0) /\ 
R1(x1,x8,x1,x8,x1) /\ 
R1(x1,x8,x2,x0,x0) /\ 
R1(x1,x8,x2,x1,x0) /\ 
R1(x1,x8,x2,x2,x0) /\ 
R1(x1,x8,x2,x3,x0) /\ 
R1(x1,x8,x2,x4,x0) /\ 
R1(x1,x8,x2,x5,x0) /\ 
R1(x1,x8,x2,x6,x0) /\ 
R1(x1,x8,x2,x7,x0) /\ 
R1(x1,x8,x2,x8,x0) /\ 
R1(x1,x8,x3,x0,x0) /\ 
R1(x1,x8,x3,x1,x0) /\ 
R1(x1,x8,x3,x2,x0) /\ 
R1(x1,x8,x3,x3,x0) /\ 
R1(x1,x8,x3,x4,x0) /\ 
R1(x1,x8,x3,x5,x0) /\ 
R1(x1,x8,x3,x6,x0) /\ 
R1(x1,x8,x3,x7,x0) /\ 
R1(x1,x8,x3,x8,x0) /\ 
R1(x1,x8,x4,x0,x0) /\ 
R1(x1,x8,x4,x1,x0) /\ 
R1(x1,x8,x4,x2,x1) /\ 
R1(x1,x8,x4,x3,x0) /\ 
R1(x1,x8,x4,x4,x0) /\ 
R1(x1,x8,x4,x5,x1) /\ 
R1(x1,x8,x4,x6,x0) /\ 
R1(x1,x8,x4,x7,x0) /\ 
R1(x1,x8,x4,x8,x1) /\ 
R1(x1,x8,x5,x0,x0) /\ 
R1(x1,x8,x5,x1,x0) /\ 
R1(x1,x8,x5,x2,x0) /\ 
R1(x1,x8,x5,x3,x0) /\ 
R1(x1,x8,x5,x4,x0) /\ 
R1(x1,x8,x5,x5,x0) /\ 
R1(x1,x8,x5,x6,x0) /\ 
R1(x1,x8,x5,x7,x0) /\ 
R1(x1,x8,x5,x8,x0) /\ 
R1(x1,x8,x6,x0,x0) /\ 
R1(x1,x8,x6,x1,x0) /\ 
R1(x1,x8,x6,x2,x0) /\ 
R1(x1,x8,x6,x3,x0) /\ 
R1(x1,x8,x6,x4,x0) /\ 
R1(x1,x8,x6,x5,x0) /\ 
R1(x1,x8,x6,x6,x0) /\ 
R1(x1,x8,x6,x7,x0) /\ 
R1(x1,x8,x6,x8,x0) /\ 
R1(x1,x8,x7,x0,x0) /\ 
R1(x1,x8,x7,x1,x0) /\ 
R1(x1,x8,x7,x2,x1) /\ 
R1(x1,x8,x7,x3,x0) /\ 
R1(x1,x8,x7,x4,x0) /\ 
R1(x1,x8,x7,x5,x1) /\ 
R1(x1,x8,x7,x6,x0) /\ 
R1(x1,x8,x7,x7,x0) /\ 
R1(x1,x8,x7,x8,x1) /\ 
R1(x1,x8,x8,x0,x0) /\ 
R1(x1,x8,x8,x1,x0) /\ 
R1(x1,x8,x8,x2,x0) /\ 
R1(x1,x8,x8,x3,x0) /\ 
R1(x1,x8,x8,x4,x0) /\ 
R1(x1,x8,x8,x5,x0) /\ 
R1(x1,x8,x8,x6,x0) /\ 
R1(x1,x8,x8,x7,x0) /\ 
R1(x1,x8,x8,x8,x0) /\ 
R1(x2,x0,x0,x0,x0) /\ 
R1(x2,x0,x0,x1,x0) /\ 
R1(x2,x0,x0,x2,x0) /\ 
R1(x2,x0,x0,x3,x0) /\ 
R1(x2,x0,x0,x4,x0) /\ 
R1(x2,x0,x0,x5,x0) /\ 
R1(x2,x0,x0,x6,x0) /\ 
R1(x2,x0,x0,x7,x0) /\ 
R1(x2,x0,x0,x8,x0) /\ 
R1(x2,x0,x1,x0,x0) /\ 
R1(x2,x0,x1,x1,x0) /\ 
R1(x2,x0,x1,x2,x0) /\ 
R1(x2,x0,x1,x3,x0) /\ 
R1(x2,x0,x1,x4,x0) /\ 
R1(x2,x0,x1,x5,x0) /\ 
R1(x2,x0,x1,x6,x0) /\ 
R1(x2,x0,x1,x7,x0) /\ 
R1(x2,x0,x1,x8,x0) /\ 
R1(x2,x0,x2,x0,x0) /\ 
R1(x2,x0,x2,x1,x0) /\ 
R1(x2,x0,x2,x2,x0) /\ 
R1(x2,x0,x2,x3,x0) /\ 
R1(x2,x0,x2,x4,x0) /\ 
R1(x2,x0,x2,x5,x0) /\ 
R1(x2,x0,x2,x6,x0) /\ 
R1(x2,x0,x2,x7,x0) /\ 
R1(x2,x0,x2,x8,x0) /\ 
R1(x2,x0,x3,x0,x0) /\ 
R1(x2,x0,x3,x1,x0) /\ 
R1(x2,x0,x3,x2,x0) /\ 
R1(x2,x0,x3,x3,x0) /\ 
R1(x2,x0,x3,x4,x0) /\ 
R1(x2,x0,x3,x5,x0) /\ 
R1(x2,x0,x3,x6,x0) /\ 
R1(x2,x0,x3,x7,x0) /\ 
R1(x2,x0,x3,x8,x0) /\ 
R1(x2,x0,x4,x0,x0) /\ 
R1(x2,x0,x4,x1,x0) /\ 
R1(x2,x0,x4,x2,x0) /\ 
R1(x2,x0,x4,x3,x0) /\ 
R1(x2,x0,x4,x4,x0) /\ 
R1(x2,x0,x4,x5,x0) /\ 
R1(x2,x0,x4,x6,x0) /\ 
R1(x2,x0,x4,x7,x0) /\ 
R1(x2,x0,x4,x8,x0) /\ 
R1(x2,x0,x5,x0,x0) /\ 
R1(x2,x0,x5,x1,x0) /\ 
R1(x2,x0,x5,x2,x0) /\ 
R1(x2,x0,x5,x3,x0) /\ 
R1(x2,x0,x5,x4,x0) /\ 
R1(x2,x0,x5,x5,x0) /\ 
R1(x2,x0,x5,x6,x0) /\ 
R1(x2,x0,x5,x7,x0) /\ 
R1(x2,x0,x5,x8,x0) /\ 
R1(x2,x0,x6,x0,x0) /\ 
R1(x2,x0,x6,x1,x0) /\ 
R1(x2,x0,x6,x2,x0) /\ 
R1(x2,x0,x6,x3,x0) /\ 
R1(x2,x0,x6,x4,x0) /\ 
R1(x2,x0,x6,x5,x0) /\ 
R1(x2,x0,x6,x6,x0) /\ 
R1(x2,x0,x6,x7,x0) /\ 
R1(x2,x0,x6,x8,x0) /\ 
R1(x2,x0,x7,x0,x0) /\ 
R1(x2,x0,x7,x1,x0) /\ 
R1(x2,x0,x7,x2,x0) /\ 
R1(x2,x0,x7,x3,x0) /\ 
R1(x2,x0,x7,x4,x0) /\ 
R1(x2,x0,x7,x5,x0) /\ 
R1(x2,x0,x7,x6,x0) /\ 
R1(x2,x0,x7,x7,x0) /\ 
R1(x2,x0,x7,x8,x0) /\ 
R1(x2,x0,x8,x0,x0) /\ 
R1(x2,x0,x8,x1,x0) /\ 
R1(x2,x0,x8,x2,x0) /\ 
R1(x2,x0,x8,x3,x0) /\ 
R1(x2,x0,x8,x4,x0) /\ 
R1(x2,x0,x8,x5,x0) /\ 
R1(x2,x0,x8,x6,x0) /\ 
R1(x2,x0,x8,x7,x0) /\ 
R1(x2,x0,x8,x8,x0) /\ 
R1(x2,x1,x0,x0,x0) /\ 
R1(x2,x1,x0,x1,x0) /\ 
R1(x2,x1,x0,x2,x0) /\ 
R1(x2,x1,x0,x3,x0) /\ 
R1(x2,x1,x0,x4,x0) /\ 
R1(x2,x1,x0,x5,x0) /\ 
R1(x2,x1,x0,x6,x0) /\ 
R1(x2,x1,x0,x7,x0) /\ 
R1(x2,x1,x0,x8,x0) /\ 
R1(x2,x1,x1,x0,x0) /\ 
R1(x2,x1,x1,x1,x0) /\ 
R1(x2,x1,x1,x2,x0) /\ 
R1(x2,x1,x1,x3,x0) /\ 
R1(x2,x1,x1,x4,x0) /\ 
R1(x2,x1,x1,x5,x0) /\ 
R1(x2,x1,x1,x6,x0) /\ 
R1(x2,x1,x1,x7,x0) /\ 
R1(x2,x1,x1,x8,x0) /\ 
R1(x2,x1,x2,x0,x0) /\ 
R1(x2,x1,x2,x1,x0) /\ 
R1(x2,x1,x2,x2,x0) /\ 
R1(x2,x1,x2,x3,x0) /\ 
R1(x2,x1,x2,x4,x0) /\ 
R1(x2,x1,x2,x5,x0) /\ 
R1(x2,x1,x2,x6,x0) /\ 
R1(x2,x1,x2,x7,x0) /\ 
R1(x2,x1,x2,x8,x0) /\ 
R1(x2,x1,x3,x0,x0) /\ 
R1(x2,x1,x3,x1,x0) /\ 
R1(x2,x1,x3,x2,x0) /\ 
R1(x2,x1,x3,x3,x0) /\ 
R1(x2,x1,x3,x4,x0) /\ 
R1(x2,x1,x3,x5,x0) /\ 
R1(x2,x1,x3,x6,x0) /\ 
R1(x2,x1,x3,x7,x0) /\ 
R1(x2,x1,x3,x8,x0) /\ 
R1(x2,x1,x4,x0,x0) /\ 
R1(x2,x1,x4,x1,x0) /\ 
R1(x2,x1,x4,x2,x0) /\ 
R1(x2,x1,x4,x3,x0) /\ 
R1(x2,x1,x4,x4,x0) /\ 
R1(x2,x1,x4,x5,x0) /\ 
R1(x2,x1,x4,x6,x0) /\ 
R1(x2,x1,x4,x7,x0) /\ 
R1(x2,x1,x4,x8,x0) /\ 
R1(x2,x1,x5,x0,x0) /\ 
R1(x2,x1,x5,x1,x0) /\ 
R1(x2,x1,x5,x2,x0) /\ 
R1(x2,x1,x5,x3,x0) /\ 
R1(x2,x1,x5,x4,x0) /\ 
R1(x2,x1,x5,x5,x0) /\ 
R1(x2,x1,x5,x6,x0) /\ 
R1(x2,x1,x5,x7,x0) /\ 
R1(x2,x1,x5,x8,x0) /\ 
R1(x2,x1,x6,x0,x0) /\ 
R1(x2,x1,x6,x1,x0) /\ 
R1(x2,x1,x6,x2,x0) /\ 
R1(x2,x1,x6,x3,x0) /\ 
R1(x2,x1,x6,x4,x0) /\ 
R1(x2,x1,x6,x5,x0) /\ 
R1(x2,x1,x6,x6,x0) /\ 
R1(x2,x1,x6,x7,x0) /\ 
R1(x2,x1,x6,x8,x0) /\ 
R1(x2,x1,x7,x0,x0) /\ 
R1(x2,x1,x7,x1,x0) /\ 
R1(x2,x1,x7,x2,x0) /\ 
R1(x2,x1,x7,x3,x0) /\ 
R1(x2,x1,x7,x4,x0) /\ 
R1(x2,x1,x7,x5,x0) /\ 
R1(x2,x1,x7,x6,x0) /\ 
R1(x2,x1,x7,x7,x0) /\ 
R1(x2,x1,x7,x8,x0) /\ 
R1(x2,x1,x8,x0,x0) /\ 
R1(x2,x1,x8,x1,x0) /\ 
R1(x2,x1,x8,x2,x0) /\ 
R1(x2,x1,x8,x3,x0) /\ 
R1(x2,x1,x8,x4,x0) /\ 
R1(x2,x1,x8,x5,x0) /\ 
R1(x2,x1,x8,x6,x0) /\ 
R1(x2,x1,x8,x7,x0) /\ 
R1(x2,x1,x8,x8,x0) /\ 
R1(x2,x2,x0,x0,x0) /\ 
R1(x2,x2,x0,x1,x0) /\ 
R1(x2,x2,x0,x2,x0) /\ 
R1(x2,x2,x0,x3,x0) /\ 
R1(x2,x2,x0,x4,x0) /\ 
R1(x2,x2,x0,x5,x0) /\ 
R1(x2,x2,x0,x6,x0) /\ 
R1(x2,x2,x0,x7,x0) /\ 
R1(x2,x2,x0,x8,x0) /\ 
R1(x2,x2,x1,x0,x0) /\ 
R1(x2,x2,x1,x1,x0) /\ 
R1(x2,x2,x1,x2,x0) /\ 
R1(x2,x2,x1,x3,x0) /\ 
R1(x2,x2,x1,x4,x0) /\ 
R1(x2,x2,x1,x5,x0) /\ 
R1(x2,x2,x1,x6,x0) /\ 
R1(x2,x2,x1,x7,x0) /\ 
R1(x2,x2,x1,x8,x0) /\ 
R1(x2,x2,x2,x0,x0) /\ 
R1(x2,x2,x2,x1,x0) /\ 
R1(x2,x2,x2,x2,x0) /\ 
R1(x2,x2,x2,x3,x0) /\ 
R1(x2,x2,x2,x4,x0) /\ 
R1(x2,x2,x2,x5,x0) /\ 
R1(x2,x2,x2,x6,x0) /\ 
R1(x2,x2,x2,x7,x0) /\ 
R1(x2,x2,x2,x8,x0) /\ 
R1(x2,x2,x3,x0,x0) /\ 
R1(x2,x2,x3,x1,x0) /\ 
R1(x2,x2,x3,x2,x0) /\ 
R1(x2,x2,x3,x3,x0) /\ 
R1(x2,x2,x3,x4,x0) /\ 
R1(x2,x2,x3,x5,x0) /\ 
R1(x2,x2,x3,x6,x0) /\ 
R1(x2,x2,x3,x7,x0) /\ 
R1(x2,x2,x3,x8,x0) /\ 
R1(x2,x2,x4,x0,x0) /\ 
R1(x2,x2,x4,x1,x0) /\ 
R1(x2,x2,x4,x2,x0) /\ 
R1(x2,x2,x4,x3,x0) /\ 
R1(x2,x2,x4,x4,x0) /\ 
R1(x2,x2,x4,x5,x0) /\ 
R1(x2,x2,x4,x6,x0) /\ 
R1(x2,x2,x4,x7,x0) /\ 
R1(x2,x2,x4,x8,x0) /\ 
R1(x2,x2,x5,x0,x0) /\ 
R1(x2,x2,x5,x1,x0) /\ 
R1(x2,x2,x5,x2,x0) /\ 
R1(x2,x2,x5,x3,x0) /\ 
R1(x2,x2,x5,x4,x0) /\ 
R1(x2,x2,x5,x5,x0) /\ 
R1(x2,x2,x5,x6,x0) /\ 
R1(x2,x2,x5,x7,x0) /\ 
R1(x2,x2,x5,x8,x0) /\ 
R1(x2,x2,x6,x0,x0) /\ 
R1(x2,x2,x6,x1,x0) /\ 
R1(x2,x2,x6,x2,x0) /\ 
R1(x2,x2,x6,x3,x0) /\ 
R1(x2,x2,x6,x4,x0) /\ 
R1(x2,x2,x6,x5,x0) /\ 
R1(x2,x2,x6,x6,x0) /\ 
R1(x2,x2,x6,x7,x0) /\ 
R1(x2,x2,x6,x8,x0) /\ 
R1(x2,x2,x7,x0,x0) /\ 
R1(x2,x2,x7,x1,x0) /\ 
R1(x2,x2,x7,x2,x0) /\ 
R1(x2,x2,x7,x3,x0) /\ 
R1(x2,x2,x7,x4,x0) /\ 
R1(x2,x2,x7,x5,x0) /\ 
R1(x2,x2,x7,x6,x0) /\ 
R1(x2,x2,x7,x7,x0) /\ 
R1(x2,x2,x7,x8,x0) /\ 
R1(x2,x2,x8,x0,x0) /\ 
R1(x2,x2,x8,x1,x0) /\ 
R1(x2,x2,x8,x2,x0) /\ 
R1(x2,x2,x8,x3,x0) /\ 
R1(x2,x2,x8,x4,x0) /\ 
R1(x2,x2,x8,x5,x0) /\ 
R1(x2,x2,x8,x6,x0) /\ 
R1(x2,x2,x8,x7,x0) /\ 
R1(x2,x2,x8,x8,x0) /\ 
R1(x2,x3,x0,x0,x0) /\ 
R1(x2,x3,x0,x1,x0) /\ 
R1(x2,x3,x0,x2,x0) /\ 
R1(x2,x3,x0,x3,x0) /\ 
R1(x2,x3,x0,x4,x0) /\ 
R1(x2,x3,x0,x5,x0) /\ 
R1(x2,x3,x0,x6,x0) /\ 
R1(x2,x3,x0,x7,x0) /\ 
R1(x2,x3,x0,x8,x0) /\ 
R1(x2,x3,x1,x0,x0) /\ 
R1(x2,x3,x1,x1,x0) /\ 
R1(x2,x3,x1,x2,x0) /\ 
R1(x2,x3,x1,x3,x0) /\ 
R1(x2,x3,x1,x4,x0) /\ 
R1(x2,x3,x1,x5,x0) /\ 
R1(x2,x3,x1,x6,x0) /\ 
R1(x2,x3,x1,x7,x0) /\ 
R1(x2,x3,x1,x8,x0) /\ 
R1(x2,x3,x2,x0,x0) /\ 
R1(x2,x3,x2,x1,x0) /\ 
R1(x2,x3,x2,x2,x0) /\ 
R1(x2,x3,x2,x3,x0) /\ 
R1(x2,x3,x2,x4,x0) /\ 
R1(x2,x3,x2,x5,x0) /\ 
R1(x2,x3,x2,x6,x0) /\ 
R1(x2,x3,x2,x7,x0) /\ 
R1(x2,x3,x2,x8,x0) /\ 
R1(x2,x3,x3,x0,x0) /\ 
R1(x2,x3,x3,x1,x0) /\ 
R1(x2,x3,x3,x2,x0) /\ 
R1(x2,x3,x3,x3,x0) /\ 
R1(x2,x3,x3,x4,x0) /\ 
R1(x2,x3,x3,x5,x0) /\ 
R1(x2,x3,x3,x6,x0) /\ 
R1(x2,x3,x3,x7,x0) /\ 
R1(x2,x3,x3,x8,x0) /\ 
R1(x2,x3,x4,x0,x0) /\ 
R1(x2,x3,x4,x1,x0) /\ 
R1(x2,x3,x4,x2,x0) /\ 
R1(x2,x3,x4,x3,x0) /\ 
R1(x2,x3,x4,x4,x0) /\ 
R1(x2,x3,x4,x5,x0) /\ 
R1(x2,x3,x4,x6,x0) /\ 
R1(x2,x3,x4,x7,x0) /\ 
R1(x2,x3,x4,x8,x0) /\ 
R1(x2,x3,x5,x0,x0) /\ 
R1(x2,x3,x5,x1,x0) /\ 
R1(x2,x3,x5,x2,x0) /\ 
R1(x2,x3,x5,x3,x0) /\ 
R1(x2,x3,x5,x4,x0) /\ 
R1(x2,x3,x5,x5,x0) /\ 
R1(x2,x3,x5,x6,x0) /\ 
R1(x2,x3,x5,x7,x0) /\ 
R1(x2,x3,x5,x8,x0) /\ 
R1(x2,x3,x6,x0,x0) /\ 
R1(x2,x3,x6,x1,x0) /\ 
R1(x2,x3,x6,x2,x0) /\ 
R1(x2,x3,x6,x3,x0) /\ 
R1(x2,x3,x6,x4,x0) /\ 
R1(x2,x3,x6,x5,x0) /\ 
R1(x2,x3,x6,x6,x0) /\ 
R1(x2,x3,x6,x7,x0) /\ 
R1(x2,x3,x6,x8,x0) /\ 
R1(x2,x3,x7,x0,x0) /\ 
R1(x2,x3,x7,x1,x0) /\ 
R1(x2,x3,x7,x2,x0) /\ 
R1(x2,x3,x7,x3,x0) /\ 
R1(x2,x3,x7,x4,x0) /\ 
R1(x2,x3,x7,x5,x0) /\ 
R1(x2,x3,x7,x6,x0) /\ 
R1(x2,x3,x7,x7,x0) /\ 
R1(x2,x3,x7,x8,x0) /\ 
R1(x2,x3,x8,x0,x0) /\ 
R1(x2,x3,x8,x1,x0) /\ 
R1(x2,x3,x8,x2,x0) /\ 
R1(x2,x3,x8,x3,x0) /\ 
R1(x2,x3,x8,x4,x0) /\ 
R1(x2,x3,x8,x5,x0) /\ 
R1(x2,x3,x8,x6,x0) /\ 
R1(x2,x3,x8,x7,x0) /\ 
R1(x2,x3,x8,x8,x0) /\ 
R1(x2,x4,x0,x0,x0) /\ 
R1(x2,x4,x0,x1,x0) /\ 
R1(x2,x4,x0,x2,x0) /\ 
R1(x2,x4,x0,x3,x0) /\ 
R1(x2,x4,x0,x4,x0) /\ 
R1(x2,x4,x0,x5,x0) /\ 
R1(x2,x4,x0,x6,x0) /\ 
R1(x2,x4,x0,x7,x0) /\ 
R1(x2,x4,x0,x8,x0) /\ 
R1(x2,x4,x1,x0,x0) /\ 
R1(x2,x4,x1,x1,x0) /\ 
R1(x2,x4,x1,x2,x0) /\ 
R1(x2,x4,x1,x3,x0) /\ 
R1(x2,x4,x1,x4,x0) /\ 
R1(x2,x4,x1,x5,x0) /\ 
R1(x2,x4,x1,x6,x0) /\ 
R1(x2,x4,x1,x7,x0) /\ 
R1(x2,x4,x1,x8,x0) /\ 
R1(x2,x4,x2,x0,x0) /\ 
R1(x2,x4,x2,x1,x0) /\ 
R1(x2,x4,x2,x2,x0) /\ 
R1(x2,x4,x2,x3,x0) /\ 
R1(x2,x4,x2,x4,x0) /\ 
R1(x2,x4,x2,x5,x0) /\ 
R1(x2,x4,x2,x6,x0) /\ 
R1(x2,x4,x2,x7,x0) /\ 
R1(x2,x4,x2,x8,x0) /\ 
R1(x2,x4,x3,x0,x0) /\ 
R1(x2,x4,x3,x1,x0) /\ 
R1(x2,x4,x3,x2,x0) /\ 
R1(x2,x4,x3,x3,x0) /\ 
R1(x2,x4,x3,x4,x0) /\ 
R1(x2,x4,x3,x5,x0) /\ 
R1(x2,x4,x3,x6,x0) /\ 
R1(x2,x4,x3,x7,x0) /\ 
R1(x2,x4,x3,x8,x0) /\ 
R1(x2,x4,x4,x0,x0) /\ 
R1(x2,x4,x4,x1,x0) /\ 
R1(x2,x4,x4,x2,x0) /\ 
R1(x2,x4,x4,x3,x0) /\ 
R1(x2,x4,x4,x4,x0) /\ 
R1(x2,x4,x4,x5,x0) /\ 
R1(x2,x4,x4,x6,x0) /\ 
R1(x2,x4,x4,x7,x0) /\ 
R1(x2,x4,x4,x8,x0) /\ 
R1(x2,x4,x5,x0,x0) /\ 
R1(x2,x4,x5,x1,x0) /\ 
R1(x2,x4,x5,x2,x0) /\ 
R1(x2,x4,x5,x3,x0) /\ 
R1(x2,x4,x5,x4,x0) /\ 
R1(x2,x4,x5,x5,x0) /\ 
R1(x2,x4,x5,x6,x0) /\ 
R1(x2,x4,x5,x7,x0) /\ 
R1(x2,x4,x5,x8,x0) /\ 
R1(x2,x4,x6,x0,x0) /\ 
R1(x2,x4,x6,x1,x0) /\ 
R1(x2,x4,x6,x2,x0) /\ 
R1(x2,x4,x6,x3,x0) /\ 
R1(x2,x4,x6,x4,x0) /\ 
R1(x2,x4,x6,x5,x0) /\ 
R1(x2,x4,x6,x6,x0) /\ 
R1(x2,x4,x6,x7,x0) /\ 
R1(x2,x4,x6,x8,x0) /\ 
R1(x2,x4,x7,x0,x0) /\ 
R1(x2,x4,x7,x1,x0) /\ 
R1(x2,x4,x7,x2,x0) /\ 
R1(x2,x4,x7,x3,x0) /\ 
R1(x2,x4,x7,x4,x0) /\ 
R1(x2,x4,x7,x5,x0) /\ 
R1(x2,x4,x7,x6,x0) /\ 
R1(x2,x4,x7,x7,x0) /\ 
R1(x2,x4,x7,x8,x0) /\ 
R1(x2,x4,x8,x0,x0) /\ 
R1(x2,x4,x8,x1,x0) /\ 
R1(x2,x4,x8,x2,x0) /\ 
R1(x2,x4,x8,x3,x0) /\ 
R1(x2,x4,x8,x4,x0) /\ 
R1(x2,x4,x8,x5,x0) /\ 
R1(x2,x4,x8,x6,x0) /\ 
R1(x2,x4,x8,x7,x0) /\ 
R1(x2,x4,x8,x8,x0) /\ 
R1(x2,x5,x0,x0,x0) /\ 
R1(x2,x5,x0,x1,x0) /\ 
R1(x2,x5,x0,x2,x0) /\ 
R1(x2,x5,x0,x3,x0) /\ 
R1(x2,x5,x0,x4,x0) /\ 
R1(x2,x5,x0,x5,x0) /\ 
R1(x2,x5,x0,x6,x0) /\ 
R1(x2,x5,x0,x7,x0) /\ 
R1(x2,x5,x0,x8,x0) /\ 
R1(x2,x5,x1,x0,x0) /\ 
R1(x2,x5,x1,x1,x0) /\ 
R1(x2,x5,x1,x2,x0) /\ 
R1(x2,x5,x1,x3,x0) /\ 
R1(x2,x5,x1,x4,x0) /\ 
R1(x2,x5,x1,x5,x0) /\ 
R1(x2,x5,x1,x6,x0) /\ 
R1(x2,x5,x1,x7,x0) /\ 
R1(x2,x5,x1,x8,x0) /\ 
R1(x2,x5,x2,x0,x0) /\ 
R1(x2,x5,x2,x1,x0) /\ 
R1(x2,x5,x2,x2,x0) /\ 
R1(x2,x5,x2,x3,x0) /\ 
R1(x2,x5,x2,x4,x0) /\ 
R1(x2,x5,x2,x5,x0) /\ 
R1(x2,x5,x2,x6,x0) /\ 
R1(x2,x5,x2,x7,x0) /\ 
R1(x2,x5,x2,x8,x0) /\ 
R1(x2,x5,x3,x0,x0) /\ 
R1(x2,x5,x3,x1,x0) /\ 
R1(x2,x5,x3,x2,x0) /\ 
R1(x2,x5,x3,x3,x0) /\ 
R1(x2,x5,x3,x4,x0) /\ 
R1(x2,x5,x3,x5,x0) /\ 
R1(x2,x5,x3,x6,x0) /\ 
R1(x2,x5,x3,x7,x0) /\ 
R1(x2,x5,x3,x8,x0) /\ 
R1(x2,x5,x4,x0,x0) /\ 
R1(x2,x5,x4,x1,x0) /\ 
R1(x2,x5,x4,x2,x0) /\ 
R1(x2,x5,x4,x3,x0) /\ 
R1(x2,x5,x4,x4,x0) /\ 
R1(x2,x5,x4,x5,x0) /\ 
R1(x2,x5,x4,x6,x0) /\ 
R1(x2,x5,x4,x7,x0) /\ 
R1(x2,x5,x4,x8,x0) /\ 
R1(x2,x5,x5,x0,x0) /\ 
R1(x2,x5,x5,x1,x0) /\ 
R1(x2,x5,x5,x2,x0) /\ 
R1(x2,x5,x5,x3,x0) /\ 
R1(x2,x5,x5,x4,x0) /\ 
R1(x2,x5,x5,x5,x0) /\ 
R1(x2,x5,x5,x6,x0) /\ 
R1(x2,x5,x5,x7,x0) /\ 
R1(x2,x5,x5,x8,x0) /\ 
R1(x2,x5,x6,x0,x0) /\ 
R1(x2,x5,x6,x1,x0) /\ 
R1(x2,x5,x6,x2,x0) /\ 
R1(x2,x5,x6,x3,x0) /\ 
R1(x2,x5,x6,x4,x0) /\ 
R1(x2,x5,x6,x5,x0) /\ 
R1(x2,x5,x6,x6,x0) /\ 
R1(x2,x5,x6,x7,x0) /\ 
R1(x2,x5,x6,x8,x0) /\ 
R1(x2,x5,x7,x0,x0) /\ 
R1(x2,x5,x7,x1,x0) /\ 
R1(x2,x5,x7,x2,x0) /\ 
R1(x2,x5,x7,x3,x0) /\ 
R1(x2,x5,x7,x4,x0) /\ 
R1(x2,x5,x7,x5,x0) /\ 
R1(x2,x5,x7,x6,x0) /\ 
R1(x2,x5,x7,x7,x0) /\ 
R1(x2,x5,x7,x8,x0) /\ 
R1(x2,x5,x8,x0,x0) /\ 
R1(x2,x5,x8,x1,x0) /\ 
R1(x2,x5,x8,x2,x0) /\ 
R1(x2,x5,x8,x3,x0) /\ 
R1(x2,x5,x8,x4,x0) /\ 
R1(x2,x5,x8,x5,x0) /\ 
R1(x2,x5,x8,x6,x0) /\ 
R1(x2,x5,x8,x7,x0) /\ 
R1(x2,x5,x8,x8,x0) /\ 
R1(x2,x6,x0,x0,x0) /\ 
R1(x2,x6,x0,x1,x0) /\ 
R1(x2,x6,x0,x2,x0) /\ 
R1(x2,x6,x0,x3,x0) /\ 
R1(x2,x6,x0,x4,x0) /\ 
R1(x2,x6,x0,x5,x0) /\ 
R1(x2,x6,x0,x6,x0) /\ 
R1(x2,x6,x0,x7,x0) /\ 
R1(x2,x6,x0,x8,x0) /\ 
R1(x2,x6,x1,x0,x0) /\ 
R1(x2,x6,x1,x1,x0) /\ 
R1(x2,x6,x1,x2,x0) /\ 
R1(x2,x6,x1,x3,x0) /\ 
R1(x2,x6,x1,x4,x0) /\ 
R1(x2,x6,x1,x5,x0) /\ 
R1(x2,x6,x1,x6,x0) /\ 
R1(x2,x6,x1,x7,x0) /\ 
R1(x2,x6,x1,x8,x0) /\ 
R1(x2,x6,x2,x0,x0) /\ 
R1(x2,x6,x2,x1,x0) /\ 
R1(x2,x6,x2,x2,x0) /\ 
R1(x2,x6,x2,x3,x0) /\ 
R1(x2,x6,x2,x4,x0) /\ 
R1(x2,x6,x2,x5,x0) /\ 
R1(x2,x6,x2,x6,x0) /\ 
R1(x2,x6,x2,x7,x0) /\ 
R1(x2,x6,x2,x8,x0) /\ 
R1(x2,x6,x3,x0,x0) /\ 
R1(x2,x6,x3,x1,x0) /\ 
R1(x2,x6,x3,x2,x0) /\ 
R1(x2,x6,x3,x3,x0) /\ 
R1(x2,x6,x3,x4,x0) /\ 
R1(x2,x6,x3,x5,x0) /\ 
R1(x2,x6,x3,x6,x0) /\ 
R1(x2,x6,x3,x7,x0) /\ 
R1(x2,x6,x3,x8,x0) /\ 
R1(x2,x6,x4,x0,x0) /\ 
R1(x2,x6,x4,x1,x0) /\ 
R1(x2,x6,x4,x2,x0) /\ 
R1(x2,x6,x4,x3,x0) /\ 
R1(x2,x6,x4,x4,x0) /\ 
R1(x2,x6,x4,x5,x0) /\ 
R1(x2,x6,x4,x6,x0) /\ 
R1(x2,x6,x4,x7,x0) /\ 
R1(x2,x6,x4,x8,x0) /\ 
R1(x2,x6,x5,x0,x0) /\ 
R1(x2,x6,x5,x1,x0) /\ 
R1(x2,x6,x5,x2,x0) /\ 
R1(x2,x6,x5,x3,x0) /\ 
R1(x2,x6,x5,x4,x0) /\ 
R1(x2,x6,x5,x5,x0) /\ 
R1(x2,x6,x5,x6,x0) /\ 
R1(x2,x6,x5,x7,x0) /\ 
R1(x2,x6,x5,x8,x0) /\ 
R1(x2,x6,x6,x0,x0) /\ 
R1(x2,x6,x6,x1,x0) /\ 
R1(x2,x6,x6,x2,x0) /\ 
R1(x2,x6,x6,x3,x0) /\ 
R1(x2,x6,x6,x4,x0) /\ 
R1(x2,x6,x6,x5,x0) /\ 
R1(x2,x6,x6,x6,x0) /\ 
R1(x2,x6,x6,x7,x0) /\ 
R1(x2,x6,x6,x8,x0) /\ 
R1(x2,x6,x7,x0,x0) /\ 
R1(x2,x6,x7,x1,x0) /\ 
R1(x2,x6,x7,x2,x0) /\ 
R1(x2,x6,x7,x3,x0) /\ 
R1(x2,x6,x7,x4,x0) /\ 
R1(x2,x6,x7,x5,x0) /\ 
R1(x2,x6,x7,x6,x0) /\ 
R1(x2,x6,x7,x7,x0) /\ 
R1(x2,x6,x7,x8,x0) /\ 
R1(x2,x6,x8,x0,x0) /\ 
R1(x2,x6,x8,x1,x0) /\ 
R1(x2,x6,x8,x2,x0) /\ 
R1(x2,x6,x8,x3,x0) /\ 
R1(x2,x6,x8,x4,x0) /\ 
R1(x2,x6,x8,x5,x0) /\ 
R1(x2,x6,x8,x6,x0) /\ 
R1(x2,x6,x8,x7,x0) /\ 
R1(x2,x6,x8,x8,x0) /\ 
R1(x2,x7,x0,x0,x0) /\ 
R1(x2,x7,x0,x1,x0) /\ 
R1(x2,x7,x0,x2,x0) /\ 
R1(x2,x7,x0,x3,x0) /\ 
R1(x2,x7,x0,x4,x0) /\ 
R1(x2,x7,x0,x5,x0) /\ 
R1(x2,x7,x0,x6,x0) /\ 
R1(x2,x7,x0,x7,x0) /\ 
R1(x2,x7,x0,x8,x0) /\ 
R1(x2,x7,x1,x0,x0) /\ 
R1(x2,x7,x1,x1,x0) /\ 
R1(x2,x7,x1,x2,x0) /\ 
R1(x2,x7,x1,x3,x0) /\ 
R1(x2,x7,x1,x4,x0) /\ 
R1(x2,x7,x1,x5,x0) /\ 
R1(x2,x7,x1,x6,x0) /\ 
R1(x2,x7,x1,x7,x0) /\ 
R1(x2,x7,x1,x8,x0) /\ 
R1(x2,x7,x2,x0,x0) /\ 
R1(x2,x7,x2,x1,x0) /\ 
R1(x2,x7,x2,x2,x0) /\ 
R1(x2,x7,x2,x3,x0) /\ 
R1(x2,x7,x2,x4,x0) /\ 
R1(x2,x7,x2,x5,x0) /\ 
R1(x2,x7,x2,x6,x0) /\ 
R1(x2,x7,x2,x7,x0) /\ 
R1(x2,x7,x2,x8,x0) /\ 
R1(x2,x7,x3,x0,x0) /\ 
R1(x2,x7,x3,x1,x0) /\ 
R1(x2,x7,x3,x2,x0) /\ 
R1(x2,x7,x3,x3,x0) /\ 
R1(x2,x7,x3,x4,x0) /\ 
R1(x2,x7,x3,x5,x0) /\ 
R1(x2,x7,x3,x6,x0) /\ 
R1(x2,x7,x3,x7,x0) /\ 
R1(x2,x7,x3,x8,x0) /\ 
R1(x2,x7,x4,x0,x0) /\ 
R1(x2,x7,x4,x1,x0) /\ 
R1(x2,x7,x4,x2,x0) /\ 
R1(x2,x7,x4,x3,x0) /\ 
R1(x2,x7,x4,x4,x0) /\ 
R1(x2,x7,x4,x5,x0) /\ 
R1(x2,x7,x4,x6,x0) /\ 
R1(x2,x7,x4,x7,x0) /\ 
R1(x2,x7,x4,x8,x0) /\ 
R1(x2,x7,x5,x0,x0) /\ 
R1(x2,x7,x5,x1,x0) /\ 
R1(x2,x7,x5,x2,x0) /\ 
R1(x2,x7,x5,x3,x0) /\ 
R1(x2,x7,x5,x4,x0) /\ 
R1(x2,x7,x5,x5,x0) /\ 
R1(x2,x7,x5,x6,x0) /\ 
R1(x2,x7,x5,x7,x0) /\ 
R1(x2,x7,x5,x8,x0) /\ 
R1(x2,x7,x6,x0,x0) /\ 
R1(x2,x7,x6,x1,x0) /\ 
R1(x2,x7,x6,x2,x0) /\ 
R1(x2,x7,x6,x3,x0) /\ 
R1(x2,x7,x6,x4,x0) /\ 
R1(x2,x7,x6,x5,x0) /\ 
R1(x2,x7,x6,x6,x0) /\ 
R1(x2,x7,x6,x7,x0) /\ 
R1(x2,x7,x6,x8,x0) /\ 
R1(x2,x7,x7,x0,x0) /\ 
R1(x2,x7,x7,x1,x0) /\ 
R1(x2,x7,x7,x2,x0) /\ 
R1(x2,x7,x7,x3,x0) /\ 
R1(x2,x7,x7,x4,x0) /\ 
R1(x2,x7,x7,x5,x0) /\ 
R1(x2,x7,x7,x6,x0) /\ 
R1(x2,x7,x7,x7,x0) /\ 
R1(x2,x7,x7,x8,x0) /\ 
R1(x2,x7,x8,x0,x0) /\ 
R1(x2,x7,x8,x1,x0) /\ 
R1(x2,x7,x8,x2,x0) /\ 
R1(x2,x7,x8,x3,x0) /\ 
R1(x2,x7,x8,x4,x0) /\ 
R1(x2,x7,x8,x5,x0) /\ 
R1(x2,x7,x8,x6,x0) /\ 
R1(x2,x7,x8,x7,x0) /\ 
R1(x2,x7,x8,x8,x0) /\ 
R1(x2,x8,x0,x0,x0) /\ 
R1(x2,x8,x0,x1,x0) /\ 
R1(x2,x8,x0,x2,x0) /\ 
R1(x2,x8,x0,x3,x0) /\ 
R1(x2,x8,x0,x4,x0) /\ 
R1(x2,x8,x0,x5,x0) /\ 
R1(x2,x8,x0,x6,x0) /\ 
R1(x2,x8,x0,x7,x0) /\ 
R1(x2,x8,x0,x8,x0) /\ 
R1(x2,x8,x1,x0,x0) /\ 
R1(x2,x8,x1,x1,x0) /\ 
R1(x2,x8,x1,x2,x0) /\ 
R1(x2,x8,x1,x3,x0) /\ 
R1(x2,x8,x1,x4,x0) /\ 
R1(x2,x8,x1,x5,x0) /\ 
R1(x2,x8,x1,x6,x0) /\ 
R1(x2,x8,x1,x7,x0) /\ 
R1(x2,x8,x1,x8,x0) /\ 
R1(x2,x8,x2,x0,x0) /\ 
R1(x2,x8,x2,x1,x0) /\ 
R1(x2,x8,x2,x2,x0) /\ 
R1(x2,x8,x2,x3,x0) /\ 
R1(x2,x8,x2,x4,x0) /\ 
R1(x2,x8,x2,x5,x0) /\ 
R1(x2,x8,x2,x6,x0) /\ 
R1(x2,x8,x2,x7,x0) /\ 
R1(x2,x8,x2,x8,x0) /\ 
R1(x2,x8,x3,x0,x0) /\ 
R1(x2,x8,x3,x1,x0) /\ 
R1(x2,x8,x3,x2,x0) /\ 
R1(x2,x8,x3,x3,x0) /\ 
R1(x2,x8,x3,x4,x0) /\ 
R1(x2,x8,x3,x5,x0) /\ 
R1(x2,x8,x3,x6,x0) /\ 
R1(x2,x8,x3,x7,x0) /\ 
R1(x2,x8,x3,x8,x0) /\ 
R1(x2,x8,x4,x0,x0) /\ 
R1(x2,x8,x4,x1,x0) /\ 
R1(x2,x8,x4,x2,x0) /\ 
R1(x2,x8,x4,x3,x0) /\ 
R1(x2,x8,x4,x4,x0) /\ 
R1(x2,x8,x4,x5,x0) /\ 
R1(x2,x8,x4,x6,x0) /\ 
R1(x2,x8,x4,x7,x0) /\ 
R1(x2,x8,x4,x8,x0) /\ 
R1(x2,x8,x5,x0,x0) /\ 
R1(x2,x8,x5,x1,x0) /\ 
R1(x2,x8,x5,x2,x0) /\ 
R1(x2,x8,x5,x3,x0) /\ 
R1(x2,x8,x5,x4,x0) /\ 
R1(x2,x8,x5,x5,x0) /\ 
R1(x2,x8,x5,x6,x0) /\ 
R1(x2,x8,x5,x7,x0) /\ 
R1(x2,x8,x5,x8,x0) /\ 
R1(x2,x8,x6,x0,x0) /\ 
R1(x2,x8,x6,x1,x0) /\ 
R1(x2,x8,x6,x2,x0) /\ 
R1(x2,x8,x6,x3,x0) /\ 
R1(x2,x8,x6,x4,x0) /\ 
R1(x2,x8,x6,x5,x0) /\ 
R1(x2,x8,x6,x6,x0) /\ 
R1(x2,x8,x6,x7,x0) /\ 
R1(x2,x8,x6,x8,x0) /\ 
R1(x2,x8,x7,x0,x0) /\ 
R1(x2,x8,x7,x1,x0) /\ 
R1(x2,x8,x7,x2,x0) /\ 
R1(x2,x8,x7,x3,x0) /\ 
R1(x2,x8,x7,x4,x0) /\ 
R1(x2,x8,x7,x5,x0) /\ 
R1(x2,x8,x7,x6,x0) /\ 
R1(x2,x8,x7,x7,x0) /\ 
R1(x2,x8,x7,x8,x0) /\ 
R1(x2,x8,x8,x0,x0) /\ 
R1(x2,x8,x8,x1,x0) /\ 
R1(x2,x8,x8,x2,x0) /\ 
R1(x2,x8,x8,x3,x0) /\ 
R1(x2,x8,x8,x4,x0) /\ 
R1(x2,x8,x8,x5,x0) /\ 
R1(x2,x8,x8,x6,x0) /\ 
R1(x2,x8,x8,x7,x0) /\ 
R1(x2,x8,x8,x8,x0) /\ 
R1(x3,x0,x0,x0,x0) /\ 
R1(x3,x0,x0,x1,x0) /\ 
R1(x3,x0,x0,x2,x0) /\ 
R1(x3,x0,x0,x3,x0) /\ 
R1(x3,x0,x0,x4,x0) /\ 
R1(x3,x0,x0,x5,x0) /\ 
R1(x3,x0,x0,x6,x0) /\ 
R1(x3,x0,x0,x7,x0) /\ 
R1(x3,x0,x0,x8,x0) /\ 
R1(x3,x0,x1,x0,x0) /\ 
R1(x3,x0,x1,x1,x0) /\ 
R1(x3,x0,x1,x2,x0) /\ 
R1(x3,x0,x1,x3,x0) /\ 
R1(x3,x0,x1,x4,x0) /\ 
R1(x3,x0,x1,x5,x0) /\ 
R1(x3,x0,x1,x6,x0) /\ 
R1(x3,x0,x1,x7,x0) /\ 
R1(x3,x0,x1,x8,x0) /\ 
R1(x3,x0,x2,x0,x0) /\ 
R1(x3,x0,x2,x1,x0) /\ 
R1(x3,x0,x2,x2,x0) /\ 
R1(x3,x0,x2,x3,x0) /\ 
R1(x3,x0,x2,x4,x0) /\ 
R1(x3,x0,x2,x5,x0) /\ 
R1(x3,x0,x2,x6,x0) /\ 
R1(x3,x0,x2,x7,x0) /\ 
R1(x3,x0,x2,x8,x0) /\ 
R1(x3,x0,x3,x0,x0) /\ 
R1(x3,x0,x3,x1,x0) /\ 
R1(x3,x0,x3,x2,x0) /\ 
R1(x3,x0,x3,x3,x0) /\ 
R1(x3,x0,x3,x4,x0) /\ 
R1(x3,x0,x3,x5,x0) /\ 
R1(x3,x0,x3,x6,x0) /\ 
R1(x3,x0,x3,x7,x0) /\ 
R1(x3,x0,x3,x8,x0) /\ 
R1(x3,x0,x4,x0,x0) /\ 
R1(x3,x0,x4,x1,x0) /\ 
R1(x3,x0,x4,x2,x0) /\ 
R1(x3,x0,x4,x3,x0) /\ 
R1(x3,x0,x4,x4,x0) /\ 
R1(x3,x0,x4,x5,x0) /\ 
R1(x3,x0,x4,x6,x0) /\ 
R1(x3,x0,x4,x7,x0) /\ 
R1(x3,x0,x4,x8,x0) /\ 
R1(x3,x0,x5,x0,x0) /\ 
R1(x3,x0,x5,x1,x0) /\ 
R1(x3,x0,x5,x2,x0) /\ 
R1(x3,x0,x5,x3,x0) /\ 
R1(x3,x0,x5,x4,x0) /\ 
R1(x3,x0,x5,x5,x0) /\ 
R1(x3,x0,x5,x6,x0) /\ 
R1(x3,x0,x5,x7,x0) /\ 
R1(x3,x0,x5,x8,x0) /\ 
R1(x3,x0,x6,x0,x0) /\ 
R1(x3,x0,x6,x1,x0) /\ 
R1(x3,x0,x6,x2,x0) /\ 
R1(x3,x0,x6,x3,x0) /\ 
R1(x3,x0,x6,x4,x0) /\ 
R1(x3,x0,x6,x5,x0) /\ 
R1(x3,x0,x6,x6,x0) /\ 
R1(x3,x0,x6,x7,x0) /\ 
R1(x3,x0,x6,x8,x0) /\ 
R1(x3,x0,x7,x0,x0) /\ 
R1(x3,x0,x7,x1,x0) /\ 
R1(x3,x0,x7,x2,x0) /\ 
R1(x3,x0,x7,x3,x0) /\ 
R1(x3,x0,x7,x4,x0) /\ 
R1(x3,x0,x7,x5,x0) /\ 
R1(x3,x0,x7,x6,x0) /\ 
R1(x3,x0,x7,x7,x0) /\ 
R1(x3,x0,x7,x8,x0) /\ 
R1(x3,x0,x8,x0,x0) /\ 
R1(x3,x0,x8,x1,x0) /\ 
R1(x3,x0,x8,x2,x0) /\ 
R1(x3,x0,x8,x3,x0) /\ 
R1(x3,x0,x8,x4,x0) /\ 
R1(x3,x0,x8,x5,x0) /\ 
R1(x3,x0,x8,x6,x0) /\ 
R1(x3,x0,x8,x7,x0) /\ 
R1(x3,x0,x8,x8,x0) /\ 
R1(x3,x1,x0,x0,x0) /\ 
R1(x3,x1,x0,x1,x0) /\ 
R1(x3,x1,x0,x2,x0) /\ 
R1(x3,x1,x0,x3,x0) /\ 
R1(x3,x1,x0,x4,x0) /\ 
R1(x3,x1,x0,x5,x0) /\ 
R1(x3,x1,x0,x6,x0) /\ 
R1(x3,x1,x0,x7,x0) /\ 
R1(x3,x1,x0,x8,x0) /\ 
R1(x3,x1,x1,x0,x0) /\ 
R1(x3,x1,x1,x1,x0) /\ 
R1(x3,x1,x1,x2,x0) /\ 
R1(x3,x1,x1,x3,x0) /\ 
R1(x3,x1,x1,x4,x0) /\ 
R1(x3,x1,x1,x5,x0) /\ 
R1(x3,x1,x1,x6,x0) /\ 
R1(x3,x1,x1,x7,x0) /\ 
R1(x3,x1,x1,x8,x0) /\ 
R1(x3,x1,x2,x0,x0) /\ 
R1(x3,x1,x2,x1,x0) /\ 
R1(x3,x1,x2,x2,x0) /\ 
R1(x3,x1,x2,x3,x0) /\ 
R1(x3,x1,x2,x4,x0) /\ 
R1(x3,x1,x2,x5,x0) /\ 
R1(x3,x1,x2,x6,x0) /\ 
R1(x3,x1,x2,x7,x0) /\ 
R1(x3,x1,x2,x8,x0) /\ 
R1(x3,x1,x3,x0,x0) /\ 
R1(x3,x1,x3,x1,x0) /\ 
R1(x3,x1,x3,x2,x0) /\ 
R1(x3,x1,x3,x3,x0) /\ 
R1(x3,x1,x3,x4,x0) /\ 
R1(x3,x1,x3,x5,x0) /\ 
R1(x3,x1,x3,x6,x0) /\ 
R1(x3,x1,x3,x7,x0) /\ 
R1(x3,x1,x3,x8,x0) /\ 
R1(x3,x1,x4,x0,x0) /\ 
R1(x3,x1,x4,x1,x0) /\ 
R1(x3,x1,x4,x2,x0) /\ 
R1(x3,x1,x4,x3,x0) /\ 
R1(x3,x1,x4,x4,x0) /\ 
R1(x3,x1,x4,x5,x0) /\ 
R1(x3,x1,x4,x6,x0) /\ 
R1(x3,x1,x4,x7,x0) /\ 
R1(x3,x1,x4,x8,x0) /\ 
R1(x3,x1,x5,x0,x0) /\ 
R1(x3,x1,x5,x1,x0) /\ 
R1(x3,x1,x5,x2,x0) /\ 
R1(x3,x1,x5,x3,x0) /\ 
R1(x3,x1,x5,x4,x0) /\ 
R1(x3,x1,x5,x5,x0) /\ 
R1(x3,x1,x5,x6,x0) /\ 
R1(x3,x1,x5,x7,x0) /\ 
R1(x3,x1,x5,x8,x0) /\ 
R1(x3,x1,x6,x0,x0) /\ 
R1(x3,x1,x6,x1,x0) /\ 
R1(x3,x1,x6,x2,x0) /\ 
R1(x3,x1,x6,x3,x0) /\ 
R1(x3,x1,x6,x4,x0) /\ 
R1(x3,x1,x6,x5,x0) /\ 
R1(x3,x1,x6,x6,x0) /\ 
R1(x3,x1,x6,x7,x0) /\ 
R1(x3,x1,x6,x8,x0) /\ 
R1(x3,x1,x7,x0,x0) /\ 
R1(x3,x1,x7,x1,x0) /\ 
R1(x3,x1,x7,x2,x0) /\ 
R1(x3,x1,x7,x3,x0) /\ 
R1(x3,x1,x7,x4,x0) /\ 
R1(x3,x1,x7,x5,x0) /\ 
R1(x3,x1,x7,x6,x0) /\ 
R1(x3,x1,x7,x7,x0) /\ 
R1(x3,x1,x7,x8,x0) /\ 
R1(x3,x1,x8,x0,x0) /\ 
R1(x3,x1,x8,x1,x0) /\ 
R1(x3,x1,x8,x2,x0) /\ 
R1(x3,x1,x8,x3,x0) /\ 
R1(x3,x1,x8,x4,x0) /\ 
R1(x3,x1,x8,x5,x0) /\ 
R1(x3,x1,x8,x6,x0) /\ 
R1(x3,x1,x8,x7,x0) /\ 
R1(x3,x1,x8,x8,x0) /\ 
R1(x3,x2,x0,x0,x0) /\ 
R1(x3,x2,x0,x1,x0) /\ 
R1(x3,x2,x0,x2,x0) /\ 
R1(x3,x2,x0,x3,x0) /\ 
R1(x3,x2,x0,x4,x0) /\ 
R1(x3,x2,x0,x5,x0) /\ 
R1(x3,x2,x0,x6,x0) /\ 
R1(x3,x2,x0,x7,x0) /\ 
R1(x3,x2,x0,x8,x0) /\ 
R1(x3,x2,x1,x0,x0) /\ 
R1(x3,x2,x1,x1,x0) /\ 
R1(x3,x2,x1,x2,x0) /\ 
R1(x3,x2,x1,x3,x0) /\ 
R1(x3,x2,x1,x4,x0) /\ 
R1(x3,x2,x1,x5,x0) /\ 
R1(x3,x2,x1,x6,x0) /\ 
R1(x3,x2,x1,x7,x0) /\ 
R1(x3,x2,x1,x8,x0) /\ 
R1(x3,x2,x2,x0,x0) /\ 
R1(x3,x2,x2,x1,x0) /\ 
R1(x3,x2,x2,x2,x0) /\ 
R1(x3,x2,x2,x3,x0) /\ 
R1(x3,x2,x2,x4,x0) /\ 
R1(x3,x2,x2,x5,x0) /\ 
R1(x3,x2,x2,x6,x0) /\ 
R1(x3,x2,x2,x7,x0) /\ 
R1(x3,x2,x2,x8,x0) /\ 
R1(x3,x2,x3,x0,x0) /\ 
R1(x3,x2,x3,x1,x0) /\ 
R1(x3,x2,x3,x2,x0) /\ 
R1(x3,x2,x3,x3,x0) /\ 
R1(x3,x2,x3,x4,x0) /\ 
R1(x3,x2,x3,x5,x0) /\ 
R1(x3,x2,x3,x6,x0) /\ 
R1(x3,x2,x3,x7,x0) /\ 
R1(x3,x2,x3,x8,x0) /\ 
R1(x3,x2,x4,x0,x0) /\ 
R1(x3,x2,x4,x1,x0) /\ 
R1(x3,x2,x4,x2,x0) /\ 
R1(x3,x2,x4,x3,x0) /\ 
R1(x3,x2,x4,x4,x0) /\ 
R1(x3,x2,x4,x5,x0) /\ 
R1(x3,x2,x4,x6,x0) /\ 
R1(x3,x2,x4,x7,x0) /\ 
R1(x3,x2,x4,x8,x0) /\ 
R1(x3,x2,x5,x0,x0) /\ 
R1(x3,x2,x5,x1,x0) /\ 
R1(x3,x2,x5,x2,x0) /\ 
R1(x3,x2,x5,x3,x0) /\ 
R1(x3,x2,x5,x4,x0) /\ 
R1(x3,x2,x5,x5,x0) /\ 
R1(x3,x2,x5,x6,x0) /\ 
R1(x3,x2,x5,x7,x0) /\ 
R1(x3,x2,x5,x8,x0) /\ 
R1(x3,x2,x6,x0,x0) /\ 
R1(x3,x2,x6,x1,x0) /\ 
R1(x3,x2,x6,x2,x0) /\ 
R1(x3,x2,x6,x3,x0) /\ 
R1(x3,x2,x6,x4,x0) /\ 
R1(x3,x2,x6,x5,x0) /\ 
R1(x3,x2,x6,x6,x0) /\ 
R1(x3,x2,x6,x7,x0) /\ 
R1(x3,x2,x6,x8,x0) /\ 
R1(x3,x2,x7,x0,x0) /\ 
R1(x3,x2,x7,x1,x0) /\ 
R1(x3,x2,x7,x2,x0) /\ 
R1(x3,x2,x7,x3,x0) /\ 
R1(x3,x2,x7,x4,x0) /\ 
R1(x3,x2,x7,x5,x0) /\ 
R1(x3,x2,x7,x6,x0) /\ 
R1(x3,x2,x7,x7,x0) /\ 
R1(x3,x2,x7,x8,x0) /\ 
R1(x3,x2,x8,x0,x0) /\ 
R1(x3,x2,x8,x1,x0) /\ 
R1(x3,x2,x8,x2,x0) /\ 
R1(x3,x2,x8,x3,x0) /\ 
R1(x3,x2,x8,x4,x0) /\ 
R1(x3,x2,x8,x5,x0) /\ 
R1(x3,x2,x8,x6,x0) /\ 
R1(x3,x2,x8,x7,x0) /\ 
R1(x3,x2,x8,x8,x0) /\ 
R1(x3,x3,x0,x0,x0) /\ 
R1(x3,x3,x0,x1,x0) /\ 
R1(x3,x3,x0,x2,x0) /\ 
R1(x3,x3,x0,x3,x0) /\ 
R1(x3,x3,x0,x4,x0) /\ 
R1(x3,x3,x0,x5,x0) /\ 
R1(x3,x3,x0,x6,x0) /\ 
R1(x3,x3,x0,x7,x0) /\ 
R1(x3,x3,x0,x8,x0) /\ 
R1(x3,x3,x1,x0,x0) /\ 
R1(x3,x3,x1,x1,x0) /\ 
R1(x3,x3,x1,x2,x0) /\ 
R1(x3,x3,x1,x3,x0) /\ 
R1(x3,x3,x1,x4,x0) /\ 
R1(x3,x3,x1,x5,x0) /\ 
R1(x3,x3,x1,x6,x0) /\ 
R1(x3,x3,x1,x7,x0) /\ 
R1(x3,x3,x1,x8,x0) /\ 
R1(x3,x3,x2,x0,x0) /\ 
R1(x3,x3,x2,x1,x0) /\ 
R1(x3,x3,x2,x2,x0) /\ 
R1(x3,x3,x2,x3,x0) /\ 
R1(x3,x3,x2,x4,x0) /\ 
R1(x3,x3,x2,x5,x0) /\ 
R1(x3,x3,x2,x6,x0) /\ 
R1(x3,x3,x2,x7,x0) /\ 
R1(x3,x3,x2,x8,x0) /\ 
R1(x3,x3,x3,x0,x0) /\ 
R1(x3,x3,x3,x1,x0) /\ 
R1(x3,x3,x3,x2,x0) /\ 
R1(x3,x3,x3,x3,x0) /\ 
R1(x3,x3,x3,x4,x0) /\ 
R1(x3,x3,x3,x5,x0) /\ 
R1(x3,x3,x3,x6,x0) /\ 
R1(x3,x3,x3,x7,x0) /\ 
R1(x3,x3,x3,x8,x0) /\ 
R1(x3,x3,x4,x0,x0) /\ 
R1(x3,x3,x4,x1,x0) /\ 
R1(x3,x3,x4,x2,x0) /\ 
R1(x3,x3,x4,x3,x0) /\ 
R1(x3,x3,x4,x4,x0) /\ 
R1(x3,x3,x4,x5,x0) /\ 
R1(x3,x3,x4,x6,x0) /\ 
R1(x3,x3,x4,x7,x0) /\ 
R1(x3,x3,x4,x8,x0) /\ 
R1(x3,x3,x5,x0,x0) /\ 
R1(x3,x3,x5,x1,x0) /\ 
R1(x3,x3,x5,x2,x0) /\ 
R1(x3,x3,x5,x3,x0) /\ 
R1(x3,x3,x5,x4,x0) /\ 
R1(x3,x3,x5,x5,x0) /\ 
R1(x3,x3,x5,x6,x0) /\ 
R1(x3,x3,x5,x7,x0) /\ 
R1(x3,x3,x5,x8,x0) /\ 
R1(x3,x3,x6,x0,x0) /\ 
R1(x3,x3,x6,x1,x0) /\ 
R1(x3,x3,x6,x2,x0) /\ 
R1(x3,x3,x6,x3,x0) /\ 
R1(x3,x3,x6,x4,x0) /\ 
R1(x3,x3,x6,x5,x0) /\ 
R1(x3,x3,x6,x6,x3) /\ 
R1(x3,x3,x6,x7,x3) /\ 
R1(x3,x3,x6,x8,x3) /\ 
R1(x3,x3,x7,x0,x0) /\ 
R1(x3,x3,x7,x1,x0) /\ 
R1(x3,x3,x7,x2,x0) /\ 
R1(x3,x3,x7,x3,x0) /\ 
R1(x3,x3,x7,x4,x0) /\ 
R1(x3,x3,x7,x5,x0) /\ 
R1(x3,x3,x7,x6,x3) /\ 
R1(x3,x3,x7,x7,x3) /\ 
R1(x3,x3,x7,x8,x3) /\ 
R1(x3,x3,x8,x0,x0) /\ 
R1(x3,x3,x8,x1,x0) /\ 
R1(x3,x3,x8,x2,x0) /\ 
R1(x3,x3,x8,x3,x0) /\ 
R1(x3,x3,x8,x4,x0) /\ 
R1(x3,x3,x8,x5,x0) /\ 
R1(x3,x3,x8,x6,x3) /\ 
R1(x3,x3,x8,x7,x3) /\ 
R1(x3,x3,x8,x8,x3) /\ 
R1(x3,x4,x0,x0,x0) /\ 
R1(x3,x4,x0,x1,x0) /\ 
R1(x3,x4,x0,x2,x0) /\ 
R1(x3,x4,x0,x3,x0) /\ 
R1(x3,x4,x0,x4,x0) /\ 
R1(x3,x4,x0,x5,x0) /\ 
R1(x3,x4,x0,x6,x0) /\ 
R1(x3,x4,x0,x7,x0) /\ 
R1(x3,x4,x0,x8,x0) /\ 
R1(x3,x4,x1,x0,x0) /\ 
R1(x3,x4,x1,x1,x0) /\ 
R1(x3,x4,x1,x2,x0) /\ 
R1(x3,x4,x1,x3,x0) /\ 
R1(x3,x4,x1,x4,x0) /\ 
R1(x3,x4,x1,x5,x0) /\ 
R1(x3,x4,x1,x6,x0) /\ 
R1(x3,x4,x1,x7,x0) /\ 
R1(x3,x4,x1,x8,x0) /\ 
R1(x3,x4,x2,x0,x0) /\ 
R1(x3,x4,x2,x1,x0) /\ 
R1(x3,x4,x2,x2,x0) /\ 
R1(x3,x4,x2,x3,x0) /\ 
R1(x3,x4,x2,x4,x0) /\ 
R1(x3,x4,x2,x5,x0) /\ 
R1(x3,x4,x2,x6,x0) /\ 
R1(x3,x4,x2,x7,x0) /\ 
R1(x3,x4,x2,x8,x0) /\ 
R1(x3,x4,x3,x0,x0) /\ 
R1(x3,x4,x3,x1,x0) /\ 
R1(x3,x4,x3,x2,x0) /\ 
R1(x3,x4,x3,x3,x0) /\ 
R1(x3,x4,x3,x4,x0) /\ 
R1(x3,x4,x3,x5,x0) /\ 
R1(x3,x4,x3,x6,x0) /\ 
R1(x3,x4,x3,x7,x0) /\ 
R1(x3,x4,x3,x8,x0) /\ 
R1(x3,x4,x4,x0,x0) /\ 
R1(x3,x4,x4,x1,x0) /\ 
R1(x3,x4,x4,x2,x0) /\ 
R1(x3,x4,x4,x3,x0) /\ 
R1(x3,x4,x4,x4,x0) /\ 
R1(x3,x4,x4,x5,x0) /\ 
R1(x3,x4,x4,x6,x0) /\ 
R1(x3,x4,x4,x7,x0) /\ 
R1(x3,x4,x4,x8,x0) /\ 
R1(x3,x4,x5,x0,x0) /\ 
R1(x3,x4,x5,x1,x0) /\ 
R1(x3,x4,x5,x2,x0) /\ 
R1(x3,x4,x5,x3,x0) /\ 
R1(x3,x4,x5,x4,x0) /\ 
R1(x3,x4,x5,x5,x0) /\ 
R1(x3,x4,x5,x6,x0) /\ 
R1(x3,x4,x5,x7,x0) /\ 
R1(x3,x4,x5,x8,x0) /\ 
R1(x3,x4,x6,x0,x0) /\ 
R1(x3,x4,x6,x1,x0) /\ 
R1(x3,x4,x6,x2,x0) /\ 
R1(x3,x4,x6,x3,x0) /\ 
R1(x3,x4,x6,x4,x0) /\ 
R1(x3,x4,x6,x5,x0) /\ 
R1(x3,x4,x6,x6,x3) /\ 
R1(x3,x4,x6,x7,x3) /\ 
R1(x3,x4,x6,x8,x3) /\ 
R1(x3,x4,x7,x0,x0) /\ 
R1(x3,x4,x7,x1,x0) /\ 
R1(x3,x4,x7,x2,x0) /\ 
R1(x3,x4,x7,x3,x0) /\ 
R1(x3,x4,x7,x4,x0) /\ 
R1(x3,x4,x7,x5,x0) /\ 
R1(x3,x4,x7,x6,x3) /\ 
R1(x3,x4,x7,x7,x3) /\ 
R1(x3,x4,x7,x8,x3) /\ 
R1(x3,x4,x8,x0,x0) /\ 
R1(x3,x4,x8,x1,x0) /\ 
R1(x3,x4,x8,x2,x0) /\ 
R1(x3,x4,x8,x3,x0) /\ 
R1(x3,x4,x8,x4,x0) /\ 
R1(x3,x4,x8,x5,x0) /\ 
R1(x3,x4,x8,x6,x3) /\ 
R1(x3,x4,x8,x7,x3) /\ 
R1(x3,x4,x8,x8,x3) /\ 
R1(x3,x5,x0,x0,x0) /\ 
R1(x3,x5,x0,x1,x0) /\ 
R1(x3,x5,x0,x2,x0) /\ 
R1(x3,x5,x0,x3,x0) /\ 
R1(x3,x5,x0,x4,x0) /\ 
R1(x3,x5,x0,x5,x0) /\ 
R1(x3,x5,x0,x6,x0) /\ 
R1(x3,x5,x0,x7,x0) /\ 
R1(x3,x5,x0,x8,x0) /\ 
R1(x3,x5,x1,x0,x0) /\ 
R1(x3,x5,x1,x1,x0) /\ 
R1(x3,x5,x1,x2,x0) /\ 
R1(x3,x5,x1,x3,x0) /\ 
R1(x3,x5,x1,x4,x0) /\ 
R1(x3,x5,x1,x5,x0) /\ 
R1(x3,x5,x1,x6,x0) /\ 
R1(x3,x5,x1,x7,x0) /\ 
R1(x3,x5,x1,x8,x0) /\ 
R1(x3,x5,x2,x0,x0) /\ 
R1(x3,x5,x2,x1,x0) /\ 
R1(x3,x5,x2,x2,x0) /\ 
R1(x3,x5,x2,x3,x0) /\ 
R1(x3,x5,x2,x4,x0) /\ 
R1(x3,x5,x2,x5,x0) /\ 
R1(x3,x5,x2,x6,x0) /\ 
R1(x3,x5,x2,x7,x0) /\ 
R1(x3,x5,x2,x8,x0) /\ 
R1(x3,x5,x3,x0,x0) /\ 
R1(x3,x5,x3,x1,x0) /\ 
R1(x3,x5,x3,x2,x0) /\ 
R1(x3,x5,x3,x3,x0) /\ 
R1(x3,x5,x3,x4,x0) /\ 
R1(x3,x5,x3,x5,x0) /\ 
R1(x3,x5,x3,x6,x0) /\ 
R1(x3,x5,x3,x7,x0) /\ 
R1(x3,x5,x3,x8,x0) /\ 
R1(x3,x5,x4,x0,x0) /\ 
R1(x3,x5,x4,x1,x0) /\ 
R1(x3,x5,x4,x2,x0) /\ 
R1(x3,x5,x4,x3,x0) /\ 
R1(x3,x5,x4,x4,x0) /\ 
R1(x3,x5,x4,x5,x0) /\ 
R1(x3,x5,x4,x6,x0) /\ 
R1(x3,x5,x4,x7,x0) /\ 
R1(x3,x5,x4,x8,x0) /\ 
R1(x3,x5,x5,x0,x0) /\ 
R1(x3,x5,x5,x1,x0) /\ 
R1(x3,x5,x5,x2,x0) /\ 
R1(x3,x5,x5,x3,x0) /\ 
R1(x3,x5,x5,x4,x0) /\ 
R1(x3,x5,x5,x5,x0) /\ 
R1(x3,x5,x5,x6,x0) /\ 
R1(x3,x5,x5,x7,x0) /\ 
R1(x3,x5,x5,x8,x0) /\ 
R1(x3,x5,x6,x0,x0) /\ 
R1(x3,x5,x6,x1,x0) /\ 
R1(x3,x5,x6,x2,x0) /\ 
R1(x3,x5,x6,x3,x0) /\ 
R1(x3,x5,x6,x4,x0) /\ 
R1(x3,x5,x6,x5,x0) /\ 
R1(x3,x5,x6,x6,x3) /\ 
R1(x3,x5,x6,x7,x3) /\ 
R1(x3,x5,x6,x8,x3) /\ 
R1(x3,x5,x7,x0,x0) /\ 
R1(x3,x5,x7,x1,x0) /\ 
R1(x3,x5,x7,x2,x0) /\ 
R1(x3,x5,x7,x3,x0) /\ 
R1(x3,x5,x7,x4,x0) /\ 
R1(x3,x5,x7,x5,x0) /\ 
R1(x3,x5,x7,x6,x3) /\ 
R1(x3,x5,x7,x7,x3) /\ 
R1(x3,x5,x7,x8,x3) /\ 
R1(x3,x5,x8,x0,x0) /\ 
R1(x3,x5,x8,x1,x0) /\ 
R1(x3,x5,x8,x2,x0) /\ 
R1(x3,x5,x8,x3,x0) /\ 
R1(x3,x5,x8,x4,x0) /\ 
R1(x3,x5,x8,x5,x0) /\ 
R1(x3,x5,x8,x6,x3) /\ 
R1(x3,x5,x8,x7,x3) /\ 
R1(x3,x5,x8,x8,x3) /\ 
R1(x3,x6,x0,x0,x0) /\ 
R1(x3,x6,x0,x1,x0) /\ 
R1(x3,x6,x0,x2,x0) /\ 
R1(x3,x6,x0,x3,x0) /\ 
R1(x3,x6,x0,x4,x0) /\ 
R1(x3,x6,x0,x5,x0) /\ 
R1(x3,x6,x0,x6,x0) /\ 
R1(x3,x6,x0,x7,x0) /\ 
R1(x3,x6,x0,x8,x0) /\ 
R1(x3,x6,x1,x0,x0) /\ 
R1(x3,x6,x1,x1,x0) /\ 
R1(x3,x6,x1,x2,x0) /\ 
R1(x3,x6,x1,x3,x0) /\ 
R1(x3,x6,x1,x4,x0) /\ 
R1(x3,x6,x1,x5,x0) /\ 
R1(x3,x6,x1,x6,x0) /\ 
R1(x3,x6,x1,x7,x0) /\ 
R1(x3,x6,x1,x8,x0) /\ 
R1(x3,x6,x2,x0,x0) /\ 
R1(x3,x6,x2,x1,x0) /\ 
R1(x3,x6,x2,x2,x0) /\ 
R1(x3,x6,x2,x3,x0) /\ 
R1(x3,x6,x2,x4,x0) /\ 
R1(x3,x6,x2,x5,x0) /\ 
R1(x3,x6,x2,x6,x0) /\ 
R1(x3,x6,x2,x7,x0) /\ 
R1(x3,x6,x2,x8,x0) /\ 
R1(x3,x6,x3,x0,x0) /\ 
R1(x3,x6,x3,x1,x0) /\ 
R1(x3,x6,x3,x2,x0) /\ 
R1(x3,x6,x3,x3,x0) /\ 
R1(x3,x6,x3,x4,x0) /\ 
R1(x3,x6,x3,x5,x0) /\ 
R1(x3,x6,x3,x6,x3) /\ 
R1(x3,x6,x3,x7,x3) /\ 
R1(x3,x6,x3,x8,x3) /\ 
R1(x3,x6,x4,x0,x0) /\ 
R1(x3,x6,x4,x1,x0) /\ 
R1(x3,x6,x4,x2,x0) /\ 
R1(x3,x6,x4,x3,x0) /\ 
R1(x3,x6,x4,x4,x0) /\ 
R1(x3,x6,x4,x5,x0) /\ 
R1(x3,x6,x4,x6,x3) /\ 
R1(x3,x6,x4,x7,x3) /\ 
R1(x3,x6,x4,x8,x3) /\ 
R1(x3,x6,x5,x0,x0) /\ 
R1(x3,x6,x5,x1,x0) /\ 
R1(x3,x6,x5,x2,x0) /\ 
R1(x3,x6,x5,x3,x0) /\ 
R1(x3,x6,x5,x4,x0) /\ 
R1(x3,x6,x5,x5,x0) /\ 
R1(x3,x6,x5,x6,x3) /\ 
R1(x3,x6,x5,x7,x3) /\ 
R1(x3,x6,x5,x8,x3) /\ 
R1(x3,x6,x6,x0,x0) /\ 
R1(x3,x6,x6,x1,x0) /\ 
R1(x3,x6,x6,x2,x0) /\ 
R1(x3,x6,x6,x3,x0) /\ 
R1(x3,x6,x6,x4,x0) /\ 
R1(x3,x6,x6,x5,x0) /\ 
R1(x3,x6,x6,x6,x0) /\ 
R1(x3,x6,x6,x7,x0) /\ 
R1(x3,x6,x6,x8,x0) /\ 
R1(x3,x6,x7,x0,x0) /\ 
R1(x3,x6,x7,x1,x0) /\ 
R1(x3,x6,x7,x2,x0) /\ 
R1(x3,x6,x7,x3,x0) /\ 
R1(x3,x6,x7,x4,x0) /\ 
R1(x3,x6,x7,x5,x0) /\ 
R1(x3,x6,x7,x6,x0) /\ 
R1(x3,x6,x7,x7,x0) /\ 
R1(x3,x6,x7,x8,x0) /\ 
R1(x3,x6,x8,x0,x0) /\ 
R1(x3,x6,x8,x1,x0) /\ 
R1(x3,x6,x8,x2,x0) /\ 
R1(x3,x6,x8,x3,x0) /\ 
R1(x3,x6,x8,x4,x0) /\ 
R1(x3,x6,x8,x5,x0) /\ 
R1(x3,x6,x8,x6,x0) /\ 
R1(x3,x6,x8,x7,x0) /\ 
R1(x3,x6,x8,x8,x0) /\ 
R1(x3,x7,x0,x0,x0) /\ 
R1(x3,x7,x0,x1,x0) /\ 
R1(x3,x7,x0,x2,x0) /\ 
R1(x3,x7,x0,x3,x0) /\ 
R1(x3,x7,x0,x4,x0) /\ 
R1(x3,x7,x0,x5,x0) /\ 
R1(x3,x7,x0,x6,x0) /\ 
R1(x3,x7,x0,x7,x0) /\ 
R1(x3,x7,x0,x8,x0) /\ 
R1(x3,x7,x1,x0,x0) /\ 
R1(x3,x7,x1,x1,x0) /\ 
R1(x3,x7,x1,x2,x0) /\ 
R1(x3,x7,x1,x3,x0) /\ 
R1(x3,x7,x1,x4,x0) /\ 
R1(x3,x7,x1,x5,x0) /\ 
R1(x3,x7,x1,x6,x0) /\ 
R1(x3,x7,x1,x7,x0) /\ 
R1(x3,x7,x1,x8,x0) /\ 
R1(x3,x7,x2,x0,x0) /\ 
R1(x3,x7,x2,x1,x0) /\ 
R1(x3,x7,x2,x2,x0) /\ 
R1(x3,x7,x2,x3,x0) /\ 
R1(x3,x7,x2,x4,x0) /\ 
R1(x3,x7,x2,x5,x0) /\ 
R1(x3,x7,x2,x6,x0) /\ 
R1(x3,x7,x2,x7,x0) /\ 
R1(x3,x7,x2,x8,x0) /\ 
R1(x3,x7,x3,x0,x0) /\ 
R1(x3,x7,x3,x1,x0) /\ 
R1(x3,x7,x3,x2,x0) /\ 
R1(x3,x7,x3,x3,x0) /\ 
R1(x3,x7,x3,x4,x0) /\ 
R1(x3,x7,x3,x5,x0) /\ 
R1(x3,x7,x3,x6,x3) /\ 
R1(x3,x7,x3,x7,x3) /\ 
R1(x3,x7,x3,x8,x3) /\ 
R1(x3,x7,x4,x0,x0) /\ 
R1(x3,x7,x4,x1,x0) /\ 
R1(x3,x7,x4,x2,x0) /\ 
R1(x3,x7,x4,x3,x0) /\ 
R1(x3,x7,x4,x4,x0) /\ 
R1(x3,x7,x4,x5,x0) /\ 
R1(x3,x7,x4,x6,x3) /\ 
R1(x3,x7,x4,x7,x3) /\ 
R1(x3,x7,x4,x8,x3) /\ 
R1(x3,x7,x5,x0,x0) /\ 
R1(x3,x7,x5,x1,x0) /\ 
R1(x3,x7,x5,x2,x0) /\ 
R1(x3,x7,x5,x3,x0) /\ 
R1(x3,x7,x5,x4,x0) /\ 
R1(x3,x7,x5,x5,x0) /\ 
R1(x3,x7,x5,x6,x3) /\ 
R1(x3,x7,x5,x7,x3) /\ 
R1(x3,x7,x5,x8,x3) /\ 
R1(x3,x7,x6,x0,x0) /\ 
R1(x3,x7,x6,x1,x0) /\ 
R1(x3,x7,x6,x2,x0) /\ 
R1(x3,x7,x6,x3,x0) /\ 
R1(x3,x7,x6,x4,x0) /\ 
R1(x3,x7,x6,x5,x0) /\ 
R1(x3,x7,x6,x6,x0) /\ 
R1(x3,x7,x6,x7,x0) /\ 
R1(x3,x7,x6,x8,x0) /\ 
R1(x3,x7,x7,x0,x0) /\ 
R1(x3,x7,x7,x1,x0) /\ 
R1(x3,x7,x7,x2,x0) /\ 
R1(x3,x7,x7,x3,x0) /\ 
R1(x3,x7,x7,x4,x0) /\ 
R1(x3,x7,x7,x5,x0) /\ 
R1(x3,x7,x7,x6,x0) /\ 
R1(x3,x7,x7,x7,x0) /\ 
R1(x3,x7,x7,x8,x0) /\ 
R1(x3,x7,x8,x0,x0) /\ 
R1(x3,x7,x8,x1,x0) /\ 
R1(x3,x7,x8,x2,x0) /\ 
R1(x3,x7,x8,x3,x0) /\ 
R1(x3,x7,x8,x4,x0) /\ 
R1(x3,x7,x8,x5,x0) /\ 
R1(x3,x7,x8,x6,x0) /\ 
R1(x3,x7,x8,x7,x0) /\ 
R1(x3,x7,x8,x8,x0) /\ 
R1(x3,x8,x0,x0,x0) /\ 
R1(x3,x8,x0,x1,x0) /\ 
R1(x3,x8,x0,x2,x0) /\ 
R1(x3,x8,x0,x3,x0) /\ 
R1(x3,x8,x0,x4,x0) /\ 
R1(x3,x8,x0,x5,x0) /\ 
R1(x3,x8,x0,x6,x0) /\ 
R1(x3,x8,x0,x7,x0) /\ 
R1(x3,x8,x0,x8,x0) /\ 
R1(x3,x8,x1,x0,x0) /\ 
R1(x3,x8,x1,x1,x0) /\ 
R1(x3,x8,x1,x2,x0) /\ 
R1(x3,x8,x1,x3,x0) /\ 
R1(x3,x8,x1,x4,x0) /\ 
R1(x3,x8,x1,x5,x0) /\ 
R1(x3,x8,x1,x6,x0) /\ 
R1(x3,x8,x1,x7,x0) /\ 
R1(x3,x8,x1,x8,x0) /\ 
R1(x3,x8,x2,x0,x0) /\ 
R1(x3,x8,x2,x1,x0) /\ 
R1(x3,x8,x2,x2,x0) /\ 
R1(x3,x8,x2,x3,x0) /\ 
R1(x3,x8,x2,x4,x0) /\ 
R1(x3,x8,x2,x5,x0) /\ 
R1(x3,x8,x2,x6,x0) /\ 
R1(x3,x8,x2,x7,x0) /\ 
R1(x3,x8,x2,x8,x0) /\ 
R1(x3,x8,x3,x0,x0) /\ 
R1(x3,x8,x3,x1,x0) /\ 
R1(x3,x8,x3,x2,x0) /\ 
R1(x3,x8,x3,x3,x0) /\ 
R1(x3,x8,x3,x4,x0) /\ 
R1(x3,x8,x3,x5,x0) /\ 
R1(x3,x8,x3,x6,x3) /\ 
R1(x3,x8,x3,x7,x3) /\ 
R1(x3,x8,x3,x8,x3) /\ 
R1(x3,x8,x4,x0,x0) /\ 
R1(x3,x8,x4,x1,x0) /\ 
R1(x3,x8,x4,x2,x0) /\ 
R1(x3,x8,x4,x3,x0) /\ 
R1(x3,x8,x4,x4,x0) /\ 
R1(x3,x8,x4,x5,x0) /\ 
R1(x3,x8,x4,x6,x3) /\ 
R1(x3,x8,x4,x7,x3) /\ 
R1(x3,x8,x4,x8,x3) /\ 
R1(x3,x8,x5,x0,x0) /\ 
R1(x3,x8,x5,x1,x0) /\ 
R1(x3,x8,x5,x2,x0) /\ 
R1(x3,x8,x5,x3,x0) /\ 
R1(x3,x8,x5,x4,x0) /\ 
R1(x3,x8,x5,x5,x0) /\ 
R1(x3,x8,x5,x6,x3) /\ 
R1(x3,x8,x5,x7,x3) /\ 
R1(x3,x8,x5,x8,x3) /\ 
R1(x3,x8,x6,x0,x0) /\ 
R1(x3,x8,x6,x1,x0) /\ 
R1(x3,x8,x6,x2,x0) /\ 
R1(x3,x8,x6,x3,x0) /\ 
R1(x3,x8,x6,x4,x0) /\ 
R1(x3,x8,x6,x5,x0) /\ 
R1(x3,x8,x6,x6,x0) /\ 
R1(x3,x8,x6,x7,x0) /\ 
R1(x3,x8,x6,x8,x0) /\ 
R1(x3,x8,x7,x0,x0) /\ 
R1(x3,x8,x7,x1,x0) /\ 
R1(x3,x8,x7,x2,x0) /\ 
R1(x3,x8,x7,x3,x0) /\ 
R1(x3,x8,x7,x4,x0) /\ 
R1(x3,x8,x7,x5,x0) /\ 
R1(x3,x8,x7,x6,x0) /\ 
R1(x3,x8,x7,x7,x0) /\ 
R1(x3,x8,x7,x8,x0) /\ 
R1(x3,x8,x8,x0,x0) /\ 
R1(x3,x8,x8,x1,x0) /\ 
R1(x3,x8,x8,x2,x0) /\ 
R1(x3,x8,x8,x3,x0) /\ 
R1(x3,x8,x8,x4,x0) /\ 
R1(x3,x8,x8,x5,x0) /\ 
R1(x3,x8,x8,x6,x0) /\ 
R1(x3,x8,x8,x7,x0) /\ 
R1(x3,x8,x8,x8,x0) /\ 
R1(x4,x0,x0,x0,x0) /\ 
R1(x4,x0,x0,x1,x0) /\ 
R1(x4,x0,x0,x2,x0) /\ 
R1(x4,x0,x0,x3,x0) /\ 
R1(x4,x0,x0,x4,x0) /\ 
R1(x4,x0,x0,x5,x0) /\ 
R1(x4,x0,x0,x6,x0) /\ 
R1(x4,x0,x0,x7,x0) /\ 
R1(x4,x0,x0,x8,x0) /\ 
R1(x4,x0,x1,x0,x0) /\ 
R1(x4,x0,x1,x1,x0) /\ 
R1(x4,x0,x1,x2,x0) /\ 
R1(x4,x0,x1,x3,x0) /\ 
R1(x4,x0,x1,x4,x0) /\ 
R1(x4,x0,x1,x5,x0) /\ 
R1(x4,x0,x1,x6,x0) /\ 
R1(x4,x0,x1,x7,x0) /\ 
R1(x4,x0,x1,x8,x0) /\ 
R1(x4,x0,x2,x0,x0) /\ 
R1(x4,x0,x2,x1,x0) /\ 
R1(x4,x0,x2,x2,x0) /\ 
R1(x4,x0,x2,x3,x0) /\ 
R1(x4,x0,x2,x4,x0) /\ 
R1(x4,x0,x2,x5,x0) /\ 
R1(x4,x0,x2,x6,x0) /\ 
R1(x4,x0,x2,x7,x0) /\ 
R1(x4,x0,x2,x8,x0) /\ 
R1(x4,x0,x3,x0,x0) /\ 
R1(x4,x0,x3,x1,x0) /\ 
R1(x4,x0,x3,x2,x0) /\ 
R1(x4,x0,x3,x3,x0) /\ 
R1(x4,x0,x3,x4,x0) /\ 
R1(x4,x0,x3,x5,x0) /\ 
R1(x4,x0,x3,x6,x0) /\ 
R1(x4,x0,x3,x7,x0) /\ 
R1(x4,x0,x3,x8,x0) /\ 
R1(x4,x0,x4,x0,x0) /\ 
R1(x4,x0,x4,x1,x0) /\ 
R1(x4,x0,x4,x2,x0) /\ 
R1(x4,x0,x4,x3,x0) /\ 
R1(x4,x0,x4,x4,x0) /\ 
R1(x4,x0,x4,x5,x0) /\ 
R1(x4,x0,x4,x6,x0) /\ 
R1(x4,x0,x4,x7,x0) /\ 
R1(x4,x0,x4,x8,x0) /\ 
R1(x4,x0,x5,x0,x0) /\ 
R1(x4,x0,x5,x1,x0) /\ 
R1(x4,x0,x5,x2,x0) /\ 
R1(x4,x0,x5,x3,x0) /\ 
R1(x4,x0,x5,x4,x0) /\ 
R1(x4,x0,x5,x5,x0) /\ 
R1(x4,x0,x5,x6,x0) /\ 
R1(x4,x0,x5,x7,x0) /\ 
R1(x4,x0,x5,x8,x0) /\ 
R1(x4,x0,x6,x0,x0) /\ 
R1(x4,x0,x6,x1,x0) /\ 
R1(x4,x0,x6,x2,x0) /\ 
R1(x4,x0,x6,x3,x0) /\ 
R1(x4,x0,x6,x4,x0) /\ 
R1(x4,x0,x6,x5,x0) /\ 
R1(x4,x0,x6,x6,x0) /\ 
R1(x4,x0,x6,x7,x0) /\ 
R1(x4,x0,x6,x8,x0) /\ 
R1(x4,x0,x7,x0,x0) /\ 
R1(x4,x0,x7,x1,x0) /\ 
R1(x4,x0,x7,x2,x0) /\ 
R1(x4,x0,x7,x3,x0) /\ 
R1(x4,x0,x7,x4,x0) /\ 
R1(x4,x0,x7,x5,x0) /\ 
R1(x4,x0,x7,x6,x0) /\ 
R1(x4,x0,x7,x7,x0) /\ 
R1(x4,x0,x7,x8,x0) /\ 
R1(x4,x0,x8,x0,x0) /\ 
R1(x4,x0,x8,x1,x0) /\ 
R1(x4,x0,x8,x2,x0) /\ 
R1(x4,x0,x8,x3,x0) /\ 
R1(x4,x0,x8,x4,x0) /\ 
R1(x4,x0,x8,x5,x0) /\ 
R1(x4,x0,x8,x6,x0) /\ 
R1(x4,x0,x8,x7,x0) /\ 
R1(x4,x0,x8,x8,x0) /\ 
R1(x4,x1,x0,x0,x0) /\ 
R1(x4,x1,x0,x1,x0) /\ 
R1(x4,x1,x0,x2,x0) /\ 
R1(x4,x1,x0,x3,x0) /\ 
R1(x4,x1,x0,x4,x0) /\ 
R1(x4,x1,x0,x5,x0) /\ 
R1(x4,x1,x0,x6,x0) /\ 
R1(x4,x1,x0,x7,x0) /\ 
R1(x4,x1,x0,x8,x0) /\ 
R1(x4,x1,x1,x0,x0) /\ 
R1(x4,x1,x1,x1,x0) /\ 
R1(x4,x1,x1,x2,x0) /\ 
R1(x4,x1,x1,x3,x0) /\ 
R1(x4,x1,x1,x4,x0) /\ 
R1(x4,x1,x1,x5,x0) /\ 
R1(x4,x1,x1,x6,x0) /\ 
R1(x4,x1,x1,x7,x0) /\ 
R1(x4,x1,x1,x8,x0) /\ 
R1(x4,x1,x2,x0,x0) /\ 
R1(x4,x1,x2,x1,x0) /\ 
R1(x4,x1,x2,x2,x1) /\ 
R1(x4,x1,x2,x3,x0) /\ 
R1(x4,x1,x2,x4,x0) /\ 
R1(x4,x1,x2,x5,x1) /\ 
R1(x4,x1,x2,x6,x0) /\ 
R1(x4,x1,x2,x7,x0) /\ 
R1(x4,x1,x2,x8,x1) /\ 
R1(x4,x1,x3,x0,x0) /\ 
R1(x4,x1,x3,x1,x0) /\ 
R1(x4,x1,x3,x2,x0) /\ 
R1(x4,x1,x3,x3,x0) /\ 
R1(x4,x1,x3,x4,x0) /\ 
R1(x4,x1,x3,x5,x0) /\ 
R1(x4,x1,x3,x6,x0) /\ 
R1(x4,x1,x3,x7,x0) /\ 
R1(x4,x1,x3,x8,x0) /\ 
R1(x4,x1,x4,x0,x0) /\ 
R1(x4,x1,x4,x1,x0) /\ 
R1(x4,x1,x4,x2,x0) /\ 
R1(x4,x1,x4,x3,x0) /\ 
R1(x4,x1,x4,x4,x0) /\ 
R1(x4,x1,x4,x5,x0) /\ 
R1(x4,x1,x4,x6,x0) /\ 
R1(x4,x1,x4,x7,x0) /\ 
R1(x4,x1,x4,x8,x0) /\ 
R1(x4,x1,x5,x0,x0) /\ 
R1(x4,x1,x5,x1,x0) /\ 
R1(x4,x1,x5,x2,x1) /\ 
R1(x4,x1,x5,x3,x0) /\ 
R1(x4,x1,x5,x4,x0) /\ 
R1(x4,x1,x5,x5,x1) /\ 
R1(x4,x1,x5,x6,x0) /\ 
R1(x4,x1,x5,x7,x0) /\ 
R1(x4,x1,x5,x8,x1) /\ 
R1(x4,x1,x6,x0,x0) /\ 
R1(x4,x1,x6,x1,x0) /\ 
R1(x4,x1,x6,x2,x0) /\ 
R1(x4,x1,x6,x3,x0) /\ 
R1(x4,x1,x6,x4,x0) /\ 
R1(x4,x1,x6,x5,x0) /\ 
R1(x4,x1,x6,x6,x0) /\ 
R1(x4,x1,x6,x7,x0) /\ 
R1(x4,x1,x6,x8,x0) /\ 
R1(x4,x1,x7,x0,x0) /\ 
R1(x4,x1,x7,x1,x0) /\ 
R1(x4,x1,x7,x2,x0) /\ 
R1(x4,x1,x7,x3,x0) /\ 
R1(x4,x1,x7,x4,x0) /\ 
R1(x4,x1,x7,x5,x0) /\ 
R1(x4,x1,x7,x6,x0) /\ 
R1(x4,x1,x7,x7,x0) /\ 
R1(x4,x1,x7,x8,x0) /\ 
R1(x4,x1,x8,x0,x0) /\ 
R1(x4,x1,x8,x1,x0) /\ 
R1(x4,x1,x8,x2,x1) /\ 
R1(x4,x1,x8,x3,x0) /\ 
R1(x4,x1,x8,x4,x0) /\ 
R1(x4,x1,x8,x5,x1) /\ 
R1(x4,x1,x8,x6,x0) /\ 
R1(x4,x1,x8,x7,x0) /\ 
R1(x4,x1,x8,x8,x1) /\ 
R1(x4,x2,x0,x0,x0) /\ 
R1(x4,x2,x0,x1,x0) /\ 
R1(x4,x2,x0,x2,x0) /\ 
R1(x4,x2,x0,x3,x0) /\ 
R1(x4,x2,x0,x4,x0) /\ 
R1(x4,x2,x0,x5,x0) /\ 
R1(x4,x2,x0,x6,x0) /\ 
R1(x4,x2,x0,x7,x0) /\ 
R1(x4,x2,x0,x8,x0) /\ 
R1(x4,x2,x1,x0,x0) /\ 
R1(x4,x2,x1,x1,x0) /\ 
R1(x4,x2,x1,x2,x1) /\ 
R1(x4,x2,x1,x3,x0) /\ 
R1(x4,x2,x1,x4,x0) /\ 
R1(x4,x2,x1,x5,x1) /\ 
R1(x4,x2,x1,x6,x0) /\ 
R1(x4,x2,x1,x7,x0) /\ 
R1(x4,x2,x1,x8,x1) /\ 
R1(x4,x2,x2,x0,x0) /\ 
R1(x4,x2,x2,x1,x0) /\ 
R1(x4,x2,x2,x2,x0) /\ 
R1(x4,x2,x2,x3,x0) /\ 
R1(x4,x2,x2,x4,x0) /\ 
R1(x4,x2,x2,x5,x0) /\ 
R1(x4,x2,x2,x6,x0) /\ 
R1(x4,x2,x2,x7,x0) /\ 
R1(x4,x2,x2,x8,x0) /\ 
R1(x4,x2,x3,x0,x0) /\ 
R1(x4,x2,x3,x1,x0) /\ 
R1(x4,x2,x3,x2,x0) /\ 
R1(x4,x2,x3,x3,x0) /\ 
R1(x4,x2,x3,x4,x0) /\ 
R1(x4,x2,x3,x5,x0) /\ 
R1(x4,x2,x3,x6,x0) /\ 
R1(x4,x2,x3,x7,x0) /\ 
R1(x4,x2,x3,x8,x0) /\ 
R1(x4,x2,x4,x0,x0) /\ 
R1(x4,x2,x4,x1,x0) /\ 
R1(x4,x2,x4,x2,x1) /\ 
R1(x4,x2,x4,x3,x0) /\ 
R1(x4,x2,x4,x4,x0) /\ 
R1(x4,x2,x4,x5,x1) /\ 
R1(x4,x2,x4,x6,x0) /\ 
R1(x4,x2,x4,x7,x0) /\ 
R1(x4,x2,x4,x8,x1) /\ 
R1(x4,x2,x5,x0,x0) /\ 
R1(x4,x2,x5,x1,x0) /\ 
R1(x4,x2,x5,x2,x0) /\ 
R1(x4,x2,x5,x3,x0) /\ 
R1(x4,x2,x5,x4,x0) /\ 
R1(x4,x2,x5,x5,x0) /\ 
R1(x4,x2,x5,x6,x0) /\ 
R1(x4,x2,x5,x7,x0) /\ 
R1(x4,x2,x5,x8,x0) /\ 
R1(x4,x2,x6,x0,x0) /\ 
R1(x4,x2,x6,x1,x0) /\ 
R1(x4,x2,x6,x2,x0) /\ 
R1(x4,x2,x6,x3,x0) /\ 
R1(x4,x2,x6,x4,x0) /\ 
R1(x4,x2,x6,x5,x0) /\ 
R1(x4,x2,x6,x6,x0) /\ 
R1(x4,x2,x6,x7,x0) /\ 
R1(x4,x2,x6,x8,x0) /\ 
R1(x4,x2,x7,x0,x0) /\ 
R1(x4,x2,x7,x1,x0) /\ 
R1(x4,x2,x7,x2,x1) /\ 
R1(x4,x2,x7,x3,x0) /\ 
R1(x4,x2,x7,x4,x0) /\ 
R1(x4,x2,x7,x5,x1) /\ 
R1(x4,x2,x7,x6,x0) /\ 
R1(x4,x2,x7,x7,x0) /\ 
R1(x4,x2,x7,x8,x1) /\ 
R1(x4,x2,x8,x0,x0) /\ 
R1(x4,x2,x8,x1,x0) /\ 
R1(x4,x2,x8,x2,x0) /\ 
R1(x4,x2,x8,x3,x0) /\ 
R1(x4,x2,x8,x4,x0) /\ 
R1(x4,x2,x8,x5,x0) /\ 
R1(x4,x2,x8,x6,x0) /\ 
R1(x4,x2,x8,x7,x0) /\ 
R1(x4,x2,x8,x8,x0) /\ 
R1(x4,x3,x0,x0,x0) /\ 
R1(x4,x3,x0,x1,x0) /\ 
R1(x4,x3,x0,x2,x0) /\ 
R1(x4,x3,x0,x3,x0) /\ 
R1(x4,x3,x0,x4,x0) /\ 
R1(x4,x3,x0,x5,x0) /\ 
R1(x4,x3,x0,x6,x0) /\ 
R1(x4,x3,x0,x7,x0) /\ 
R1(x4,x3,x0,x8,x0) /\ 
R1(x4,x3,x1,x0,x0) /\ 
R1(x4,x3,x1,x1,x0) /\ 
R1(x4,x3,x1,x2,x0) /\ 
R1(x4,x3,x1,x3,x0) /\ 
R1(x4,x3,x1,x4,x0) /\ 
R1(x4,x3,x1,x5,x0) /\ 
R1(x4,x3,x1,x6,x0) /\ 
R1(x4,x3,x1,x7,x0) /\ 
R1(x4,x3,x1,x8,x0) /\ 
R1(x4,x3,x2,x0,x0) /\ 
R1(x4,x3,x2,x1,x0) /\ 
R1(x4,x3,x2,x2,x0) /\ 
R1(x4,x3,x2,x3,x0) /\ 
R1(x4,x3,x2,x4,x0) /\ 
R1(x4,x3,x2,x5,x0) /\ 
R1(x4,x3,x2,x6,x0) /\ 
R1(x4,x3,x2,x7,x0) /\ 
R1(x4,x3,x2,x8,x0) /\ 
R1(x4,x3,x3,x0,x0) /\ 
R1(x4,x3,x3,x1,x0) /\ 
R1(x4,x3,x3,x2,x0) /\ 
R1(x4,x3,x3,x3,x0) /\ 
R1(x4,x3,x3,x4,x0) /\ 
R1(x4,x3,x3,x5,x0) /\ 
R1(x4,x3,x3,x6,x0) /\ 
R1(x4,x3,x3,x7,x0) /\ 
R1(x4,x3,x3,x8,x0) /\ 
R1(x4,x3,x4,x0,x0) /\ 
R1(x4,x3,x4,x1,x0) /\ 
R1(x4,x3,x4,x2,x0) /\ 
R1(x4,x3,x4,x3,x0) /\ 
R1(x4,x3,x4,x4,x0) /\ 
R1(x4,x3,x4,x5,x0) /\ 
R1(x4,x3,x4,x6,x0) /\ 
R1(x4,x3,x4,x7,x0) /\ 
R1(x4,x3,x4,x8,x0) /\ 
R1(x4,x3,x5,x0,x0) /\ 
R1(x4,x3,x5,x1,x0) /\ 
R1(x4,x3,x5,x2,x0) /\ 
R1(x4,x3,x5,x3,x0) /\ 
R1(x4,x3,x5,x4,x0) /\ 
R1(x4,x3,x5,x5,x0) /\ 
R1(x4,x3,x5,x6,x0) /\ 
R1(x4,x3,x5,x7,x0) /\ 
R1(x4,x3,x5,x8,x0) /\ 
R1(x4,x3,x6,x0,x0) /\ 
R1(x4,x3,x6,x1,x0) /\ 
R1(x4,x3,x6,x2,x0) /\ 
R1(x4,x3,x6,x3,x0) /\ 
R1(x4,x3,x6,x4,x0) /\ 
R1(x4,x3,x6,x5,x0) /\ 
R1(x4,x3,x6,x6,x3) /\ 
R1(x4,x3,x6,x7,x3) /\ 
R1(x4,x3,x6,x8,x3) /\ 
R1(x4,x3,x7,x0,x0) /\ 
R1(x4,x3,x7,x1,x0) /\ 
R1(x4,x3,x7,x2,x0) /\ 
R1(x4,x3,x7,x3,x0) /\ 
R1(x4,x3,x7,x4,x0) /\ 
R1(x4,x3,x7,x5,x0) /\ 
R1(x4,x3,x7,x6,x3) /\ 
R1(x4,x3,x7,x7,x3) /\ 
R1(x4,x3,x7,x8,x3) /\ 
R1(x4,x3,x8,x0,x0) /\ 
R1(x4,x3,x8,x1,x0) /\ 
R1(x4,x3,x8,x2,x0) /\ 
R1(x4,x3,x8,x3,x0) /\ 
R1(x4,x3,x8,x4,x0) /\ 
R1(x4,x3,x8,x5,x0) /\ 
R1(x4,x3,x8,x6,x3) /\ 
R1(x4,x3,x8,x7,x3) /\ 
R1(x4,x3,x8,x8,x3) /\ 
R1(x4,x4,x0,x0,x0) /\ 
R1(x4,x4,x0,x1,x0) /\ 
R1(x4,x4,x0,x2,x0) /\ 
R1(x4,x4,x0,x3,x0) /\ 
R1(x4,x4,x0,x4,x0) /\ 
R1(x4,x4,x0,x5,x0) /\ 
R1(x4,x4,x0,x6,x0) /\ 
R1(x4,x4,x0,x7,x0) /\ 
R1(x4,x4,x0,x8,x0) /\ 
R1(x4,x4,x1,x0,x0) /\ 
R1(x4,x4,x1,x1,x0) /\ 
R1(x4,x4,x1,x2,x0) /\ 
R1(x4,x4,x1,x3,x0) /\ 
R1(x4,x4,x1,x4,x0) /\ 
R1(x4,x4,x1,x5,x0) /\ 
R1(x4,x4,x1,x6,x0) /\ 
R1(x4,x4,x1,x7,x0) /\ 
R1(x4,x4,x1,x8,x0) /\ 
R1(x4,x4,x2,x0,x0) /\ 
R1(x4,x4,x2,x1,x0) /\ 
R1(x4,x4,x2,x2,x1) /\ 
R1(x4,x4,x2,x3,x0) /\ 
R1(x4,x4,x2,x4,x0) /\ 
R1(x4,x4,x2,x5,x1) /\ 
R1(x4,x4,x2,x6,x0) /\ 
R1(x4,x4,x2,x7,x0) /\ 
R1(x4,x4,x2,x8,x1) /\ 
R1(x4,x4,x3,x0,x0) /\ 
R1(x4,x4,x3,x1,x0) /\ 
R1(x4,x4,x3,x2,x0) /\ 
R1(x4,x4,x3,x3,x0) /\ 
R1(x4,x4,x3,x4,x0) /\ 
R1(x4,x4,x3,x5,x0) /\ 
R1(x4,x4,x3,x6,x0) /\ 
R1(x4,x4,x3,x7,x0) /\ 
R1(x4,x4,x3,x8,x0) /\ 
R1(x4,x4,x4,x0,x0) /\ 
R1(x4,x4,x4,x1,x0) /\ 
R1(x4,x4,x4,x2,x0) /\ 
R1(x4,x4,x4,x3,x0) /\ 
R1(x4,x4,x4,x4,x0) /\ 
R1(x4,x4,x4,x5,x0) /\ 
R1(x4,x4,x4,x6,x0) /\ 
R1(x4,x4,x4,x7,x0) /\ 
R1(x4,x4,x4,x8,x0) /\ 
R1(x4,x4,x5,x0,x0) /\ 
R1(x4,x4,x5,x1,x0) /\ 
R1(x4,x4,x5,x2,x1) /\ 
R1(x4,x4,x5,x3,x0) /\ 
R1(x4,x4,x5,x4,x0) /\ 
R1(x4,x4,x5,x5,x1) /\ 
R1(x4,x4,x5,x6,x0) /\ 
R1(x4,x4,x5,x7,x0) /\ 
R1(x4,x4,x5,x8,x1) /\ 
R1(x4,x4,x6,x0,x0) /\ 
R1(x4,x4,x6,x1,x0) /\ 
R1(x4,x4,x6,x2,x0) /\ 
R1(x4,x4,x6,x3,x0) /\ 
R1(x4,x4,x6,x4,x0) /\ 
R1(x4,x4,x6,x5,x0) /\ 
R1(x4,x4,x6,x6,x3) /\ 
R1(x4,x4,x6,x7,x3) /\ 
R1(x4,x4,x6,x8,x3) /\ 
R1(x4,x4,x7,x0,x0) /\ 
R1(x4,x4,x7,x1,x0) /\ 
R1(x4,x4,x7,x2,x0) /\ 
R1(x4,x4,x7,x3,x0) /\ 
R1(x4,x4,x7,x4,x0) /\ 
R1(x4,x4,x7,x5,x0) /\ 
R1(x4,x4,x7,x6,x3) /\ 
R1(x4,x4,x7,x7,x3) /\ 
R1(x4,x4,x7,x8,x3) /\ 
R1(x4,x4,x8,x0,x0) /\ 
R1(x4,x4,x8,x1,x0) /\ 
R1(x4,x4,x8,x2,x1) /\ 
R1(x4,x4,x8,x3,x0) /\ 
R1(x4,x4,x8,x4,x0) /\ 
R1(x4,x4,x8,x5,x1) /\ 
R1(x4,x4,x8,x6,x3) /\ 
R1(x4,x4,x8,x7,x3) /\ 
R1(x4,x4,x8,x8,x4) /\ 
R1(x4,x5,x0,x0,x0) /\ 
R1(x4,x5,x0,x1,x0) /\ 
R1(x4,x5,x0,x2,x0) /\ 
R1(x4,x5,x0,x3,x0) /\ 
R1(x4,x5,x0,x4,x0) /\ 
R1(x4,x5,x0,x5,x0) /\ 
R1(x4,x5,x0,x6,x0) /\ 
R1(x4,x5,x0,x7,x0) /\ 
R1(x4,x5,x0,x8,x0) /\ 
R1(x4,x5,x1,x0,x0) /\ 
R1(x4,x5,x1,x1,x0) /\ 
R1(x4,x5,x1,x2,x1) /\ 
R1(x4,x5,x1,x3,x0) /\ 
R1(x4,x5,x1,x4,x0) /\ 
R1(x4,x5,x1,x5,x1) /\ 
R1(x4,x5,x1,x6,x0) /\ 
R1(x4,x5,x1,x7,x0) /\ 
R1(x4,x5,x1,x8,x1) /\ 
R1(x4,x5,x2,x0,x0) /\ 
R1(x4,x5,x2,x1,x0) /\ 
R1(x4,x5,x2,x2,x0) /\ 
R1(x4,x5,x2,x3,x0) /\ 
R1(x4,x5,x2,x4,x0) /\ 
R1(x4,x5,x2,x5,x0) /\ 
R1(x4,x5,x2,x6,x0) /\ 
R1(x4,x5,x2,x7,x0) /\ 
R1(x4,x5,x2,x8,x0) /\ 
R1(x4,x5,x3,x0,x0) /\ 
R1(x4,x5,x3,x1,x0) /\ 
R1(x4,x5,x3,x2,x0) /\ 
R1(x4,x5,x3,x3,x0) /\ 
R1(x4,x5,x3,x4,x0) /\ 
R1(x4,x5,x3,x5,x0) /\ 
R1(x4,x5,x3,x6,x0) /\ 
R1(x4,x5,x3,x7,x0) /\ 
R1(x4,x5,x3,x8,x0) /\ 
R1(x4,x5,x4,x0,x0) /\ 
R1(x4,x5,x4,x1,x0) /\ 
R1(x4,x5,x4,x2,x1) /\ 
R1(x4,x5,x4,x3,x0) /\ 
R1(x4,x5,x4,x4,x0) /\ 
R1(x4,x5,x4,x5,x1) /\ 
R1(x4,x5,x4,x6,x0) /\ 
R1(x4,x5,x4,x7,x0) /\ 
R1(x4,x5,x4,x8,x1) /\ 
R1(x4,x5,x5,x0,x0) /\ 
R1(x4,x5,x5,x1,x0) /\ 
R1(x4,x5,x5,x2,x0) /\ 
R1(x4,x5,x5,x3,x0) /\ 
R1(x4,x5,x5,x4,x0) /\ 
R1(x4,x5,x5,x5,x0) /\ 
R1(x4,x5,x5,x6,x0) /\ 
R1(x4,x5,x5,x7,x0) /\ 
R1(x4,x5,x5,x8,x0) /\ 
R1(x4,x5,x6,x0,x0) /\ 
R1(x4,x5,x6,x1,x0) /\ 
R1(x4,x5,x6,x2,x0) /\ 
R1(x4,x5,x6,x3,x0) /\ 
R1(x4,x5,x6,x4,x0) /\ 
R1(x4,x5,x6,x5,x0) /\ 
R1(x4,x5,x6,x6,x3) /\ 
R1(x4,x5,x6,x7,x3) /\ 
R1(x4,x5,x6,x8,x3) /\ 
R1(x4,x5,x7,x0,x0) /\ 
R1(x4,x5,x7,x1,x0) /\ 
R1(x4,x5,x7,x2,x1) /\ 
R1(x4,x5,x7,x3,x0) /\ 
R1(x4,x5,x7,x4,x0) /\ 
R1(x4,x5,x7,x5,x1) /\ 
R1(x4,x5,x7,x6,x3) /\ 
R1(x4,x5,x7,x7,x3) /\ 
R1(x4,x5,x7,x8,x4) /\ 
R1(x4,x5,x8,x0,x0) /\ 
R1(x4,x5,x8,x1,x0) /\ 
R1(x4,x5,x8,x2,x0) /\ 
R1(x4,x5,x8,x3,x0) /\ 
R1(x4,x5,x8,x4,x0) /\ 
R1(x4,x5,x8,x5,x0) /\ 
R1(x4,x5,x8,x6,x3) /\ 
R1(x4,x5,x8,x7,x3) /\ 
R1(x4,x5,x8,x8,x3) /\ 
R1(x4,x6,x0,x0,x0) /\ 
R1(x4,x6,x0,x1,x0) /\ 
R1(x4,x6,x0,x2,x0) /\ 
R1(x4,x6,x0,x3,x0) /\ 
R1(x4,x6,x0,x4,x0) /\ 
R1(x4,x6,x0,x5,x0) /\ 
R1(x4,x6,x0,x6,x0) /\ 
R1(x4,x6,x0,x7,x0) /\ 
R1(x4,x6,x0,x8,x0) /\ 
R1(x4,x6,x1,x0,x0) /\ 
R1(x4,x6,x1,x1,x0) /\ 
R1(x4,x6,x1,x2,x0) /\ 
R1(x4,x6,x1,x3,x0) /\ 
R1(x4,x6,x1,x4,x0) /\ 
R1(x4,x6,x1,x5,x0) /\ 
R1(x4,x6,x1,x6,x0) /\ 
R1(x4,x6,x1,x7,x0) /\ 
R1(x4,x6,x1,x8,x0) /\ 
R1(x4,x6,x2,x0,x0) /\ 
R1(x4,x6,x2,x1,x0) /\ 
R1(x4,x6,x2,x2,x0) /\ 
R1(x4,x6,x2,x3,x0) /\ 
R1(x4,x6,x2,x4,x0) /\ 
R1(x4,x6,x2,x5,x0) /\ 
R1(x4,x6,x2,x6,x0) /\ 
R1(x4,x6,x2,x7,x0) /\ 
R1(x4,x6,x2,x8,x0) /\ 
R1(x4,x6,x3,x0,x0) /\ 
R1(x4,x6,x3,x1,x0) /\ 
R1(x4,x6,x3,x2,x0) /\ 
R1(x4,x6,x3,x3,x0) /\ 
R1(x4,x6,x3,x4,x0) /\ 
R1(x4,x6,x3,x5,x0) /\ 
R1(x4,x6,x3,x6,x3) /\ 
R1(x4,x6,x3,x7,x3) /\ 
R1(x4,x6,x3,x8,x3) /\ 
R1(x4,x6,x4,x0,x0) /\ 
R1(x4,x6,x4,x1,x0) /\ 
R1(x4,x6,x4,x2,x0) /\ 
R1(x4,x6,x4,x3,x0) /\ 
R1(x4,x6,x4,x4,x0) /\ 
R1(x4,x6,x4,x5,x0) /\ 
R1(x4,x6,x4,x6,x3) /\ 
R1(x4,x6,x4,x7,x3) /\ 
R1(x4,x6,x4,x8,x3) /\ 
R1(x4,x6,x5,x0,x0) /\ 
R1(x4,x6,x5,x1,x0) /\ 
R1(x4,x6,x5,x2,x0) /\ 
R1(x4,x6,x5,x3,x0) /\ 
R1(x4,x6,x5,x4,x0) /\ 
R1(x4,x6,x5,x5,x0) /\ 
R1(x4,x6,x5,x6,x3) /\ 
R1(x4,x6,x5,x7,x3) /\ 
R1(x4,x6,x5,x8,x3) /\ 
R1(x4,x6,x6,x0,x0) /\ 
R1(x4,x6,x6,x1,x0) /\ 
R1(x4,x6,x6,x2,x0) /\ 
R1(x4,x6,x6,x3,x0) /\ 
R1(x4,x6,x6,x4,x0) /\ 
R1(x4,x6,x6,x5,x0) /\ 
R1(x4,x6,x6,x6,x0) /\ 
R1(x4,x6,x6,x7,x0) /\ 
R1(x4,x6,x6,x8,x0) /\ 
R1(x4,x6,x7,x0,x0) /\ 
R1(x4,x6,x7,x1,x0) /\ 
R1(x4,x6,x7,x2,x0) /\ 
R1(x4,x6,x7,x3,x0) /\ 
R1(x4,x6,x7,x4,x0) /\ 
R1(x4,x6,x7,x5,x0) /\ 
R1(x4,x6,x7,x6,x0) /\ 
R1(x4,x6,x7,x7,x0) /\ 
R1(x4,x6,x7,x8,x0) /\ 
R1(x4,x6,x8,x0,x0) /\ 
R1(x4,x6,x8,x1,x0) /\ 
R1(x4,x6,x8,x2,x0) /\ 
R1(x4,x6,x8,x3,x0) /\ 
R1(x4,x6,x8,x4,x0) /\ 
R1(x4,x6,x8,x5,x0) /\ 
R1(x4,x6,x8,x6,x0) /\ 
R1(x4,x6,x8,x7,x0) /\ 
R1(x4,x6,x8,x8,x0) /\ 
R1(x4,x7,x0,x0,x0) /\ 
R1(x4,x7,x0,x1,x0) /\ 
R1(x4,x7,x0,x2,x0) /\ 
R1(x4,x7,x0,x3,x0) /\ 
R1(x4,x7,x0,x4,x0) /\ 
R1(x4,x7,x0,x5,x0) /\ 
R1(x4,x7,x0,x6,x0) /\ 
R1(x4,x7,x0,x7,x0) /\ 
R1(x4,x7,x0,x8,x0) /\ 
R1(x4,x7,x1,x0,x0) /\ 
R1(x4,x7,x1,x1,x0) /\ 
R1(x4,x7,x1,x2,x0) /\ 
R1(x4,x7,x1,x3,x0) /\ 
R1(x4,x7,x1,x4,x0) /\ 
R1(x4,x7,x1,x5,x0) /\ 
R1(x4,x7,x1,x6,x0) /\ 
R1(x4,x7,x1,x7,x0) /\ 
R1(x4,x7,x1,x8,x0) /\ 
R1(x4,x7,x2,x0,x0) /\ 
R1(x4,x7,x2,x1,x0) /\ 
R1(x4,x7,x2,x2,x1) /\ 
R1(x4,x7,x2,x3,x0) /\ 
R1(x4,x7,x2,x4,x0) /\ 
R1(x4,x7,x2,x5,x1) /\ 
R1(x4,x7,x2,x6,x0) /\ 
R1(x4,x7,x2,x7,x0) /\ 
R1(x4,x7,x2,x8,x1) /\ 
R1(x4,x7,x3,x0,x0) /\ 
R1(x4,x7,x3,x1,x0) /\ 
R1(x4,x7,x3,x2,x0) /\ 
R1(x4,x7,x3,x3,x0) /\ 
R1(x4,x7,x3,x4,x0) /\ 
R1(x4,x7,x3,x5,x0) /\ 
R1(x4,x7,x3,x6,x3) /\ 
R1(x4,x7,x3,x7,x3) /\ 
R1(x4,x7,x3,x8,x3) /\ 
R1(x4,x7,x4,x0,x0) /\ 
R1(x4,x7,x4,x1,x0) /\ 
R1(x4,x7,x4,x2,x0) /\ 
R1(x4,x7,x4,x3,x0) /\ 
R1(x4,x7,x4,x4,x0) /\ 
R1(x4,x7,x4,x5,x0) /\ 
R1(x4,x7,x4,x6,x3) /\ 
R1(x4,x7,x4,x7,x3) /\ 
R1(x4,x7,x4,x8,x3) /\ 
R1(x4,x7,x5,x0,x0) /\ 
R1(x4,x7,x5,x1,x0) /\ 
R1(x4,x7,x5,x2,x1) /\ 
R1(x4,x7,x5,x3,x0) /\ 
R1(x4,x7,x5,x4,x0) /\ 
R1(x4,x7,x5,x5,x1) /\ 
R1(x4,x7,x5,x6,x3) /\ 
R1(x4,x7,x5,x7,x3) /\ 
R1(x4,x7,x5,x8,x4) /\ 
R1(x4,x7,x6,x0,x0) /\ 
R1(x4,x7,x6,x1,x0) /\ 
R1(x4,x7,x6,x2,x0) /\ 
R1(x4,x7,x6,x3,x0) /\ 
R1(x4,x7,x6,x4,x0) /\ 
R1(x4,x7,x6,x5,x0) /\ 
R1(x4,x7,x6,x6,x0) /\ 
R1(x4,x7,x6,x7,x0) /\ 
R1(x4,x7,x6,x8,x0) /\ 
R1(x4,x7,x7,x0,x0) /\ 
R1(x4,x7,x7,x1,x0) /\ 
R1(x4,x7,x7,x2,x0) /\ 
R1(x4,x7,x7,x3,x0) /\ 
R1(x4,x7,x7,x4,x0) /\ 
R1(x4,x7,x7,x5,x0) /\ 
R1(x4,x7,x7,x6,x0) /\ 
R1(x4,x7,x7,x7,x0) /\ 
R1(x4,x7,x7,x8,x0) /\ 
R1(x4,x7,x8,x0,x0) /\ 
R1(x4,x7,x8,x1,x0) /\ 
R1(x4,x7,x8,x2,x1) /\ 
R1(x4,x7,x8,x3,x0) /\ 
R1(x4,x7,x8,x4,x0) /\ 
R1(x4,x7,x8,x5,x1) /\ 
R1(x4,x7,x8,x6,x0) /\ 
R1(x4,x7,x8,x7,x0) /\ 
R1(x4,x7,x8,x8,x1) /\ 
R1(x4,x8,x0,x0,x0) /\ 
R1(x4,x8,x0,x1,x0) /\ 
R1(x4,x8,x0,x2,x0) /\ 
R1(x4,x8,x0,x3,x0) /\ 
R1(x4,x8,x0,x4,x0) /\ 
R1(x4,x8,x0,x5,x0) /\ 
R1(x4,x8,x0,x6,x0) /\ 
R1(x4,x8,x0,x7,x0) /\ 
R1(x4,x8,x0,x8,x0) /\ 
R1(x4,x8,x1,x0,x0) /\ 
R1(x4,x8,x1,x1,x0) /\ 
R1(x4,x8,x1,x2,x1) /\ 
R1(x4,x8,x1,x3,x0) /\ 
R1(x4,x8,x1,x4,x0) /\ 
R1(x4,x8,x1,x5,x1) /\ 
R1(x4,x8,x1,x6,x0) /\ 
R1(x4,x8,x1,x7,x0) /\ 
R1(x4,x8,x1,x8,x1) /\ 
R1(x4,x8,x2,x0,x0) /\ 
R1(x4,x8,x2,x1,x0) /\ 
R1(x4,x8,x2,x2,x0) /\ 
R1(x4,x8,x2,x3,x0) /\ 
R1(x4,x8,x2,x4,x0) /\ 
R1(x4,x8,x2,x5,x0) /\ 
R1(x4,x8,x2,x6,x0) /\ 
R1(x4,x8,x2,x7,x0) /\ 
R1(x4,x8,x2,x8,x0) /\ 
R1(x4,x8,x3,x0,x0) /\ 
R1(x4,x8,x3,x1,x0) /\ 
R1(x4,x8,x3,x2,x0) /\ 
R1(x4,x8,x3,x3,x0) /\ 
R1(x4,x8,x3,x4,x0) /\ 
R1(x4,x8,x3,x5,x0) /\ 
R1(x4,x8,x3,x6,x3) /\ 
R1(x4,x8,x3,x7,x3) /\ 
R1(x4,x8,x3,x8,x3) /\ 
R1(x4,x8,x4,x0,x0) /\ 
R1(x4,x8,x4,x1,x0) /\ 
R1(x4,x8,x4,x2,x1) /\ 
R1(x4,x8,x4,x3,x0) /\ 
R1(x4,x8,x4,x4,x0) /\ 
R1(x4,x8,x4,x5,x1) /\ 
R1(x4,x8,x4,x6,x3) /\ 
R1(x4,x8,x4,x7,x3) /\ 
R1(x4,x8,x4,x8,x4) /\ 
R1(x4,x8,x5,x0,x0) /\ 
R1(x4,x8,x5,x1,x0) /\ 
R1(x4,x8,x5,x2,x0) /\ 
R1(x4,x8,x5,x3,x0) /\ 
R1(x4,x8,x5,x4,x0) /\ 
R1(x4,x8,x5,x5,x0) /\ 
R1(x4,x8,x5,x6,x3) /\ 
R1(x4,x8,x5,x7,x3) /\ 
R1(x4,x8,x5,x8,x3) /\ 
R1(x4,x8,x6,x0,x0) /\ 
R1(x4,x8,x6,x1,x0) /\ 
R1(x4,x8,x6,x2,x0) /\ 
R1(x4,x8,x6,x3,x0) /\ 
R1(x4,x8,x6,x4,x0) /\ 
R1(x4,x8,x6,x5,x0) /\ 
R1(x4,x8,x6,x6,x0) /\ 
R1(x4,x8,x6,x7,x0) /\ 
R1(x4,x8,x6,x8,x0) /\ 
R1(x4,x8,x7,x0,x0) /\ 
R1(x4,x8,x7,x1,x0) /\ 
R1(x4,x8,x7,x2,x1) /\ 
R1(x4,x8,x7,x3,x0) /\ 
R1(x4,x8,x7,x4,x0) /\ 
R1(x4,x8,x7,x5,x1) /\ 
R1(x4,x8,x7,x6,x0) /\ 
R1(x4,x8,x7,x7,x0) /\ 
R1(x4,x8,x7,x8,x1) /\ 
R1(x4,x8,x8,x0,x0) /\ 
R1(x4,x8,x8,x1,x0) /\ 
R1(x4,x8,x8,x2,x0) /\ 
R1(x4,x8,x8,x3,x0) /\ 
R1(x4,x8,x8,x4,x0) /\ 
R1(x4,x8,x8,x5,x0) /\ 
R1(x4,x8,x8,x6,x0) /\ 
R1(x4,x8,x8,x7,x0) /\ 
R1(x4,x8,x8,x8,x0) /\ 
R1(x5,x0,x0,x0,x0) /\ 
R1(x5,x0,x0,x1,x0) /\ 
R1(x5,x0,x0,x2,x0) /\ 
R1(x5,x0,x0,x3,x0) /\ 
R1(x5,x0,x0,x4,x0) /\ 
R1(x5,x0,x0,x5,x0) /\ 
R1(x5,x0,x0,x6,x0) /\ 
R1(x5,x0,x0,x7,x0) /\ 
R1(x5,x0,x0,x8,x0) /\ 
R1(x5,x0,x1,x0,x0) /\ 
R1(x5,x0,x1,x1,x0) /\ 
R1(x5,x0,x1,x2,x0) /\ 
R1(x5,x0,x1,x3,x0) /\ 
R1(x5,x0,x1,x4,x0) /\ 
R1(x5,x0,x1,x5,x0) /\ 
R1(x5,x0,x1,x6,x0) /\ 
R1(x5,x0,x1,x7,x0) /\ 
R1(x5,x0,x1,x8,x0) /\ 
R1(x5,x0,x2,x0,x0) /\ 
R1(x5,x0,x2,x1,x0) /\ 
R1(x5,x0,x2,x2,x0) /\ 
R1(x5,x0,x2,x3,x0) /\ 
R1(x5,x0,x2,x4,x0) /\ 
R1(x5,x0,x2,x5,x0) /\ 
R1(x5,x0,x2,x6,x0) /\ 
R1(x5,x0,x2,x7,x0) /\ 
R1(x5,x0,x2,x8,x0) /\ 
R1(x5,x0,x3,x0,x0) /\ 
R1(x5,x0,x3,x1,x0) /\ 
R1(x5,x0,x3,x2,x0) /\ 
R1(x5,x0,x3,x3,x0) /\ 
R1(x5,x0,x3,x4,x0) /\ 
R1(x5,x0,x3,x5,x0) /\ 
R1(x5,x0,x3,x6,x0) /\ 
R1(x5,x0,x3,x7,x0) /\ 
R1(x5,x0,x3,x8,x0) /\ 
R1(x5,x0,x4,x0,x0) /\ 
R1(x5,x0,x4,x1,x0) /\ 
R1(x5,x0,x4,x2,x0) /\ 
R1(x5,x0,x4,x3,x0) /\ 
R1(x5,x0,x4,x4,x0) /\ 
R1(x5,x0,x4,x5,x0) /\ 
R1(x5,x0,x4,x6,x0) /\ 
R1(x5,x0,x4,x7,x0) /\ 
R1(x5,x0,x4,x8,x0) /\ 
R1(x5,x0,x5,x0,x0) /\ 
R1(x5,x0,x5,x1,x0) /\ 
R1(x5,x0,x5,x2,x0) /\ 
R1(x5,x0,x5,x3,x0) /\ 
R1(x5,x0,x5,x4,x0) /\ 
R1(x5,x0,x5,x5,x0) /\ 
R1(x5,x0,x5,x6,x0) /\ 
R1(x5,x0,x5,x7,x0) /\ 
R1(x5,x0,x5,x8,x0) /\ 
R1(x5,x0,x6,x0,x0) /\ 
R1(x5,x0,x6,x1,x0) /\ 
R1(x5,x0,x6,x2,x0) /\ 
R1(x5,x0,x6,x3,x0) /\ 
R1(x5,x0,x6,x4,x0) /\ 
R1(x5,x0,x6,x5,x0) /\ 
R1(x5,x0,x6,x6,x0) /\ 
R1(x5,x0,x6,x7,x0) /\ 
R1(x5,x0,x6,x8,x0) /\ 
R1(x5,x0,x7,x0,x0) /\ 
R1(x5,x0,x7,x1,x0) /\ 
R1(x5,x0,x7,x2,x0) /\ 
R1(x5,x0,x7,x3,x0) /\ 
R1(x5,x0,x7,x4,x0) /\ 
R1(x5,x0,x7,x5,x0) /\ 
R1(x5,x0,x7,x6,x0) /\ 
R1(x5,x0,x7,x7,x0) /\ 
R1(x5,x0,x7,x8,x0) /\ 
R1(x5,x0,x8,x0,x0) /\ 
R1(x5,x0,x8,x1,x0) /\ 
R1(x5,x0,x8,x2,x0) /\ 
R1(x5,x0,x8,x3,x0) /\ 
R1(x5,x0,x8,x4,x0) /\ 
R1(x5,x0,x8,x5,x0) /\ 
R1(x5,x0,x8,x6,x0) /\ 
R1(x5,x0,x8,x7,x0) /\ 
R1(x5,x0,x8,x8,x0) /\ 
R1(x5,x1,x0,x0,x0) /\ 
R1(x5,x1,x0,x1,x0) /\ 
R1(x5,x1,x0,x2,x0) /\ 
R1(x5,x1,x0,x3,x0) /\ 
R1(x5,x1,x0,x4,x0) /\ 
R1(x5,x1,x0,x5,x0) /\ 
R1(x5,x1,x0,x6,x0) /\ 
R1(x5,x1,x0,x7,x0) /\ 
R1(x5,x1,x0,x8,x0) /\ 
R1(x5,x1,x1,x0,x0) /\ 
R1(x5,x1,x1,x1,x0) /\ 
R1(x5,x1,x1,x2,x0) /\ 
R1(x5,x1,x1,x3,x0) /\ 
R1(x5,x1,x1,x4,x0) /\ 
R1(x5,x1,x1,x5,x0) /\ 
R1(x5,x1,x1,x6,x0) /\ 
R1(x5,x1,x1,x7,x0) /\ 
R1(x5,x1,x1,x8,x0) /\ 
R1(x5,x1,x2,x0,x0) /\ 
R1(x5,x1,x2,x1,x0) /\ 
R1(x5,x1,x2,x2,x0) /\ 
R1(x5,x1,x2,x3,x0) /\ 
R1(x5,x1,x2,x4,x0) /\ 
R1(x5,x1,x2,x5,x0) /\ 
R1(x5,x1,x2,x6,x0) /\ 
R1(x5,x1,x2,x7,x0) /\ 
R1(x5,x1,x2,x8,x0) /\ 
R1(x5,x1,x3,x0,x0) /\ 
R1(x5,x1,x3,x1,x0) /\ 
R1(x5,x1,x3,x2,x0) /\ 
R1(x5,x1,x3,x3,x0) /\ 
R1(x5,x1,x3,x4,x0) /\ 
R1(x5,x1,x3,x5,x0) /\ 
R1(x5,x1,x3,x6,x0) /\ 
R1(x5,x1,x3,x7,x0) /\ 
R1(x5,x1,x3,x8,x0) /\ 
R1(x5,x1,x4,x0,x0) /\ 
R1(x5,x1,x4,x1,x0) /\ 
R1(x5,x1,x4,x2,x0) /\ 
R1(x5,x1,x4,x3,x0) /\ 
R1(x5,x1,x4,x4,x0) /\ 
R1(x5,x1,x4,x5,x0) /\ 
R1(x5,x1,x4,x6,x0) /\ 
R1(x5,x1,x4,x7,x0) /\ 
R1(x5,x1,x4,x8,x0) /\ 
R1(x5,x1,x5,x0,x0) /\ 
R1(x5,x1,x5,x1,x0) /\ 
R1(x5,x1,x5,x2,x0) /\ 
R1(x5,x1,x5,x3,x0) /\ 
R1(x5,x1,x5,x4,x0) /\ 
R1(x5,x1,x5,x5,x0) /\ 
R1(x5,x1,x5,x6,x0) /\ 
R1(x5,x1,x5,x7,x0) /\ 
R1(x5,x1,x5,x8,x0) /\ 
R1(x5,x1,x6,x0,x0) /\ 
R1(x5,x1,x6,x1,x0) /\ 
R1(x5,x1,x6,x2,x0) /\ 
R1(x5,x1,x6,x3,x0) /\ 
R1(x5,x1,x6,x4,x0) /\ 
R1(x5,x1,x6,x5,x0) /\ 
R1(x5,x1,x6,x6,x0) /\ 
R1(x5,x1,x6,x7,x0) /\ 
R1(x5,x1,x6,x8,x0) /\ 
R1(x5,x1,x7,x0,x0) /\ 
R1(x5,x1,x7,x1,x0) /\ 
R1(x5,x1,x7,x2,x0) /\ 
R1(x5,x1,x7,x3,x0) /\ 
R1(x5,x1,x7,x4,x0) /\ 
R1(x5,x1,x7,x5,x0) /\ 
R1(x5,x1,x7,x6,x0) /\ 
R1(x5,x1,x7,x7,x0) /\ 
R1(x5,x1,x7,x8,x0) /\ 
R1(x5,x1,x8,x0,x0) /\ 
R1(x5,x1,x8,x1,x0) /\ 
R1(x5,x1,x8,x2,x0) /\ 
R1(x5,x1,x8,x3,x0) /\ 
R1(x5,x1,x8,x4,x0) /\ 
R1(x5,x1,x8,x5,x0) /\ 
R1(x5,x1,x8,x6,x0) /\ 
R1(x5,x1,x8,x7,x0) /\ 
R1(x5,x1,x8,x8,x0) /\ 
R1(x5,x2,x0,x0,x0) /\ 
R1(x5,x2,x0,x1,x0) /\ 
R1(x5,x2,x0,x2,x0) /\ 
R1(x5,x2,x0,x3,x0) /\ 
R1(x5,x2,x0,x4,x0) /\ 
R1(x5,x2,x0,x5,x0) /\ 
R1(x5,x2,x0,x6,x0) /\ 
R1(x5,x2,x0,x7,x0) /\ 
R1(x5,x2,x0,x8,x0) /\ 
R1(x5,x2,x1,x0,x0) /\ 
R1(x5,x2,x1,x1,x0) /\ 
R1(x5,x2,x1,x2,x0) /\ 
R1(x5,x2,x1,x3,x0) /\ 
R1(x5,x2,x1,x4,x0) /\ 
R1(x5,x2,x1,x5,x0) /\ 
R1(x5,x2,x1,x6,x0) /\ 
R1(x5,x2,x1,x7,x0) /\ 
R1(x5,x2,x1,x8,x0) /\ 
R1(x5,x2,x2,x0,x0) /\ 
R1(x5,x2,x2,x1,x0) /\ 
R1(x5,x2,x2,x2,x0) /\ 
R1(x5,x2,x2,x3,x0) /\ 
R1(x5,x2,x2,x4,x0) /\ 
R1(x5,x2,x2,x5,x0) /\ 
R1(x5,x2,x2,x6,x0) /\ 
R1(x5,x2,x2,x7,x0) /\ 
R1(x5,x2,x2,x8,x0) /\ 
R1(x5,x2,x3,x0,x0) /\ 
R1(x5,x2,x3,x1,x0) /\ 
R1(x5,x2,x3,x2,x0) /\ 
R1(x5,x2,x3,x3,x0) /\ 
R1(x5,x2,x3,x4,x0) /\ 
R1(x5,x2,x3,x5,x0) /\ 
R1(x5,x2,x3,x6,x0) /\ 
R1(x5,x2,x3,x7,x0) /\ 
R1(x5,x2,x3,x8,x0) /\ 
R1(x5,x2,x4,x0,x0) /\ 
R1(x5,x2,x4,x1,x0) /\ 
R1(x5,x2,x4,x2,x0) /\ 
R1(x5,x2,x4,x3,x0) /\ 
R1(x5,x2,x4,x4,x0) /\ 
R1(x5,x2,x4,x5,x0) /\ 
R1(x5,x2,x4,x6,x0) /\ 
R1(x5,x2,x4,x7,x0) /\ 
R1(x5,x2,x4,x8,x0) /\ 
R1(x5,x2,x5,x0,x0) /\ 
R1(x5,x2,x5,x1,x0) /\ 
R1(x5,x2,x5,x2,x0) /\ 
R1(x5,x2,x5,x3,x0) /\ 
R1(x5,x2,x5,x4,x0) /\ 
R1(x5,x2,x5,x5,x0) /\ 
R1(x5,x2,x5,x6,x0) /\ 
R1(x5,x2,x5,x7,x0) /\ 
R1(x5,x2,x5,x8,x0) /\ 
R1(x5,x2,x6,x0,x0) /\ 
R1(x5,x2,x6,x1,x0) /\ 
R1(x5,x2,x6,x2,x0) /\ 
R1(x5,x2,x6,x3,x0) /\ 
R1(x5,x2,x6,x4,x0) /\ 
R1(x5,x2,x6,x5,x0) /\ 
R1(x5,x2,x6,x6,x0) /\ 
R1(x5,x2,x6,x7,x0) /\ 
R1(x5,x2,x6,x8,x0) /\ 
R1(x5,x2,x7,x0,x0) /\ 
R1(x5,x2,x7,x1,x0) /\ 
R1(x5,x2,x7,x2,x0) /\ 
R1(x5,x2,x7,x3,x0) /\ 
R1(x5,x2,x7,x4,x0) /\ 
R1(x5,x2,x7,x5,x0) /\ 
R1(x5,x2,x7,x6,x0) /\ 
R1(x5,x2,x7,x7,x0) /\ 
R1(x5,x2,x7,x8,x0) /\ 
R1(x5,x2,x8,x0,x0) /\ 
R1(x5,x2,x8,x1,x0) /\ 
R1(x5,x2,x8,x2,x0) /\ 
R1(x5,x2,x8,x3,x0) /\ 
R1(x5,x2,x8,x4,x0) /\ 
R1(x5,x2,x8,x5,x0) /\ 
R1(x5,x2,x8,x6,x0) /\ 
R1(x5,x2,x8,x7,x0) /\ 
R1(x5,x2,x8,x8,x0) /\ 
R1(x5,x3,x0,x0,x0) /\ 
R1(x5,x3,x0,x1,x0) /\ 
R1(x5,x3,x0,x2,x0) /\ 
R1(x5,x3,x0,x3,x0) /\ 
R1(x5,x3,x0,x4,x0) /\ 
R1(x5,x3,x0,x5,x0) /\ 
R1(x5,x3,x0,x6,x0) /\ 
R1(x5,x3,x0,x7,x0) /\ 
R1(x5,x3,x0,x8,x0) /\ 
R1(x5,x3,x1,x0,x0) /\ 
R1(x5,x3,x1,x1,x0) /\ 
R1(x5,x3,x1,x2,x0) /\ 
R1(x5,x3,x1,x3,x0) /\ 
R1(x5,x3,x1,x4,x0) /\ 
R1(x5,x3,x1,x5,x0) /\ 
R1(x5,x3,x1,x6,x0) /\ 
R1(x5,x3,x1,x7,x0) /\ 
R1(x5,x3,x1,x8,x0) /\ 
R1(x5,x3,x2,x0,x0) /\ 
R1(x5,x3,x2,x1,x0) /\ 
R1(x5,x3,x2,x2,x0) /\ 
R1(x5,x3,x2,x3,x0) /\ 
R1(x5,x3,x2,x4,x0) /\ 
R1(x5,x3,x2,x5,x0) /\ 
R1(x5,x3,x2,x6,x0) /\ 
R1(x5,x3,x2,x7,x0) /\ 
R1(x5,x3,x2,x8,x0) /\ 
R1(x5,x3,x3,x0,x0) /\ 
R1(x5,x3,x3,x1,x0) /\ 
R1(x5,x3,x3,x2,x0) /\ 
R1(x5,x3,x3,x3,x0) /\ 
R1(x5,x3,x3,x4,x0) /\ 
R1(x5,x3,x3,x5,x0) /\ 
R1(x5,x3,x3,x6,x0) /\ 
R1(x5,x3,x3,x7,x0) /\ 
R1(x5,x3,x3,x8,x0) /\ 
R1(x5,x3,x4,x0,x0) /\ 
R1(x5,x3,x4,x1,x0) /\ 
R1(x5,x3,x4,x2,x0) /\ 
R1(x5,x3,x4,x3,x0) /\ 
R1(x5,x3,x4,x4,x0) /\ 
R1(x5,x3,x4,x5,x0) /\ 
R1(x5,x3,x4,x6,x0) /\ 
R1(x5,x3,x4,x7,x0) /\ 
R1(x5,x3,x4,x8,x0) /\ 
R1(x5,x3,x5,x0,x0) /\ 
R1(x5,x3,x5,x1,x0) /\ 
R1(x5,x3,x5,x2,x0) /\ 
R1(x5,x3,x5,x3,x0) /\ 
R1(x5,x3,x5,x4,x0) /\ 
R1(x5,x3,x5,x5,x0) /\ 
R1(x5,x3,x5,x6,x0) /\ 
R1(x5,x3,x5,x7,x0) /\ 
R1(x5,x3,x5,x8,x0) /\ 
R1(x5,x3,x6,x0,x0) /\ 
R1(x5,x3,x6,x1,x0) /\ 
R1(x5,x3,x6,x2,x0) /\ 
R1(x5,x3,x6,x3,x0) /\ 
R1(x5,x3,x6,x4,x0) /\ 
R1(x5,x3,x6,x5,x0) /\ 
R1(x5,x3,x6,x6,x3) /\ 
R1(x5,x3,x6,x7,x3) /\ 
R1(x5,x3,x6,x8,x3) /\ 
R1(x5,x3,x7,x0,x0) /\ 
R1(x5,x3,x7,x1,x0) /\ 
R1(x5,x3,x7,x2,x0) /\ 
R1(x5,x3,x7,x3,x0) /\ 
R1(x5,x3,x7,x4,x0) /\ 
R1(x5,x3,x7,x5,x0) /\ 
R1(x5,x3,x7,x6,x3) /\ 
R1(x5,x3,x7,x7,x3) /\ 
R1(x5,x3,x7,x8,x3) /\ 
R1(x5,x3,x8,x0,x0) /\ 
R1(x5,x3,x8,x1,x0) /\ 
R1(x5,x3,x8,x2,x0) /\ 
R1(x5,x3,x8,x3,x0) /\ 
R1(x5,x3,x8,x4,x0) /\ 
R1(x5,x3,x8,x5,x0) /\ 
R1(x5,x3,x8,x6,x3) /\ 
R1(x5,x3,x8,x7,x3) /\ 
R1(x5,x3,x8,x8,x3) /\ 
R1(x5,x4,x0,x0,x0) /\ 
R1(x5,x4,x0,x1,x0) /\ 
R1(x5,x4,x0,x2,x0) /\ 
R1(x5,x4,x0,x3,x0) /\ 
R1(x5,x4,x0,x4,x0) /\ 
R1(x5,x4,x0,x5,x0) /\ 
R1(x5,x4,x0,x6,x0) /\ 
R1(x5,x4,x0,x7,x0) /\ 
R1(x5,x4,x0,x8,x0) /\ 
R1(x5,x4,x1,x0,x0) /\ 
R1(x5,x4,x1,x1,x0) /\ 
R1(x5,x4,x1,x2,x0) /\ 
R1(x5,x4,x1,x3,x0) /\ 
R1(x5,x4,x1,x4,x0) /\ 
R1(x5,x4,x1,x5,x0) /\ 
R1(x5,x4,x1,x6,x0) /\ 
R1(x5,x4,x1,x7,x0) /\ 
R1(x5,x4,x1,x8,x0) /\ 
R1(x5,x4,x2,x0,x0) /\ 
R1(x5,x4,x2,x1,x0) /\ 
R1(x5,x4,x2,x2,x0) /\ 
R1(x5,x4,x2,x3,x0) /\ 
R1(x5,x4,x2,x4,x0) /\ 
R1(x5,x4,x2,x5,x0) /\ 
R1(x5,x4,x2,x6,x0) /\ 
R1(x5,x4,x2,x7,x0) /\ 
R1(x5,x4,x2,x8,x0) /\ 
R1(x5,x4,x3,x0,x0) /\ 
R1(x5,x4,x3,x1,x0) /\ 
R1(x5,x4,x3,x2,x0) /\ 
R1(x5,x4,x3,x3,x0) /\ 
R1(x5,x4,x3,x4,x0) /\ 
R1(x5,x4,x3,x5,x0) /\ 
R1(x5,x4,x3,x6,x0) /\ 
R1(x5,x4,x3,x7,x0) /\ 
R1(x5,x4,x3,x8,x0) /\ 
R1(x5,x4,x4,x0,x0) /\ 
R1(x5,x4,x4,x1,x0) /\ 
R1(x5,x4,x4,x2,x0) /\ 
R1(x5,x4,x4,x3,x0) /\ 
R1(x5,x4,x4,x4,x0) /\ 
R1(x5,x4,x4,x5,x0) /\ 
R1(x5,x4,x4,x6,x0) /\ 
R1(x5,x4,x4,x7,x0) /\ 
R1(x5,x4,x4,x8,x0) /\ 
R1(x5,x4,x5,x0,x0) /\ 
R1(x5,x4,x5,x1,x0) /\ 
R1(x5,x4,x5,x2,x0) /\ 
R1(x5,x4,x5,x3,x0) /\ 
R1(x5,x4,x5,x4,x0) /\ 
R1(x5,x4,x5,x5,x0) /\ 
R1(x5,x4,x5,x6,x0) /\ 
R1(x5,x4,x5,x7,x0) /\ 
R1(x5,x4,x5,x8,x0) /\ 
R1(x5,x4,x6,x0,x0) /\ 
R1(x5,x4,x6,x1,x0) /\ 
R1(x5,x4,x6,x2,x0) /\ 
R1(x5,x4,x6,x3,x0) /\ 
R1(x5,x4,x6,x4,x0) /\ 
R1(x5,x4,x6,x5,x0) /\ 
R1(x5,x4,x6,x6,x3) /\ 
R1(x5,x4,x6,x7,x3) /\ 
R1(x5,x4,x6,x8,x3) /\ 
R1(x5,x4,x7,x0,x0) /\ 
R1(x5,x4,x7,x1,x0) /\ 
R1(x5,x4,x7,x2,x0) /\ 
R1(x5,x4,x7,x3,x0) /\ 
R1(x5,x4,x7,x4,x0) /\ 
R1(x5,x4,x7,x5,x0) /\ 
R1(x5,x4,x7,x6,x3) /\ 
R1(x5,x4,x7,x7,x3) /\ 
R1(x5,x4,x7,x8,x3) /\ 
R1(x5,x4,x8,x0,x0) /\ 
R1(x5,x4,x8,x1,x0) /\ 
R1(x5,x4,x8,x2,x0) /\ 
R1(x5,x4,x8,x3,x0) /\ 
R1(x5,x4,x8,x4,x0) /\ 
R1(x5,x4,x8,x5,x0) /\ 
R1(x5,x4,x8,x6,x3) /\ 
R1(x5,x4,x8,x7,x3) /\ 
R1(x5,x4,x8,x8,x3) /\ 
R1(x5,x5,x0,x0,x0) /\ 
R1(x5,x5,x0,x1,x0) /\ 
R1(x5,x5,x0,x2,x0) /\ 
R1(x5,x5,x0,x3,x0) /\ 
R1(x5,x5,x0,x4,x0) /\ 
R1(x5,x5,x0,x5,x0) /\ 
R1(x5,x5,x0,x6,x0) /\ 
R1(x5,x5,x0,x7,x0) /\ 
R1(x5,x5,x0,x8,x0) /\ 
R1(x5,x5,x1,x0,x0) /\ 
R1(x5,x5,x1,x1,x0) /\ 
R1(x5,x5,x1,x2,x0) /\ 
R1(x5,x5,x1,x3,x0) /\ 
R1(x5,x5,x1,x4,x0) /\ 
R1(x5,x5,x1,x5,x0) /\ 
R1(x5,x5,x1,x6,x0) /\ 
R1(x5,x5,x1,x7,x0) /\ 
R1(x5,x5,x1,x8,x0) /\ 
R1(x5,x5,x2,x0,x0) /\ 
R1(x5,x5,x2,x1,x0) /\ 
R1(x5,x5,x2,x2,x0) /\ 
R1(x5,x5,x2,x3,x0) /\ 
R1(x5,x5,x2,x4,x0) /\ 
R1(x5,x5,x2,x5,x0) /\ 
R1(x5,x5,x2,x6,x0) /\ 
R1(x5,x5,x2,x7,x0) /\ 
R1(x5,x5,x2,x8,x0) /\ 
R1(x5,x5,x3,x0,x0) /\ 
R1(x5,x5,x3,x1,x0) /\ 
R1(x5,x5,x3,x2,x0) /\ 
R1(x5,x5,x3,x3,x0) /\ 
R1(x5,x5,x3,x4,x0) /\ 
R1(x5,x5,x3,x5,x0) /\ 
R1(x5,x5,x3,x6,x0) /\ 
R1(x5,x5,x3,x7,x0) /\ 
R1(x5,x5,x3,x8,x0) /\ 
R1(x5,x5,x4,x0,x0) /\ 
R1(x5,x5,x4,x1,x0) /\ 
R1(x5,x5,x4,x2,x0) /\ 
R1(x5,x5,x4,x3,x0) /\ 
R1(x5,x5,x4,x4,x0) /\ 
R1(x5,x5,x4,x5,x0) /\ 
R1(x5,x5,x4,x6,x0) /\ 
R1(x5,x5,x4,x7,x0) /\ 
R1(x5,x5,x4,x8,x0) /\ 
R1(x5,x5,x5,x0,x0) /\ 
R1(x5,x5,x5,x1,x0) /\ 
R1(x5,x5,x5,x2,x0) /\ 
R1(x5,x5,x5,x3,x0) /\ 
R1(x5,x5,x5,x4,x0) /\ 
R1(x5,x5,x5,x5,x0) /\ 
R1(x5,x5,x5,x6,x0) /\ 
R1(x5,x5,x5,x7,x0) /\ 
R1(x5,x5,x5,x8,x0) /\ 
R1(x5,x5,x6,x0,x0) /\ 
R1(x5,x5,x6,x1,x0) /\ 
R1(x5,x5,x6,x2,x0) /\ 
R1(x5,x5,x6,x3,x0) /\ 
R1(x5,x5,x6,x4,x0) /\ 
R1(x5,x5,x6,x5,x0) /\ 
R1(x5,x5,x6,x6,x3) /\ 
R1(x5,x5,x6,x7,x3) /\ 
R1(x5,x5,x6,x8,x3) /\ 
R1(x5,x5,x7,x0,x0) /\ 
R1(x5,x5,x7,x1,x0) /\ 
R1(x5,x5,x7,x2,x0) /\ 
R1(x5,x5,x7,x3,x0) /\ 
R1(x5,x5,x7,x4,x0) /\ 
R1(x5,x5,x7,x5,x0) /\ 
R1(x5,x5,x7,x6,x3) /\ 
R1(x5,x5,x7,x7,x3) /\ 
R1(x5,x5,x7,x8,x3) /\ 
R1(x5,x5,x8,x0,x0) /\ 
R1(x5,x5,x8,x1,x0) /\ 
R1(x5,x5,x8,x2,x0) /\ 
R1(x5,x5,x8,x3,x0) /\ 
R1(x5,x5,x8,x4,x0) /\ 
R1(x5,x5,x8,x5,x0) /\ 
R1(x5,x5,x8,x6,x3) /\ 
R1(x5,x5,x8,x7,x3) /\ 
R1(x5,x5,x8,x8,x3) /\ 
R1(x5,x6,x0,x0,x0) /\ 
R1(x5,x6,x0,x1,x0) /\ 
R1(x5,x6,x0,x2,x0) /\ 
R1(x5,x6,x0,x3,x0) /\ 
R1(x5,x6,x0,x4,x0) /\ 
R1(x5,x6,x0,x5,x0) /\ 
R1(x5,x6,x0,x6,x0) /\ 
R1(x5,x6,x0,x7,x0) /\ 
R1(x5,x6,x0,x8,x0) /\ 
R1(x5,x6,x1,x0,x0) /\ 
R1(x5,x6,x1,x1,x0) /\ 
R1(x5,x6,x1,x2,x0) /\ 
R1(x5,x6,x1,x3,x0) /\ 
R1(x5,x6,x1,x4,x0) /\ 
R1(x5,x6,x1,x5,x0) /\ 
R1(x5,x6,x1,x6,x0) /\ 
R1(x5,x6,x1,x7,x0) /\ 
R1(x5,x6,x1,x8,x0) /\ 
R1(x5,x6,x2,x0,x0) /\ 
R1(x5,x6,x2,x1,x0) /\ 
R1(x5,x6,x2,x2,x0) /\ 
R1(x5,x6,x2,x3,x0) /\ 
R1(x5,x6,x2,x4,x0) /\ 
R1(x5,x6,x2,x5,x0) /\ 
R1(x5,x6,x2,x6,x0) /\ 
R1(x5,x6,x2,x7,x0) /\ 
R1(x5,x6,x2,x8,x0) /\ 
R1(x5,x6,x3,x0,x0) /\ 
R1(x5,x6,x3,x1,x0) /\ 
R1(x5,x6,x3,x2,x0) /\ 
R1(x5,x6,x3,x3,x0) /\ 
R1(x5,x6,x3,x4,x0) /\ 
R1(x5,x6,x3,x5,x0) /\ 
R1(x5,x6,x3,x6,x3) /\ 
R1(x5,x6,x3,x7,x3) /\ 
R1(x5,x6,x3,x8,x3) /\ 
R1(x5,x6,x4,x0,x0) /\ 
R1(x5,x6,x4,x1,x0) /\ 
R1(x5,x6,x4,x2,x0) /\ 
R1(x5,x6,x4,x3,x0) /\ 
R1(x5,x6,x4,x4,x0) /\ 
R1(x5,x6,x4,x5,x0) /\ 
R1(x5,x6,x4,x6,x3) /\ 
R1(x5,x6,x4,x7,x3) /\ 
R1(x5,x6,x4,x8,x3) /\ 
R1(x5,x6,x5,x0,x0) /\ 
R1(x5,x6,x5,x1,x0) /\ 
R1(x5,x6,x5,x2,x0) /\ 
R1(x5,x6,x5,x3,x0) /\ 
R1(x5,x6,x5,x4,x0) /\ 
R1(x5,x6,x5,x5,x0) /\ 
R1(x5,x6,x5,x6,x3) /\ 
R1(x5,x6,x5,x7,x3) /\ 
R1(x5,x6,x5,x8,x3) /\ 
R1(x5,x6,x6,x0,x0) /\ 
R1(x5,x6,x6,x1,x0) /\ 
R1(x5,x6,x6,x2,x0) /\ 
R1(x5,x6,x6,x3,x0) /\ 
R1(x5,x6,x6,x4,x0) /\ 
R1(x5,x6,x6,x5,x0) /\ 
R1(x5,x6,x6,x6,x0) /\ 
R1(x5,x6,x6,x7,x0) /\ 
R1(x5,x6,x6,x8,x0) /\ 
R1(x5,x6,x7,x0,x0) /\ 
R1(x5,x6,x7,x1,x0) /\ 
R1(x5,x6,x7,x2,x0) /\ 
R1(x5,x6,x7,x3,x0) /\ 
R1(x5,x6,x7,x4,x0) /\ 
R1(x5,x6,x7,x5,x0) /\ 
R1(x5,x6,x7,x6,x0) /\ 
R1(x5,x6,x7,x7,x0) /\ 
R1(x5,x6,x7,x8,x0) /\ 
R1(x5,x6,x8,x0,x0) /\ 
R1(x5,x6,x8,x1,x0) /\ 
R1(x5,x6,x8,x2,x0) /\ 
R1(x5,x6,x8,x3,x0) /\ 
R1(x5,x6,x8,x4,x0) /\ 
R1(x5,x6,x8,x5,x0) /\ 
R1(x5,x6,x8,x6,x0) /\ 
R1(x5,x6,x8,x7,x0) /\ 
R1(x5,x6,x8,x8,x0) /\ 
R1(x5,x7,x0,x0,x0) /\ 
R1(x5,x7,x0,x1,x0) /\ 
R1(x5,x7,x0,x2,x0) /\ 
R1(x5,x7,x0,x3,x0) /\ 
R1(x5,x7,x0,x4,x0) /\ 
R1(x5,x7,x0,x5,x0) /\ 
R1(x5,x7,x0,x6,x0) /\ 
R1(x5,x7,x0,x7,x0) /\ 
R1(x5,x7,x0,x8,x0) /\ 
R1(x5,x7,x1,x0,x0) /\ 
R1(x5,x7,x1,x1,x0) /\ 
R1(x5,x7,x1,x2,x0) /\ 
R1(x5,x7,x1,x3,x0) /\ 
R1(x5,x7,x1,x4,x0) /\ 
R1(x5,x7,x1,x5,x0) /\ 
R1(x5,x7,x1,x6,x0) /\ 
R1(x5,x7,x1,x7,x0) /\ 
R1(x5,x7,x1,x8,x0) /\ 
R1(x5,x7,x2,x0,x0) /\ 
R1(x5,x7,x2,x1,x0) /\ 
R1(x5,x7,x2,x2,x0) /\ 
R1(x5,x7,x2,x3,x0) /\ 
R1(x5,x7,x2,x4,x0) /\ 
R1(x5,x7,x2,x5,x0) /\ 
R1(x5,x7,x2,x6,x0) /\ 
R1(x5,x7,x2,x7,x0) /\ 
R1(x5,x7,x2,x8,x0) /\ 
R1(x5,x7,x3,x0,x0) /\ 
R1(x5,x7,x3,x1,x0) /\ 
R1(x5,x7,x3,x2,x0) /\ 
R1(x5,x7,x3,x3,x0) /\ 
R1(x5,x7,x3,x4,x0) /\ 
R1(x5,x7,x3,x5,x0) /\ 
R1(x5,x7,x3,x6,x3) /\ 
R1(x5,x7,x3,x7,x3) /\ 
R1(x5,x7,x3,x8,x3) /\ 
R1(x5,x7,x4,x0,x0) /\ 
R1(x5,x7,x4,x1,x0) /\ 
R1(x5,x7,x4,x2,x0) /\ 
R1(x5,x7,x4,x3,x0) /\ 
R1(x5,x7,x4,x4,x0) /\ 
R1(x5,x7,x4,x5,x0) /\ 
R1(x5,x7,x4,x6,x3) /\ 
R1(x5,x7,x4,x7,x3) /\ 
R1(x5,x7,x4,x8,x3) /\ 
R1(x5,x7,x5,x0,x0) /\ 
R1(x5,x7,x5,x1,x0) /\ 
R1(x5,x7,x5,x2,x0) /\ 
R1(x5,x7,x5,x3,x0) /\ 
R1(x5,x7,x5,x4,x0) /\ 
R1(x5,x7,x5,x5,x0) /\ 
R1(x5,x7,x5,x6,x3) /\ 
R1(x5,x7,x5,x7,x3) /\ 
R1(x5,x7,x5,x8,x3) /\ 
R1(x5,x7,x6,x0,x0) /\ 
R1(x5,x7,x6,x1,x0) /\ 
R1(x5,x7,x6,x2,x0) /\ 
R1(x5,x7,x6,x3,x0) /\ 
R1(x5,x7,x6,x4,x0) /\ 
R1(x5,x7,x6,x5,x0) /\ 
R1(x5,x7,x6,x6,x0) /\ 
R1(x5,x7,x6,x7,x0) /\ 
R1(x5,x7,x6,x8,x0) /\ 
R1(x5,x7,x7,x0,x0) /\ 
R1(x5,x7,x7,x1,x0) /\ 
R1(x5,x7,x7,x2,x0) /\ 
R1(x5,x7,x7,x3,x0) /\ 
R1(x5,x7,x7,x4,x0) /\ 
R1(x5,x7,x7,x5,x0) /\ 
R1(x5,x7,x7,x6,x0) /\ 
R1(x5,x7,x7,x7,x0) /\ 
R1(x5,x7,x7,x8,x0) /\ 
R1(x5,x7,x8,x0,x0) /\ 
R1(x5,x7,x8,x1,x0) /\ 
R1(x5,x7,x8,x2,x0) /\ 
R1(x5,x7,x8,x3,x0) /\ 
R1(x5,x7,x8,x4,x0) /\ 
R1(x5,x7,x8,x5,x0) /\ 
R1(x5,x7,x8,x6,x0) /\ 
R1(x5,x7,x8,x7,x0) /\ 
R1(x5,x7,x8,x8,x0) /\ 
R1(x5,x8,x0,x0,x0) /\ 
R1(x5,x8,x0,x1,x0) /\ 
R1(x5,x8,x0,x2,x0) /\ 
R1(x5,x8,x0,x3,x0) /\ 
R1(x5,x8,x0,x4,x0) /\ 
R1(x5,x8,x0,x5,x0) /\ 
R1(x5,x8,x0,x6,x0) /\ 
R1(x5,x8,x0,x7,x0) /\ 
R1(x5,x8,x0,x8,x0) /\ 
R1(x5,x8,x1,x0,x0) /\ 
R1(x5,x8,x1,x1,x0) /\ 
R1(x5,x8,x1,x2,x0) /\ 
R1(x5,x8,x1,x3,x0) /\ 
R1(x5,x8,x1,x4,x0) /\ 
R1(x5,x8,x1,x5,x0) /\ 
R1(x5,x8,x1,x6,x0) /\ 
R1(x5,x8,x1,x7,x0) /\ 
R1(x5,x8,x1,x8,x0) /\ 
R1(x5,x8,x2,x0,x0) /\ 
R1(x5,x8,x2,x1,x0) /\ 
R1(x5,x8,x2,x2,x0) /\ 
R1(x5,x8,x2,x3,x0) /\ 
R1(x5,x8,x2,x4,x0) /\ 
R1(x5,x8,x2,x5,x0) /\ 
R1(x5,x8,x2,x6,x0) /\ 
R1(x5,x8,x2,x7,x0) /\ 
R1(x5,x8,x2,x8,x0) /\ 
R1(x5,x8,x3,x0,x0) /\ 
R1(x5,x8,x3,x1,x0) /\ 
R1(x5,x8,x3,x2,x0) /\ 
R1(x5,x8,x3,x3,x0) /\ 
R1(x5,x8,x3,x4,x0) /\ 
R1(x5,x8,x3,x5,x0) /\ 
R1(x5,x8,x3,x6,x3) /\ 
R1(x5,x8,x3,x7,x3) /\ 
R1(x5,x8,x3,x8,x3) /\ 
R1(x5,x8,x4,x0,x0) /\ 
R1(x5,x8,x4,x1,x0) /\ 
R1(x5,x8,x4,x2,x0) /\ 
R1(x5,x8,x4,x3,x0) /\ 
R1(x5,x8,x4,x4,x0) /\ 
R1(x5,x8,x4,x5,x0) /\ 
R1(x5,x8,x4,x6,x3) /\ 
R1(x5,x8,x4,x7,x3) /\ 
R1(x5,x8,x4,x8,x3) /\ 
R1(x5,x8,x5,x0,x0) /\ 
R1(x5,x8,x5,x1,x0) /\ 
R1(x5,x8,x5,x2,x0) /\ 
R1(x5,x8,x5,x3,x0) /\ 
R1(x5,x8,x5,x4,x0) /\ 
R1(x5,x8,x5,x5,x0) /\ 
R1(x5,x8,x5,x6,x3) /\ 
R1(x5,x8,x5,x7,x3) /\ 
R1(x5,x8,x5,x8,x3) /\ 
R1(x5,x8,x6,x0,x0) /\ 
R1(x5,x8,x6,x1,x0) /\ 
R1(x5,x8,x6,x2,x0) /\ 
R1(x5,x8,x6,x3,x0) /\ 
R1(x5,x8,x6,x4,x0) /\ 
R1(x5,x8,x6,x5,x0) /\ 
R1(x5,x8,x6,x6,x0) /\ 
R1(x5,x8,x6,x7,x0) /\ 
R1(x5,x8,x6,x8,x0) /\ 
R1(x5,x8,x7,x0,x0) /\ 
R1(x5,x8,x7,x1,x0) /\ 
R1(x5,x8,x7,x2,x0) /\ 
R1(x5,x8,x7,x3,x0) /\ 
R1(x5,x8,x7,x4,x0) /\ 
R1(x5,x8,x7,x5,x0) /\ 
R1(x5,x8,x7,x6,x0) /\ 
R1(x5,x8,x7,x7,x0) /\ 
R1(x5,x8,x7,x8,x0) /\ 
R1(x5,x8,x8,x0,x0) /\ 
R1(x5,x8,x8,x1,x0) /\ 
R1(x5,x8,x8,x2,x0) /\ 
R1(x5,x8,x8,x3,x0) /\ 
R1(x5,x8,x8,x4,x0) /\ 
R1(x5,x8,x8,x5,x0) /\ 
R1(x5,x8,x8,x6,x0) /\ 
R1(x5,x8,x8,x7,x0) /\ 
R1(x5,x8,x8,x8,x0) /\ 
R1(x6,x0,x0,x0,x0) /\ 
R1(x6,x0,x0,x1,x0) /\ 
R1(x6,x0,x0,x2,x0) /\ 
R1(x6,x0,x0,x3,x0) /\ 
R1(x6,x0,x0,x4,x0) /\ 
R1(x6,x0,x0,x5,x0) /\ 
R1(x6,x0,x0,x6,x0) /\ 
R1(x6,x0,x0,x7,x0) /\ 
R1(x6,x0,x0,x8,x0) /\ 
R1(x6,x0,x1,x0,x0) /\ 
R1(x6,x0,x1,x1,x0) /\ 
R1(x6,x0,x1,x2,x0) /\ 
R1(x6,x0,x1,x3,x0) /\ 
R1(x6,x0,x1,x4,x0) /\ 
R1(x6,x0,x1,x5,x0) /\ 
R1(x6,x0,x1,x6,x0) /\ 
R1(x6,x0,x1,x7,x0) /\ 
R1(x6,x0,x1,x8,x0) /\ 
R1(x6,x0,x2,x0,x0) /\ 
R1(x6,x0,x2,x1,x0) /\ 
R1(x6,x0,x2,x2,x0) /\ 
R1(x6,x0,x2,x3,x0) /\ 
R1(x6,x0,x2,x4,x0) /\ 
R1(x6,x0,x2,x5,x0) /\ 
R1(x6,x0,x2,x6,x0) /\ 
R1(x6,x0,x2,x7,x0) /\ 
R1(x6,x0,x2,x8,x0) /\ 
R1(x6,x0,x3,x0,x0) /\ 
R1(x6,x0,x3,x1,x0) /\ 
R1(x6,x0,x3,x2,x0) /\ 
R1(x6,x0,x3,x3,x0) /\ 
R1(x6,x0,x3,x4,x0) /\ 
R1(x6,x0,x3,x5,x0) /\ 
R1(x6,x0,x3,x6,x0) /\ 
R1(x6,x0,x3,x7,x0) /\ 
R1(x6,x0,x3,x8,x0) /\ 
R1(x6,x0,x4,x0,x0) /\ 
R1(x6,x0,x4,x1,x0) /\ 
R1(x6,x0,x4,x2,x0) /\ 
R1(x6,x0,x4,x3,x0) /\ 
R1(x6,x0,x4,x4,x0) /\ 
R1(x6,x0,x4,x5,x0) /\ 
R1(x6,x0,x4,x6,x0) /\ 
R1(x6,x0,x4,x7,x0) /\ 
R1(x6,x0,x4,x8,x0) /\ 
R1(x6,x0,x5,x0,x0) /\ 
R1(x6,x0,x5,x1,x0) /\ 
R1(x6,x0,x5,x2,x0) /\ 
R1(x6,x0,x5,x3,x0) /\ 
R1(x6,x0,x5,x4,x0) /\ 
R1(x6,x0,x5,x5,x0) /\ 
R1(x6,x0,x5,x6,x0) /\ 
R1(x6,x0,x5,x7,x0) /\ 
R1(x6,x0,x5,x8,x0) /\ 
R1(x6,x0,x6,x0,x0) /\ 
R1(x6,x0,x6,x1,x0) /\ 
R1(x6,x0,x6,x2,x0) /\ 
R1(x6,x0,x6,x3,x0) /\ 
R1(x6,x0,x6,x4,x0) /\ 
R1(x6,x0,x6,x5,x0) /\ 
R1(x6,x0,x6,x6,x0) /\ 
R1(x6,x0,x6,x7,x0) /\ 
R1(x6,x0,x6,x8,x0) /\ 
R1(x6,x0,x7,x0,x0) /\ 
R1(x6,x0,x7,x1,x0) /\ 
R1(x6,x0,x7,x2,x0) /\ 
R1(x6,x0,x7,x3,x0) /\ 
R1(x6,x0,x7,x4,x0) /\ 
R1(x6,x0,x7,x5,x0) /\ 
R1(x6,x0,x7,x6,x0) /\ 
R1(x6,x0,x7,x7,x0) /\ 
R1(x6,x0,x7,x8,x0) /\ 
R1(x6,x0,x8,x0,x0) /\ 
R1(x6,x0,x8,x1,x0) /\ 
R1(x6,x0,x8,x2,x0) /\ 
R1(x6,x0,x8,x3,x0) /\ 
R1(x6,x0,x8,x4,x0) /\ 
R1(x6,x0,x8,x5,x0) /\ 
R1(x6,x0,x8,x6,x0) /\ 
R1(x6,x0,x8,x7,x0) /\ 
R1(x6,x0,x8,x8,x0) /\ 
R1(x6,x1,x0,x0,x0) /\ 
R1(x6,x1,x0,x1,x0) /\ 
R1(x6,x1,x0,x2,x0) /\ 
R1(x6,x1,x0,x3,x0) /\ 
R1(x6,x1,x0,x4,x0) /\ 
R1(x6,x1,x0,x5,x0) /\ 
R1(x6,x1,x0,x6,x0) /\ 
R1(x6,x1,x0,x7,x0) /\ 
R1(x6,x1,x0,x8,x0) /\ 
R1(x6,x1,x1,x0,x0) /\ 
R1(x6,x1,x1,x1,x0) /\ 
R1(x6,x1,x1,x2,x0) /\ 
R1(x6,x1,x1,x3,x0) /\ 
R1(x6,x1,x1,x4,x0) /\ 
R1(x6,x1,x1,x5,x0) /\ 
R1(x6,x1,x1,x6,x0) /\ 
R1(x6,x1,x1,x7,x0) /\ 
R1(x6,x1,x1,x8,x0) /\ 
R1(x6,x1,x2,x0,x0) /\ 
R1(x6,x1,x2,x1,x0) /\ 
R1(x6,x1,x2,x2,x0) /\ 
R1(x6,x1,x2,x3,x0) /\ 
R1(x6,x1,x2,x4,x0) /\ 
R1(x6,x1,x2,x5,x0) /\ 
R1(x6,x1,x2,x6,x0) /\ 
R1(x6,x1,x2,x7,x0) /\ 
R1(x6,x1,x2,x8,x0) /\ 
R1(x6,x1,x3,x0,x0) /\ 
R1(x6,x1,x3,x1,x0) /\ 
R1(x6,x1,x3,x2,x0) /\ 
R1(x6,x1,x3,x3,x0) /\ 
R1(x6,x1,x3,x4,x0) /\ 
R1(x6,x1,x3,x5,x0) /\ 
R1(x6,x1,x3,x6,x0) /\ 
R1(x6,x1,x3,x7,x0) /\ 
R1(x6,x1,x3,x8,x0) /\ 
R1(x6,x1,x4,x0,x0) /\ 
R1(x6,x1,x4,x1,x0) /\ 
R1(x6,x1,x4,x2,x0) /\ 
R1(x6,x1,x4,x3,x0) /\ 
R1(x6,x1,x4,x4,x0) /\ 
R1(x6,x1,x4,x5,x0) /\ 
R1(x6,x1,x4,x6,x0) /\ 
R1(x6,x1,x4,x7,x0) /\ 
R1(x6,x1,x4,x8,x0) /\ 
R1(x6,x1,x5,x0,x0) /\ 
R1(x6,x1,x5,x1,x0) /\ 
R1(x6,x1,x5,x2,x0) /\ 
R1(x6,x1,x5,x3,x0) /\ 
R1(x6,x1,x5,x4,x0) /\ 
R1(x6,x1,x5,x5,x0) /\ 
R1(x6,x1,x5,x6,x0) /\ 
R1(x6,x1,x5,x7,x0) /\ 
R1(x6,x1,x5,x8,x0) /\ 
R1(x6,x1,x6,x0,x0) /\ 
R1(x6,x1,x6,x1,x0) /\ 
R1(x6,x1,x6,x2,x0) /\ 
R1(x6,x1,x6,x3,x0) /\ 
R1(x6,x1,x6,x4,x0) /\ 
R1(x6,x1,x6,x5,x0) /\ 
R1(x6,x1,x6,x6,x0) /\ 
R1(x6,x1,x6,x7,x0) /\ 
R1(x6,x1,x6,x8,x0) /\ 
R1(x6,x1,x7,x0,x0) /\ 
R1(x6,x1,x7,x1,x0) /\ 
R1(x6,x1,x7,x2,x0) /\ 
R1(x6,x1,x7,x3,x0) /\ 
R1(x6,x1,x7,x4,x0) /\ 
R1(x6,x1,x7,x5,x0) /\ 
R1(x6,x1,x7,x6,x0) /\ 
R1(x6,x1,x7,x7,x0) /\ 
R1(x6,x1,x7,x8,x0) /\ 
R1(x6,x1,x8,x0,x0) /\ 
R1(x6,x1,x8,x1,x0) /\ 
R1(x6,x1,x8,x2,x0) /\ 
R1(x6,x1,x8,x3,x0) /\ 
R1(x6,x1,x8,x4,x0) /\ 
R1(x6,x1,x8,x5,x0) /\ 
R1(x6,x1,x8,x6,x0) /\ 
R1(x6,x1,x8,x7,x0) /\ 
R1(x6,x1,x8,x8,x0) /\ 
R1(x6,x2,x0,x0,x0) /\ 
R1(x6,x2,x0,x1,x0) /\ 
R1(x6,x2,x0,x2,x0) /\ 
R1(x6,x2,x0,x3,x0) /\ 
R1(x6,x2,x0,x4,x0) /\ 
R1(x6,x2,x0,x5,x0) /\ 
R1(x6,x2,x0,x6,x0) /\ 
R1(x6,x2,x0,x7,x0) /\ 
R1(x6,x2,x0,x8,x0) /\ 
R1(x6,x2,x1,x0,x0) /\ 
R1(x6,x2,x1,x1,x0) /\ 
R1(x6,x2,x1,x2,x0) /\ 
R1(x6,x2,x1,x3,x0) /\ 
R1(x6,x2,x1,x4,x0) /\ 
R1(x6,x2,x1,x5,x0) /\ 
R1(x6,x2,x1,x6,x0) /\ 
R1(x6,x2,x1,x7,x0) /\ 
R1(x6,x2,x1,x8,x0) /\ 
R1(x6,x2,x2,x0,x0) /\ 
R1(x6,x2,x2,x1,x0) /\ 
R1(x6,x2,x2,x2,x0) /\ 
R1(x6,x2,x2,x3,x0) /\ 
R1(x6,x2,x2,x4,x0) /\ 
R1(x6,x2,x2,x5,x0) /\ 
R1(x6,x2,x2,x6,x0) /\ 
R1(x6,x2,x2,x7,x0) /\ 
R1(x6,x2,x2,x8,x0) /\ 
R1(x6,x2,x3,x0,x0) /\ 
R1(x6,x2,x3,x1,x0) /\ 
R1(x6,x2,x3,x2,x0) /\ 
R1(x6,x2,x3,x3,x0) /\ 
R1(x6,x2,x3,x4,x0) /\ 
R1(x6,x2,x3,x5,x0) /\ 
R1(x6,x2,x3,x6,x0) /\ 
R1(x6,x2,x3,x7,x0) /\ 
R1(x6,x2,x3,x8,x0) /\ 
R1(x6,x2,x4,x0,x0) /\ 
R1(x6,x2,x4,x1,x0) /\ 
R1(x6,x2,x4,x2,x0) /\ 
R1(x6,x2,x4,x3,x0) /\ 
R1(x6,x2,x4,x4,x0) /\ 
R1(x6,x2,x4,x5,x0) /\ 
R1(x6,x2,x4,x6,x0) /\ 
R1(x6,x2,x4,x7,x0) /\ 
R1(x6,x2,x4,x8,x0) /\ 
R1(x6,x2,x5,x0,x0) /\ 
R1(x6,x2,x5,x1,x0) /\ 
R1(x6,x2,x5,x2,x0) /\ 
R1(x6,x2,x5,x3,x0) /\ 
R1(x6,x2,x5,x4,x0) /\ 
R1(x6,x2,x5,x5,x0) /\ 
R1(x6,x2,x5,x6,x0) /\ 
R1(x6,x2,x5,x7,x0) /\ 
R1(x6,x2,x5,x8,x0) /\ 
R1(x6,x2,x6,x0,x0) /\ 
R1(x6,x2,x6,x1,x0) /\ 
R1(x6,x2,x6,x2,x0) /\ 
R1(x6,x2,x6,x3,x0) /\ 
R1(x6,x2,x6,x4,x0) /\ 
R1(x6,x2,x6,x5,x0) /\ 
R1(x6,x2,x6,x6,x0) /\ 
R1(x6,x2,x6,x7,x0) /\ 
R1(x6,x2,x6,x8,x0) /\ 
R1(x6,x2,x7,x0,x0) /\ 
R1(x6,x2,x7,x1,x0) /\ 
R1(x6,x2,x7,x2,x0) /\ 
R1(x6,x2,x7,x3,x0) /\ 
R1(x6,x2,x7,x4,x0) /\ 
R1(x6,x2,x7,x5,x0) /\ 
R1(x6,x2,x7,x6,x0) /\ 
R1(x6,x2,x7,x7,x0) /\ 
R1(x6,x2,x7,x8,x0) /\ 
R1(x6,x2,x8,x0,x0) /\ 
R1(x6,x2,x8,x1,x0) /\ 
R1(x6,x2,x8,x2,x0) /\ 
R1(x6,x2,x8,x3,x0) /\ 
R1(x6,x2,x8,x4,x0) /\ 
R1(x6,x2,x8,x5,x0) /\ 
R1(x6,x2,x8,x6,x0) /\ 
R1(x6,x2,x8,x7,x0) /\ 
R1(x6,x2,x8,x8,x0) /\ 
R1(x6,x3,x0,x0,x0) /\ 
R1(x6,x3,x0,x1,x0) /\ 
R1(x6,x3,x0,x2,x0) /\ 
R1(x6,x3,x0,x3,x0) /\ 
R1(x6,x3,x0,x4,x0) /\ 
R1(x6,x3,x0,x5,x0) /\ 
R1(x6,x3,x0,x6,x0) /\ 
R1(x6,x3,x0,x7,x0) /\ 
R1(x6,x3,x0,x8,x0) /\ 
R1(x6,x3,x1,x0,x0) /\ 
R1(x6,x3,x1,x1,x0) /\ 
R1(x6,x3,x1,x2,x0) /\ 
R1(x6,x3,x1,x3,x0) /\ 
R1(x6,x3,x1,x4,x0) /\ 
R1(x6,x3,x1,x5,x0) /\ 
R1(x6,x3,x1,x6,x0) /\ 
R1(x6,x3,x1,x7,x0) /\ 
R1(x6,x3,x1,x8,x0) /\ 
R1(x6,x3,x2,x0,x0) /\ 
R1(x6,x3,x2,x1,x0) /\ 
R1(x6,x3,x2,x2,x0) /\ 
R1(x6,x3,x2,x3,x0) /\ 
R1(x6,x3,x2,x4,x0) /\ 
R1(x6,x3,x2,x5,x0) /\ 
R1(x6,x3,x2,x6,x0) /\ 
R1(x6,x3,x2,x7,x0) /\ 
R1(x6,x3,x2,x8,x0) /\ 
R1(x6,x3,x3,x0,x0) /\ 
R1(x6,x3,x3,x1,x0) /\ 
R1(x6,x3,x3,x2,x0) /\ 
R1(x6,x3,x3,x3,x0) /\ 
R1(x6,x3,x3,x4,x0) /\ 
R1(x6,x3,x3,x5,x0) /\ 
R1(x6,x3,x3,x6,x0) /\ 
R1(x6,x3,x3,x7,x0) /\ 
R1(x6,x3,x3,x8,x0) /\ 
R1(x6,x3,x4,x0,x0) /\ 
R1(x6,x3,x4,x1,x0) /\ 
R1(x6,x3,x4,x2,x0) /\ 
R1(x6,x3,x4,x3,x0) /\ 
R1(x6,x3,x4,x4,x0) /\ 
R1(x6,x3,x4,x5,x0) /\ 
R1(x6,x3,x4,x6,x0) /\ 
R1(x6,x3,x4,x7,x0) /\ 
R1(x6,x3,x4,x8,x0) /\ 
R1(x6,x3,x5,x0,x0) /\ 
R1(x6,x3,x5,x1,x0) /\ 
R1(x6,x3,x5,x2,x0) /\ 
R1(x6,x3,x5,x3,x0) /\ 
R1(x6,x3,x5,x4,x0) /\ 
R1(x6,x3,x5,x5,x0) /\ 
R1(x6,x3,x5,x6,x0) /\ 
R1(x6,x3,x5,x7,x0) /\ 
R1(x6,x3,x5,x8,x0) /\ 
R1(x6,x3,x6,x0,x0) /\ 
R1(x6,x3,x6,x1,x0) /\ 
R1(x6,x3,x6,x2,x0) /\ 
R1(x6,x3,x6,x3,x0) /\ 
R1(x6,x3,x6,x4,x0) /\ 
R1(x6,x3,x6,x5,x0) /\ 
R1(x6,x3,x6,x6,x0) /\ 
R1(x6,x3,x6,x7,x0) /\ 
R1(x6,x3,x6,x8,x0) /\ 
R1(x6,x3,x7,x0,x0) /\ 
R1(x6,x3,x7,x1,x0) /\ 
R1(x6,x3,x7,x2,x0) /\ 
R1(x6,x3,x7,x3,x0) /\ 
R1(x6,x3,x7,x4,x0) /\ 
R1(x6,x3,x7,x5,x0) /\ 
R1(x6,x3,x7,x6,x0) /\ 
R1(x6,x3,x7,x7,x0) /\ 
R1(x6,x3,x7,x8,x0) /\ 
R1(x6,x3,x8,x0,x0) /\ 
R1(x6,x3,x8,x1,x0) /\ 
R1(x6,x3,x8,x2,x0) /\ 
R1(x6,x3,x8,x3,x0) /\ 
R1(x6,x3,x8,x4,x0) /\ 
R1(x6,x3,x8,x5,x0) /\ 
R1(x6,x3,x8,x6,x0) /\ 
R1(x6,x3,x8,x7,x0) /\ 
R1(x6,x3,x8,x8,x0) /\ 
R1(x6,x4,x0,x0,x0) /\ 
R1(x6,x4,x0,x1,x0) /\ 
R1(x6,x4,x0,x2,x0) /\ 
R1(x6,x4,x0,x3,x0) /\ 
R1(x6,x4,x0,x4,x0) /\ 
R1(x6,x4,x0,x5,x0) /\ 
R1(x6,x4,x0,x6,x0) /\ 
R1(x6,x4,x0,x7,x0) /\ 
R1(x6,x4,x0,x8,x0) /\ 
R1(x6,x4,x1,x0,x0) /\ 
R1(x6,x4,x1,x1,x0) /\ 
R1(x6,x4,x1,x2,x0) /\ 
R1(x6,x4,x1,x3,x0) /\ 
R1(x6,x4,x1,x4,x0) /\ 
R1(x6,x4,x1,x5,x0) /\ 
R1(x6,x4,x1,x6,x0) /\ 
R1(x6,x4,x1,x7,x0) /\ 
R1(x6,x4,x1,x8,x0) /\ 
R1(x6,x4,x2,x0,x0) /\ 
R1(x6,x4,x2,x1,x0) /\ 
R1(x6,x4,x2,x2,x0) /\ 
R1(x6,x4,x2,x3,x0) /\ 
R1(x6,x4,x2,x4,x0) /\ 
R1(x6,x4,x2,x5,x0) /\ 
R1(x6,x4,x2,x6,x0) /\ 
R1(x6,x4,x2,x7,x0) /\ 
R1(x6,x4,x2,x8,x0) /\ 
R1(x6,x4,x3,x0,x0) /\ 
R1(x6,x4,x3,x1,x0) /\ 
R1(x6,x4,x3,x2,x0) /\ 
R1(x6,x4,x3,x3,x0) /\ 
R1(x6,x4,x3,x4,x0) /\ 
R1(x6,x4,x3,x5,x0) /\ 
R1(x6,x4,x3,x6,x0) /\ 
R1(x6,x4,x3,x7,x0) /\ 
R1(x6,x4,x3,x8,x0) /\ 
R1(x6,x4,x4,x0,x0) /\ 
R1(x6,x4,x4,x1,x0) /\ 
R1(x6,x4,x4,x2,x0) /\ 
R1(x6,x4,x4,x3,x0) /\ 
R1(x6,x4,x4,x4,x0) /\ 
R1(x6,x4,x4,x5,x0) /\ 
R1(x6,x4,x4,x6,x0) /\ 
R1(x6,x4,x4,x7,x0) /\ 
R1(x6,x4,x4,x8,x0) /\ 
R1(x6,x4,x5,x0,x0) /\ 
R1(x6,x4,x5,x1,x0) /\ 
R1(x6,x4,x5,x2,x0) /\ 
R1(x6,x4,x5,x3,x0) /\ 
R1(x6,x4,x5,x4,x0) /\ 
R1(x6,x4,x5,x5,x0) /\ 
R1(x6,x4,x5,x6,x0) /\ 
R1(x6,x4,x5,x7,x0) /\ 
R1(x6,x4,x5,x8,x0) /\ 
R1(x6,x4,x6,x0,x0) /\ 
R1(x6,x4,x6,x1,x0) /\ 
R1(x6,x4,x6,x2,x0) /\ 
R1(x6,x4,x6,x3,x0) /\ 
R1(x6,x4,x6,x4,x0) /\ 
R1(x6,x4,x6,x5,x0) /\ 
R1(x6,x4,x6,x6,x0) /\ 
R1(x6,x4,x6,x7,x0) /\ 
R1(x6,x4,x6,x8,x0) /\ 
R1(x6,x4,x7,x0,x0) /\ 
R1(x6,x4,x7,x1,x0) /\ 
R1(x6,x4,x7,x2,x0) /\ 
R1(x6,x4,x7,x3,x0) /\ 
R1(x6,x4,x7,x4,x0) /\ 
R1(x6,x4,x7,x5,x0) /\ 
R1(x6,x4,x7,x6,x0) /\ 
R1(x6,x4,x7,x7,x0) /\ 
R1(x6,x4,x7,x8,x0) /\ 
R1(x6,x4,x8,x0,x0) /\ 
R1(x6,x4,x8,x1,x0) /\ 
R1(x6,x4,x8,x2,x0) /\ 
R1(x6,x4,x8,x3,x0) /\ 
R1(x6,x4,x8,x4,x0) /\ 
R1(x6,x4,x8,x5,x0) /\ 
R1(x6,x4,x8,x6,x0) /\ 
R1(x6,x4,x8,x7,x0) /\ 
R1(x6,x4,x8,x8,x0) /\ 
R1(x6,x5,x0,x0,x0) /\ 
R1(x6,x5,x0,x1,x0) /\ 
R1(x6,x5,x0,x2,x0) /\ 
R1(x6,x5,x0,x3,x0) /\ 
R1(x6,x5,x0,x4,x0) /\ 
R1(x6,x5,x0,x5,x0) /\ 
R1(x6,x5,x0,x6,x0) /\ 
R1(x6,x5,x0,x7,x0) /\ 
R1(x6,x5,x0,x8,x0) /\ 
R1(x6,x5,x1,x0,x0) /\ 
R1(x6,x5,x1,x1,x0) /\ 
R1(x6,x5,x1,x2,x0) /\ 
R1(x6,x5,x1,x3,x0) /\ 
R1(x6,x5,x1,x4,x0) /\ 
R1(x6,x5,x1,x5,x0) /\ 
R1(x6,x5,x1,x6,x0) /\ 
R1(x6,x5,x1,x7,x0) /\ 
R1(x6,x5,x1,x8,x0) /\ 
R1(x6,x5,x2,x0,x0) /\ 
R1(x6,x5,x2,x1,x0) /\ 
R1(x6,x5,x2,x2,x0) /\ 
R1(x6,x5,x2,x3,x0) /\ 
R1(x6,x5,x2,x4,x0) /\ 
R1(x6,x5,x2,x5,x0) /\ 
R1(x6,x5,x2,x6,x0) /\ 
R1(x6,x5,x2,x7,x0) /\ 
R1(x6,x5,x2,x8,x0) /\ 
R1(x6,x5,x3,x0,x0) /\ 
R1(x6,x5,x3,x1,x0) /\ 
R1(x6,x5,x3,x2,x0) /\ 
R1(x6,x5,x3,x3,x0) /\ 
R1(x6,x5,x3,x4,x0) /\ 
R1(x6,x5,x3,x5,x0) /\ 
R1(x6,x5,x3,x6,x0) /\ 
R1(x6,x5,x3,x7,x0) /\ 
R1(x6,x5,x3,x8,x0) /\ 
R1(x6,x5,x4,x0,x0) /\ 
R1(x6,x5,x4,x1,x0) /\ 
R1(x6,x5,x4,x2,x0) /\ 
R1(x6,x5,x4,x3,x0) /\ 
R1(x6,x5,x4,x4,x0) /\ 
R1(x6,x5,x4,x5,x0) /\ 
R1(x6,x5,x4,x6,x0) /\ 
R1(x6,x5,x4,x7,x0) /\ 
R1(x6,x5,x4,x8,x0) /\ 
R1(x6,x5,x5,x0,x0) /\ 
R1(x6,x5,x5,x1,x0) /\ 
R1(x6,x5,x5,x2,x0) /\ 
R1(x6,x5,x5,x3,x0) /\ 
R1(x6,x5,x5,x4,x0) /\ 
R1(x6,x5,x5,x5,x0) /\ 
R1(x6,x5,x5,x6,x0) /\ 
R1(x6,x5,x5,x7,x0) /\ 
R1(x6,x5,x5,x8,x0) /\ 
R1(x6,x5,x6,x0,x0) /\ 
R1(x6,x5,x6,x1,x0) /\ 
R1(x6,x5,x6,x2,x0) /\ 
R1(x6,x5,x6,x3,x0) /\ 
R1(x6,x5,x6,x4,x0) /\ 
R1(x6,x5,x6,x5,x0) /\ 
R1(x6,x5,x6,x6,x0) /\ 
R1(x6,x5,x6,x7,x0) /\ 
R1(x6,x5,x6,x8,x0) /\ 
R1(x6,x5,x7,x0,x0) /\ 
R1(x6,x5,x7,x1,x0) /\ 
R1(x6,x5,x7,x2,x0) /\ 
R1(x6,x5,x7,x3,x0) /\ 
R1(x6,x5,x7,x4,x0) /\ 
R1(x6,x5,x7,x5,x0) /\ 
R1(x6,x5,x7,x6,x0) /\ 
R1(x6,x5,x7,x7,x0) /\ 
R1(x6,x5,x7,x8,x0) /\ 
R1(x6,x5,x8,x0,x0) /\ 
R1(x6,x5,x8,x1,x0) /\ 
R1(x6,x5,x8,x2,x0) /\ 
R1(x6,x5,x8,x3,x0) /\ 
R1(x6,x5,x8,x4,x0) /\ 
R1(x6,x5,x8,x5,x0) /\ 
R1(x6,x5,x8,x6,x0) /\ 
R1(x6,x5,x8,x7,x0) /\ 
R1(x6,x5,x8,x8,x0) /\ 
R1(x6,x6,x0,x0,x0) /\ 
R1(x6,x6,x0,x1,x0) /\ 
R1(x6,x6,x0,x2,x0) /\ 
R1(x6,x6,x0,x3,x0) /\ 
R1(x6,x6,x0,x4,x0) /\ 
R1(x6,x6,x0,x5,x0) /\ 
R1(x6,x6,x0,x6,x0) /\ 
R1(x6,x6,x0,x7,x0) /\ 
R1(x6,x6,x0,x8,x0) /\ 
R1(x6,x6,x1,x0,x0) /\ 
R1(x6,x6,x1,x1,x0) /\ 
R1(x6,x6,x1,x2,x0) /\ 
R1(x6,x6,x1,x3,x0) /\ 
R1(x6,x6,x1,x4,x0) /\ 
R1(x6,x6,x1,x5,x0) /\ 
R1(x6,x6,x1,x6,x0) /\ 
R1(x6,x6,x1,x7,x0) /\ 
R1(x6,x6,x1,x8,x0) /\ 
R1(x6,x6,x2,x0,x0) /\ 
R1(x6,x6,x2,x1,x0) /\ 
R1(x6,x6,x2,x2,x0) /\ 
R1(x6,x6,x2,x3,x0) /\ 
R1(x6,x6,x2,x4,x0) /\ 
R1(x6,x6,x2,x5,x0) /\ 
R1(x6,x6,x2,x6,x0) /\ 
R1(x6,x6,x2,x7,x0) /\ 
R1(x6,x6,x2,x8,x0) /\ 
R1(x6,x6,x3,x0,x0) /\ 
R1(x6,x6,x3,x1,x0) /\ 
R1(x6,x6,x3,x2,x0) /\ 
R1(x6,x6,x3,x3,x0) /\ 
R1(x6,x6,x3,x4,x0) /\ 
R1(x6,x6,x3,x5,x0) /\ 
R1(x6,x6,x3,x6,x0) /\ 
R1(x6,x6,x3,x7,x0) /\ 
R1(x6,x6,x3,x8,x0) /\ 
R1(x6,x6,x4,x0,x0) /\ 
R1(x6,x6,x4,x1,x0) /\ 
R1(x6,x6,x4,x2,x0) /\ 
R1(x6,x6,x4,x3,x0) /\ 
R1(x6,x6,x4,x4,x0) /\ 
R1(x6,x6,x4,x5,x0) /\ 
R1(x6,x6,x4,x6,x0) /\ 
R1(x6,x6,x4,x7,x0) /\ 
R1(x6,x6,x4,x8,x0) /\ 
R1(x6,x6,x5,x0,x0) /\ 
R1(x6,x6,x5,x1,x0) /\ 
R1(x6,x6,x5,x2,x0) /\ 
R1(x6,x6,x5,x3,x0) /\ 
R1(x6,x6,x5,x4,x0) /\ 
R1(x6,x6,x5,x5,x0) /\ 
R1(x6,x6,x5,x6,x0) /\ 
R1(x6,x6,x5,x7,x0) /\ 
R1(x6,x6,x5,x8,x0) /\ 
R1(x6,x6,x6,x0,x0) /\ 
R1(x6,x6,x6,x1,x0) /\ 
R1(x6,x6,x6,x2,x0) /\ 
R1(x6,x6,x6,x3,x0) /\ 
R1(x6,x6,x6,x4,x0) /\ 
R1(x6,x6,x6,x5,x0) /\ 
R1(x6,x6,x6,x6,x0) /\ 
R1(x6,x6,x6,x7,x0) /\ 
R1(x6,x6,x6,x8,x0) /\ 
R1(x6,x6,x7,x0,x0) /\ 
R1(x6,x6,x7,x1,x0) /\ 
R1(x6,x6,x7,x2,x0) /\ 
R1(x6,x6,x7,x3,x0) /\ 
R1(x6,x6,x7,x4,x0) /\ 
R1(x6,x6,x7,x5,x0) /\ 
R1(x6,x6,x7,x6,x0) /\ 
R1(x6,x6,x7,x7,x0) /\ 
R1(x6,x6,x7,x8,x0) /\ 
R1(x6,x6,x8,x0,x0) /\ 
R1(x6,x6,x8,x1,x0) /\ 
R1(x6,x6,x8,x2,x0) /\ 
R1(x6,x6,x8,x3,x0) /\ 
R1(x6,x6,x8,x4,x0) /\ 
R1(x6,x6,x8,x5,x0) /\ 
R1(x6,x6,x8,x6,x0) /\ 
R1(x6,x6,x8,x7,x0) /\ 
R1(x6,x6,x8,x8,x0) /\ 
R1(x6,x7,x0,x0,x0) /\ 
R1(x6,x7,x0,x1,x0) /\ 
R1(x6,x7,x0,x2,x0) /\ 
R1(x6,x7,x0,x3,x0) /\ 
R1(x6,x7,x0,x4,x0) /\ 
R1(x6,x7,x0,x5,x0) /\ 
R1(x6,x7,x0,x6,x0) /\ 
R1(x6,x7,x0,x7,x0) /\ 
R1(x6,x7,x0,x8,x0) /\ 
R1(x6,x7,x1,x0,x0) /\ 
R1(x6,x7,x1,x1,x0) /\ 
R1(x6,x7,x1,x2,x0) /\ 
R1(x6,x7,x1,x3,x0) /\ 
R1(x6,x7,x1,x4,x0) /\ 
R1(x6,x7,x1,x5,x0) /\ 
R1(x6,x7,x1,x6,x0) /\ 
R1(x6,x7,x1,x7,x0) /\ 
R1(x6,x7,x1,x8,x0) /\ 
R1(x6,x7,x2,x0,x0) /\ 
R1(x6,x7,x2,x1,x0) /\ 
R1(x6,x7,x2,x2,x0) /\ 
R1(x6,x7,x2,x3,x0) /\ 
R1(x6,x7,x2,x4,x0) /\ 
R1(x6,x7,x2,x5,x0) /\ 
R1(x6,x7,x2,x6,x0) /\ 
R1(x6,x7,x2,x7,x0) /\ 
R1(x6,x7,x2,x8,x0) /\ 
R1(x6,x7,x3,x0,x0) /\ 
R1(x6,x7,x3,x1,x0) /\ 
R1(x6,x7,x3,x2,x0) /\ 
R1(x6,x7,x3,x3,x0) /\ 
R1(x6,x7,x3,x4,x0) /\ 
R1(x6,x7,x3,x5,x0) /\ 
R1(x6,x7,x3,x6,x0) /\ 
R1(x6,x7,x3,x7,x0) /\ 
R1(x6,x7,x3,x8,x0) /\ 
R1(x6,x7,x4,x0,x0) /\ 
R1(x6,x7,x4,x1,x0) /\ 
R1(x6,x7,x4,x2,x0) /\ 
R1(x6,x7,x4,x3,x0) /\ 
R1(x6,x7,x4,x4,x0) /\ 
R1(x6,x7,x4,x5,x0) /\ 
R1(x6,x7,x4,x6,x0) /\ 
R1(x6,x7,x4,x7,x0) /\ 
R1(x6,x7,x4,x8,x0) /\ 
R1(x6,x7,x5,x0,x0) /\ 
R1(x6,x7,x5,x1,x0) /\ 
R1(x6,x7,x5,x2,x0) /\ 
R1(x6,x7,x5,x3,x0) /\ 
R1(x6,x7,x5,x4,x0) /\ 
R1(x6,x7,x5,x5,x0) /\ 
R1(x6,x7,x5,x6,x0) /\ 
R1(x6,x7,x5,x7,x0) /\ 
R1(x6,x7,x5,x8,x0) /\ 
R1(x6,x7,x6,x0,x0) /\ 
R1(x6,x7,x6,x1,x0) /\ 
R1(x6,x7,x6,x2,x0) /\ 
R1(x6,x7,x6,x3,x0) /\ 
R1(x6,x7,x6,x4,x0) /\ 
R1(x6,x7,x6,x5,x0) /\ 
R1(x6,x7,x6,x6,x0) /\ 
R1(x6,x7,x6,x7,x0) /\ 
R1(x6,x7,x6,x8,x0) /\ 
R1(x6,x7,x7,x0,x0) /\ 
R1(x6,x7,x7,x1,x0) /\ 
R1(x6,x7,x7,x2,x0) /\ 
R1(x6,x7,x7,x3,x0) /\ 
R1(x6,x7,x7,x4,x0) /\ 
R1(x6,x7,x7,x5,x0) /\ 
R1(x6,x7,x7,x6,x0) /\ 
R1(x6,x7,x7,x7,x0) /\ 
R1(x6,x7,x7,x8,x0) /\ 
R1(x6,x7,x8,x0,x0) /\ 
R1(x6,x7,x8,x1,x0) /\ 
R1(x6,x7,x8,x2,x0) /\ 
R1(x6,x7,x8,x3,x0) /\ 
R1(x6,x7,x8,x4,x0) /\ 
R1(x6,x7,x8,x5,x0) /\ 
R1(x6,x7,x8,x6,x0) /\ 
R1(x6,x7,x8,x7,x0) /\ 
R1(x6,x7,x8,x8,x0) /\ 
R1(x6,x8,x0,x0,x0) /\ 
R1(x6,x8,x0,x1,x0) /\ 
R1(x6,x8,x0,x2,x0) /\ 
R1(x6,x8,x0,x3,x0) /\ 
R1(x6,x8,x0,x4,x0) /\ 
R1(x6,x8,x0,x5,x0) /\ 
R1(x6,x8,x0,x6,x0) /\ 
R1(x6,x8,x0,x7,x0) /\ 
R1(x6,x8,x0,x8,x0) /\ 
R1(x6,x8,x1,x0,x0) /\ 
R1(x6,x8,x1,x1,x0) /\ 
R1(x6,x8,x1,x2,x0) /\ 
R1(x6,x8,x1,x3,x0) /\ 
R1(x6,x8,x1,x4,x0) /\ 
R1(x6,x8,x1,x5,x0) /\ 
R1(x6,x8,x1,x6,x0) /\ 
R1(x6,x8,x1,x7,x0) /\ 
R1(x6,x8,x1,x8,x0) /\ 
R1(x6,x8,x2,x0,x0) /\ 
R1(x6,x8,x2,x1,x0) /\ 
R1(x6,x8,x2,x2,x0) /\ 
R1(x6,x8,x2,x3,x0) /\ 
R1(x6,x8,x2,x4,x0) /\ 
R1(x6,x8,x2,x5,x0) /\ 
R1(x6,x8,x2,x6,x0) /\ 
R1(x6,x8,x2,x7,x0) /\ 
R1(x6,x8,x2,x8,x0) /\ 
R1(x6,x8,x3,x0,x0) /\ 
R1(x6,x8,x3,x1,x0) /\ 
R1(x6,x8,x3,x2,x0) /\ 
R1(x6,x8,x3,x3,x0) /\ 
R1(x6,x8,x3,x4,x0) /\ 
R1(x6,x8,x3,x5,x0) /\ 
R1(x6,x8,x3,x6,x0) /\ 
R1(x6,x8,x3,x7,x0) /\ 
R1(x6,x8,x3,x8,x0) /\ 
R1(x6,x8,x4,x0,x0) /\ 
R1(x6,x8,x4,x1,x0) /\ 
R1(x6,x8,x4,x2,x0) /\ 
R1(x6,x8,x4,x3,x0) /\ 
R1(x6,x8,x4,x4,x0) /\ 
R1(x6,x8,x4,x5,x0) /\ 
R1(x6,x8,x4,x6,x0) /\ 
R1(x6,x8,x4,x7,x0) /\ 
R1(x6,x8,x4,x8,x0) /\ 
R1(x6,x8,x5,x0,x0) /\ 
R1(x6,x8,x5,x1,x0) /\ 
R1(x6,x8,x5,x2,x0) /\ 
R1(x6,x8,x5,x3,x0) /\ 
R1(x6,x8,x5,x4,x0) /\ 
R1(x6,x8,x5,x5,x0) /\ 
R1(x6,x8,x5,x6,x0) /\ 
R1(x6,x8,x5,x7,x0) /\ 
R1(x6,x8,x5,x8,x0) /\ 
R1(x6,x8,x6,x0,x0) /\ 
R1(x6,x8,x6,x1,x0) /\ 
R1(x6,x8,x6,x2,x0) /\ 
R1(x6,x8,x6,x3,x0) /\ 
R1(x6,x8,x6,x4,x0) /\ 
R1(x6,x8,x6,x5,x0) /\ 
R1(x6,x8,x6,x6,x0) /\ 
R1(x6,x8,x6,x7,x0) /\ 
R1(x6,x8,x6,x8,x0) /\ 
R1(x6,x8,x7,x0,x0) /\ 
R1(x6,x8,x7,x1,x0) /\ 
R1(x6,x8,x7,x2,x0) /\ 
R1(x6,x8,x7,x3,x0) /\ 
R1(x6,x8,x7,x4,x0) /\ 
R1(x6,x8,x7,x5,x0) /\ 
R1(x6,x8,x7,x6,x0) /\ 
R1(x6,x8,x7,x7,x0) /\ 
R1(x6,x8,x7,x8,x0) /\ 
R1(x6,x8,x8,x0,x0) /\ 
R1(x6,x8,x8,x1,x0) /\ 
R1(x6,x8,x8,x2,x0) /\ 
R1(x6,x8,x8,x3,x0) /\ 
R1(x6,x8,x8,x4,x0) /\ 
R1(x6,x8,x8,x5,x0) /\ 
R1(x6,x8,x8,x6,x0) /\ 
R1(x6,x8,x8,x7,x0) /\ 
R1(x6,x8,x8,x8,x0) /\ 
R1(x7,x0,x0,x0,x0) /\ 
R1(x7,x0,x0,x1,x0) /\ 
R1(x7,x0,x0,x2,x0) /\ 
R1(x7,x0,x0,x3,x0) /\ 
R1(x7,x0,x0,x4,x0) /\ 
R1(x7,x0,x0,x5,x0) /\ 
R1(x7,x0,x0,x6,x0) /\ 
R1(x7,x0,x0,x7,x0) /\ 
R1(x7,x0,x0,x8,x0) /\ 
R1(x7,x0,x1,x0,x0) /\ 
R1(x7,x0,x1,x1,x0) /\ 
R1(x7,x0,x1,x2,x0) /\ 
R1(x7,x0,x1,x3,x0) /\ 
R1(x7,x0,x1,x4,x0) /\ 
R1(x7,x0,x1,x5,x0) /\ 
R1(x7,x0,x1,x6,x0) /\ 
R1(x7,x0,x1,x7,x0) /\ 
R1(x7,x0,x1,x8,x0) /\ 
R1(x7,x0,x2,x0,x0) /\ 
R1(x7,x0,x2,x1,x0) /\ 
R1(x7,x0,x2,x2,x0) /\ 
R1(x7,x0,x2,x3,x0) /\ 
R1(x7,x0,x2,x4,x0) /\ 
R1(x7,x0,x2,x5,x0) /\ 
R1(x7,x0,x2,x6,x0) /\ 
R1(x7,x0,x2,x7,x0) /\ 
R1(x7,x0,x2,x8,x0) /\ 
R1(x7,x0,x3,x0,x0) /\ 
R1(x7,x0,x3,x1,x0) /\ 
R1(x7,x0,x3,x2,x0) /\ 
R1(x7,x0,x3,x3,x0) /\ 
R1(x7,x0,x3,x4,x0) /\ 
R1(x7,x0,x3,x5,x0) /\ 
R1(x7,x0,x3,x6,x0) /\ 
R1(x7,x0,x3,x7,x0) /\ 
R1(x7,x0,x3,x8,x0) /\ 
R1(x7,x0,x4,x0,x0) /\ 
R1(x7,x0,x4,x1,x0) /\ 
R1(x7,x0,x4,x2,x0) /\ 
R1(x7,x0,x4,x3,x0) /\ 
R1(x7,x0,x4,x4,x0) /\ 
R1(x7,x0,x4,x5,x0) /\ 
R1(x7,x0,x4,x6,x0) /\ 
R1(x7,x0,x4,x7,x0) /\ 
R1(x7,x0,x4,x8,x0) /\ 
R1(x7,x0,x5,x0,x0) /\ 
R1(x7,x0,x5,x1,x0) /\ 
R1(x7,x0,x5,x2,x0) /\ 
R1(x7,x0,x5,x3,x0) /\ 
R1(x7,x0,x5,x4,x0) /\ 
R1(x7,x0,x5,x5,x0) /\ 
R1(x7,x0,x5,x6,x0) /\ 
R1(x7,x0,x5,x7,x0) /\ 
R1(x7,x0,x5,x8,x0) /\ 
R1(x7,x0,x6,x0,x0) /\ 
R1(x7,x0,x6,x1,x0) /\ 
R1(x7,x0,x6,x2,x0) /\ 
R1(x7,x0,x6,x3,x0) /\ 
R1(x7,x0,x6,x4,x0) /\ 
R1(x7,x0,x6,x5,x0) /\ 
R1(x7,x0,x6,x6,x0) /\ 
R1(x7,x0,x6,x7,x0) /\ 
R1(x7,x0,x6,x8,x0) /\ 
R1(x7,x0,x7,x0,x0) /\ 
R1(x7,x0,x7,x1,x0) /\ 
R1(x7,x0,x7,x2,x0) /\ 
R1(x7,x0,x7,x3,x0) /\ 
R1(x7,x0,x7,x4,x0) /\ 
R1(x7,x0,x7,x5,x0) /\ 
R1(x7,x0,x7,x6,x0) /\ 
R1(x7,x0,x7,x7,x0) /\ 
R1(x7,x0,x7,x8,x0) /\ 
R1(x7,x0,x8,x0,x0) /\ 
R1(x7,x0,x8,x1,x0) /\ 
R1(x7,x0,x8,x2,x0) /\ 
R1(x7,x0,x8,x3,x0) /\ 
R1(x7,x0,x8,x4,x0) /\ 
R1(x7,x0,x8,x5,x0) /\ 
R1(x7,x0,x8,x6,x0) /\ 
R1(x7,x0,x8,x7,x0) /\ 
R1(x7,x0,x8,x8,x0) /\ 
R1(x7,x1,x0,x0,x0) /\ 
R1(x7,x1,x0,x1,x0) /\ 
R1(x7,x1,x0,x2,x0) /\ 
R1(x7,x1,x0,x3,x0) /\ 
R1(x7,x1,x0,x4,x0) /\ 
R1(x7,x1,x0,x5,x0) /\ 
R1(x7,x1,x0,x6,x0) /\ 
R1(x7,x1,x0,x7,x0) /\ 
R1(x7,x1,x0,x8,x0) /\ 
R1(x7,x1,x1,x0,x0) /\ 
R1(x7,x1,x1,x1,x0) /\ 
R1(x7,x1,x1,x2,x0) /\ 
R1(x7,x1,x1,x3,x0) /\ 
R1(x7,x1,x1,x4,x0) /\ 
R1(x7,x1,x1,x5,x0) /\ 
R1(x7,x1,x1,x6,x0) /\ 
R1(x7,x1,x1,x7,x0) /\ 
R1(x7,x1,x1,x8,x0) /\ 
R1(x7,x1,x2,x0,x0) /\ 
R1(x7,x1,x2,x1,x0) /\ 
R1(x7,x1,x2,x2,x1) /\ 
R1(x7,x1,x2,x3,x0) /\ 
R1(x7,x1,x2,x4,x0) /\ 
R1(x7,x1,x2,x5,x1) /\ 
R1(x7,x1,x2,x6,x0) /\ 
R1(x7,x1,x2,x7,x0) /\ 
R1(x7,x1,x2,x8,x1) /\ 
R1(x7,x1,x3,x0,x0) /\ 
R1(x7,x1,x3,x1,x0) /\ 
R1(x7,x1,x3,x2,x0) /\ 
R1(x7,x1,x3,x3,x0) /\ 
R1(x7,x1,x3,x4,x0) /\ 
R1(x7,x1,x3,x5,x0) /\ 
R1(x7,x1,x3,x6,x0) /\ 
R1(x7,x1,x3,x7,x0) /\ 
R1(x7,x1,x3,x8,x0) /\ 
R1(x7,x1,x4,x0,x0) /\ 
R1(x7,x1,x4,x1,x0) /\ 
R1(x7,x1,x4,x2,x0) /\ 
R1(x7,x1,x4,x3,x0) /\ 
R1(x7,x1,x4,x4,x0) /\ 
R1(x7,x1,x4,x5,x0) /\ 
R1(x7,x1,x4,x6,x0) /\ 
R1(x7,x1,x4,x7,x0) /\ 
R1(x7,x1,x4,x8,x0) /\ 
R1(x7,x1,x5,x0,x0) /\ 
R1(x7,x1,x5,x1,x0) /\ 
R1(x7,x1,x5,x2,x1) /\ 
R1(x7,x1,x5,x3,x0) /\ 
R1(x7,x1,x5,x4,x0) /\ 
R1(x7,x1,x5,x5,x1) /\ 
R1(x7,x1,x5,x6,x0) /\ 
R1(x7,x1,x5,x7,x0) /\ 
R1(x7,x1,x5,x8,x1) /\ 
R1(x7,x1,x6,x0,x0) /\ 
R1(x7,x1,x6,x1,x0) /\ 
R1(x7,x1,x6,x2,x0) /\ 
R1(x7,x1,x6,x3,x0) /\ 
R1(x7,x1,x6,x4,x0) /\ 
R1(x7,x1,x6,x5,x0) /\ 
R1(x7,x1,x6,x6,x0) /\ 
R1(x7,x1,x6,x7,x0) /\ 
R1(x7,x1,x6,x8,x0) /\ 
R1(x7,x1,x7,x0,x0) /\ 
R1(x7,x1,x7,x1,x0) /\ 
R1(x7,x1,x7,x2,x0) /\ 
R1(x7,x1,x7,x3,x0) /\ 
R1(x7,x1,x7,x4,x0) /\ 
R1(x7,x1,x7,x5,x0) /\ 
R1(x7,x1,x7,x6,x0) /\ 
R1(x7,x1,x7,x7,x0) /\ 
R1(x7,x1,x7,x8,x0) /\ 
R1(x7,x1,x8,x0,x0) /\ 
R1(x7,x1,x8,x1,x0) /\ 
R1(x7,x1,x8,x2,x1) /\ 
R1(x7,x1,x8,x3,x0) /\ 
R1(x7,x1,x8,x4,x0) /\ 
R1(x7,x1,x8,x5,x1) /\ 
R1(x7,x1,x8,x6,x0) /\ 
R1(x7,x1,x8,x7,x0) /\ 
R1(x7,x1,x8,x8,x1) /\ 
R1(x7,x2,x0,x0,x0) /\ 
R1(x7,x2,x0,x1,x0) /\ 
R1(x7,x2,x0,x2,x0) /\ 
R1(x7,x2,x0,x3,x0) /\ 
R1(x7,x2,x0,x4,x0) /\ 
R1(x7,x2,x0,x5,x0) /\ 
R1(x7,x2,x0,x6,x0) /\ 
R1(x7,x2,x0,x7,x0) /\ 
R1(x7,x2,x0,x8,x0) /\ 
R1(x7,x2,x1,x0,x0) /\ 
R1(x7,x2,x1,x1,x0) /\ 
R1(x7,x2,x1,x2,x1) /\ 
R1(x7,x2,x1,x3,x0) /\ 
R1(x7,x2,x1,x4,x0) /\ 
R1(x7,x2,x1,x5,x1) /\ 
R1(x7,x2,x1,x6,x0) /\ 
R1(x7,x2,x1,x7,x0) /\ 
R1(x7,x2,x1,x8,x1) /\ 
R1(x7,x2,x2,x0,x0) /\ 
R1(x7,x2,x2,x1,x0) /\ 
R1(x7,x2,x2,x2,x0) /\ 
R1(x7,x2,x2,x3,x0) /\ 
R1(x7,x2,x2,x4,x0) /\ 
R1(x7,x2,x2,x5,x0) /\ 
R1(x7,x2,x2,x6,x0) /\ 
R1(x7,x2,x2,x7,x0) /\ 
R1(x7,x2,x2,x8,x0) /\ 
R1(x7,x2,x3,x0,x0) /\ 
R1(x7,x2,x3,x1,x0) /\ 
R1(x7,x2,x3,x2,x0) /\ 
R1(x7,x2,x3,x3,x0) /\ 
R1(x7,x2,x3,x4,x0) /\ 
R1(x7,x2,x3,x5,x0) /\ 
R1(x7,x2,x3,x6,x0) /\ 
R1(x7,x2,x3,x7,x0) /\ 
R1(x7,x2,x3,x8,x0) /\ 
R1(x7,x2,x4,x0,x0) /\ 
R1(x7,x2,x4,x1,x0) /\ 
R1(x7,x2,x4,x2,x1) /\ 
R1(x7,x2,x4,x3,x0) /\ 
R1(x7,x2,x4,x4,x0) /\ 
R1(x7,x2,x4,x5,x1) /\ 
R1(x7,x2,x4,x6,x0) /\ 
R1(x7,x2,x4,x7,x0) /\ 
R1(x7,x2,x4,x8,x1) /\ 
R1(x7,x2,x5,x0,x0) /\ 
R1(x7,x2,x5,x1,x0) /\ 
R1(x7,x2,x5,x2,x0) /\ 
R1(x7,x2,x5,x3,x0) /\ 
R1(x7,x2,x5,x4,x0) /\ 
R1(x7,x2,x5,x5,x0) /\ 
R1(x7,x2,x5,x6,x0) /\ 
R1(x7,x2,x5,x7,x0) /\ 
R1(x7,x2,x5,x8,x0) /\ 
R1(x7,x2,x6,x0,x0) /\ 
R1(x7,x2,x6,x1,x0) /\ 
R1(x7,x2,x6,x2,x0) /\ 
R1(x7,x2,x6,x3,x0) /\ 
R1(x7,x2,x6,x4,x0) /\ 
R1(x7,x2,x6,x5,x0) /\ 
R1(x7,x2,x6,x6,x0) /\ 
R1(x7,x2,x6,x7,x0) /\ 
R1(x7,x2,x6,x8,x0) /\ 
R1(x7,x2,x7,x0,x0) /\ 
R1(x7,x2,x7,x1,x0) /\ 
R1(x7,x2,x7,x2,x1) /\ 
R1(x7,x2,x7,x3,x0) /\ 
R1(x7,x2,x7,x4,x0) /\ 
R1(x7,x2,x7,x5,x1) /\ 
R1(x7,x2,x7,x6,x0) /\ 
R1(x7,x2,x7,x7,x0) /\ 
R1(x7,x2,x7,x8,x1) /\ 
R1(x7,x2,x8,x0,x0) /\ 
R1(x7,x2,x8,x1,x0) /\ 
R1(x7,x2,x8,x2,x0) /\ 
R1(x7,x2,x8,x3,x0) /\ 
R1(x7,x2,x8,x4,x0) /\ 
R1(x7,x2,x8,x5,x0) /\ 
R1(x7,x2,x8,x6,x0) /\ 
R1(x7,x2,x8,x7,x0) /\ 
R1(x7,x2,x8,x8,x0) /\ 
R1(x7,x3,x0,x0,x0) /\ 
R1(x7,x3,x0,x1,x0) /\ 
R1(x7,x3,x0,x2,x0) /\ 
R1(x7,x3,x0,x3,x0) /\ 
R1(x7,x3,x0,x4,x0) /\ 
R1(x7,x3,x0,x5,x0) /\ 
R1(x7,x3,x0,x6,x0) /\ 
R1(x7,x3,x0,x7,x0) /\ 
R1(x7,x3,x0,x8,x0) /\ 
R1(x7,x3,x1,x0,x0) /\ 
R1(x7,x3,x1,x1,x0) /\ 
R1(x7,x3,x1,x2,x0) /\ 
R1(x7,x3,x1,x3,x0) /\ 
R1(x7,x3,x1,x4,x0) /\ 
R1(x7,x3,x1,x5,x0) /\ 
R1(x7,x3,x1,x6,x0) /\ 
R1(x7,x3,x1,x7,x0) /\ 
R1(x7,x3,x1,x8,x0) /\ 
R1(x7,x3,x2,x0,x0) /\ 
R1(x7,x3,x2,x1,x0) /\ 
R1(x7,x3,x2,x2,x0) /\ 
R1(x7,x3,x2,x3,x0) /\ 
R1(x7,x3,x2,x4,x0) /\ 
R1(x7,x3,x2,x5,x0) /\ 
R1(x7,x3,x2,x6,x0) /\ 
R1(x7,x3,x2,x7,x0) /\ 
R1(x7,x3,x2,x8,x0) /\ 
R1(x7,x3,x3,x0,x0) /\ 
R1(x7,x3,x3,x1,x0) /\ 
R1(x7,x3,x3,x2,x0) /\ 
R1(x7,x3,x3,x3,x0) /\ 
R1(x7,x3,x3,x4,x0) /\ 
R1(x7,x3,x3,x5,x0) /\ 
R1(x7,x3,x3,x6,x0) /\ 
R1(x7,x3,x3,x7,x0) /\ 
R1(x7,x3,x3,x8,x0) /\ 
R1(x7,x3,x4,x0,x0) /\ 
R1(x7,x3,x4,x1,x0) /\ 
R1(x7,x3,x4,x2,x0) /\ 
R1(x7,x3,x4,x3,x0) /\ 
R1(x7,x3,x4,x4,x0) /\ 
R1(x7,x3,x4,x5,x0) /\ 
R1(x7,x3,x4,x6,x0) /\ 
R1(x7,x3,x4,x7,x0) /\ 
R1(x7,x3,x4,x8,x0) /\ 
R1(x7,x3,x5,x0,x0) /\ 
R1(x7,x3,x5,x1,x0) /\ 
R1(x7,x3,x5,x2,x0) /\ 
R1(x7,x3,x5,x3,x0) /\ 
R1(x7,x3,x5,x4,x0) /\ 
R1(x7,x3,x5,x5,x0) /\ 
R1(x7,x3,x5,x6,x0) /\ 
R1(x7,x3,x5,x7,x0) /\ 
R1(x7,x3,x5,x8,x0) /\ 
R1(x7,x3,x6,x0,x0) /\ 
R1(x7,x3,x6,x1,x0) /\ 
R1(x7,x3,x6,x2,x0) /\ 
R1(x7,x3,x6,x3,x0) /\ 
R1(x7,x3,x6,x4,x0) /\ 
R1(x7,x3,x6,x5,x0) /\ 
R1(x7,x3,x6,x6,x0) /\ 
R1(x7,x3,x6,x7,x0) /\ 
R1(x7,x3,x6,x8,x0) /\ 
R1(x7,x3,x7,x0,x0) /\ 
R1(x7,x3,x7,x1,x0) /\ 
R1(x7,x3,x7,x2,x0) /\ 
R1(x7,x3,x7,x3,x0) /\ 
R1(x7,x3,x7,x4,x0) /\ 
R1(x7,x3,x7,x5,x0) /\ 
R1(x7,x3,x7,x6,x0) /\ 
R1(x7,x3,x7,x7,x0) /\ 
R1(x7,x3,x7,x8,x0) /\ 
R1(x7,x3,x8,x0,x0) /\ 
R1(x7,x3,x8,x1,x0) /\ 
R1(x7,x3,x8,x2,x0) /\ 
R1(x7,x3,x8,x3,x0) /\ 
R1(x7,x3,x8,x4,x0) /\ 
R1(x7,x3,x8,x5,x0) /\ 
R1(x7,x3,x8,x6,x0) /\ 
R1(x7,x3,x8,x7,x0) /\ 
R1(x7,x3,x8,x8,x0) /\ 
R1(x7,x4,x0,x0,x0) /\ 
R1(x7,x4,x0,x1,x0) /\ 
R1(x7,x4,x0,x2,x0) /\ 
R1(x7,x4,x0,x3,x0) /\ 
R1(x7,x4,x0,x4,x0) /\ 
R1(x7,x4,x0,x5,x0) /\ 
R1(x7,x4,x0,x6,x0) /\ 
R1(x7,x4,x0,x7,x0) /\ 
R1(x7,x4,x0,x8,x0) /\ 
R1(x7,x4,x1,x0,x0) /\ 
R1(x7,x4,x1,x1,x0) /\ 
R1(x7,x4,x1,x2,x0) /\ 
R1(x7,x4,x1,x3,x0) /\ 
R1(x7,x4,x1,x4,x0) /\ 
R1(x7,x4,x1,x5,x0) /\ 
R1(x7,x4,x1,x6,x0) /\ 
R1(x7,x4,x1,x7,x0) /\ 
R1(x7,x4,x1,x8,x0) /\ 
R1(x7,x4,x2,x0,x0) /\ 
R1(x7,x4,x2,x1,x0) /\ 
R1(x7,x4,x2,x2,x1) /\ 
R1(x7,x4,x2,x3,x0) /\ 
R1(x7,x4,x2,x4,x0) /\ 
R1(x7,x4,x2,x5,x1) /\ 
R1(x7,x4,x2,x6,x0) /\ 
R1(x7,x4,x2,x7,x0) /\ 
R1(x7,x4,x2,x8,x1) /\ 
R1(x7,x4,x3,x0,x0) /\ 
R1(x7,x4,x3,x1,x0) /\ 
R1(x7,x4,x3,x2,x0) /\ 
R1(x7,x4,x3,x3,x0) /\ 
R1(x7,x4,x3,x4,x0) /\ 
R1(x7,x4,x3,x5,x0) /\ 
R1(x7,x4,x3,x6,x0) /\ 
R1(x7,x4,x3,x7,x0) /\ 
R1(x7,x4,x3,x8,x0) /\ 
R1(x7,x4,x4,x0,x0) /\ 
R1(x7,x4,x4,x1,x0) /\ 
R1(x7,x4,x4,x2,x0) /\ 
R1(x7,x4,x4,x3,x0) /\ 
R1(x7,x4,x4,x4,x0) /\ 
R1(x7,x4,x4,x5,x0) /\ 
R1(x7,x4,x4,x6,x0) /\ 
R1(x7,x4,x4,x7,x0) /\ 
R1(x7,x4,x4,x8,x0) /\ 
R1(x7,x4,x5,x0,x0) /\ 
R1(x7,x4,x5,x1,x0) /\ 
R1(x7,x4,x5,x2,x1) /\ 
R1(x7,x4,x5,x3,x0) /\ 
R1(x7,x4,x5,x4,x0) /\ 
R1(x7,x4,x5,x5,x1) /\ 
R1(x7,x4,x5,x6,x0) /\ 
R1(x7,x4,x5,x7,x0) /\ 
R1(x7,x4,x5,x8,x1) /\ 
R1(x7,x4,x6,x0,x0) /\ 
R1(x7,x4,x6,x1,x0) /\ 
R1(x7,x4,x6,x2,x0) /\ 
R1(x7,x4,x6,x3,x0) /\ 
R1(x7,x4,x6,x4,x0) /\ 
R1(x7,x4,x6,x5,x0) /\ 
R1(x7,x4,x6,x6,x0) /\ 
R1(x7,x4,x6,x7,x0) /\ 
R1(x7,x4,x6,x8,x0) /\ 
R1(x7,x4,x7,x0,x0) /\ 
R1(x7,x4,x7,x1,x0) /\ 
R1(x7,x4,x7,x2,x0) /\ 
R1(x7,x4,x7,x3,x0) /\ 
R1(x7,x4,x7,x4,x0) /\ 
R1(x7,x4,x7,x5,x0) /\ 
R1(x7,x4,x7,x6,x0) /\ 
R1(x7,x4,x7,x7,x0) /\ 
R1(x7,x4,x7,x8,x0) /\ 
R1(x7,x4,x8,x0,x0) /\ 
R1(x7,x4,x8,x1,x0) /\ 
R1(x7,x4,x8,x2,x1) /\ 
R1(x7,x4,x8,x3,x0) /\ 
R1(x7,x4,x8,x4,x0) /\ 
R1(x7,x4,x8,x5,x1) /\ 
R1(x7,x4,x8,x6,x0) /\ 
R1(x7,x4,x8,x7,x0) /\ 
R1(x7,x4,x8,x8,x1) /\ 
R1(x7,x5,x0,x0,x0) /\ 
R1(x7,x5,x0,x1,x0) /\ 
R1(x7,x5,x0,x2,x0) /\ 
R1(x7,x5,x0,x3,x0) /\ 
R1(x7,x5,x0,x4,x0) /\ 
R1(x7,x5,x0,x5,x0) /\ 
R1(x7,x5,x0,x6,x0) /\ 
R1(x7,x5,x0,x7,x0) /\ 
R1(x7,x5,x0,x8,x0) /\ 
R1(x7,x5,x1,x0,x0) /\ 
R1(x7,x5,x1,x1,x0) /\ 
R1(x7,x5,x1,x2,x1) /\ 
R1(x7,x5,x1,x3,x0) /\ 
R1(x7,x5,x1,x4,x0) /\ 
R1(x7,x5,x1,x5,x1) /\ 
R1(x7,x5,x1,x6,x0) /\ 
R1(x7,x5,x1,x7,x0) /\ 
R1(x7,x5,x1,x8,x1) /\ 
R1(x7,x5,x2,x0,x0) /\ 
R1(x7,x5,x2,x1,x0) /\ 
R1(x7,x5,x2,x2,x0) /\ 
R1(x7,x5,x2,x3,x0) /\ 
R1(x7,x5,x2,x4,x0) /\ 
R1(x7,x5,x2,x5,x0) /\ 
R1(x7,x5,x2,x6,x0) /\ 
R1(x7,x5,x2,x7,x0) /\ 
R1(x7,x5,x2,x8,x0) /\ 
R1(x7,x5,x3,x0,x0) /\ 
R1(x7,x5,x3,x1,x0) /\ 
R1(x7,x5,x3,x2,x0) /\ 
R1(x7,x5,x3,x3,x0) /\ 
R1(x7,x5,x3,x4,x0) /\ 
R1(x7,x5,x3,x5,x0) /\ 
R1(x7,x5,x3,x6,x0) /\ 
R1(x7,x5,x3,x7,x0) /\ 
R1(x7,x5,x3,x8,x0) /\ 
R1(x7,x5,x4,x0,x0) /\ 
R1(x7,x5,x4,x1,x0) /\ 
R1(x7,x5,x4,x2,x1) /\ 
R1(x7,x5,x4,x3,x0) /\ 
R1(x7,x5,x4,x4,x0) /\ 
R1(x7,x5,x4,x5,x1) /\ 
R1(x7,x5,x4,x6,x0) /\ 
R1(x7,x5,x4,x7,x0) /\ 
R1(x7,x5,x4,x8,x1) /\ 
R1(x7,x5,x5,x0,x0) /\ 
R1(x7,x5,x5,x1,x0) /\ 
R1(x7,x5,x5,x2,x0) /\ 
R1(x7,x5,x5,x3,x0) /\ 
R1(x7,x5,x5,x4,x0) /\ 
R1(x7,x5,x5,x5,x0) /\ 
R1(x7,x5,x5,x6,x0) /\ 
R1(x7,x5,x5,x7,x0) /\ 
R1(x7,x5,x5,x8,x0) /\ 
R1(x7,x5,x6,x0,x0) /\ 
R1(x7,x5,x6,x1,x0) /\ 
R1(x7,x5,x6,x2,x0) /\ 
R1(x7,x5,x6,x3,x0) /\ 
R1(x7,x5,x6,x4,x0) /\ 
R1(x7,x5,x6,x5,x0) /\ 
R1(x7,x5,x6,x6,x0) /\ 
R1(x7,x5,x6,x7,x0) /\ 
R1(x7,x5,x6,x8,x0) /\ 
R1(x7,x5,x7,x0,x0) /\ 
R1(x7,x5,x7,x1,x0) /\ 
R1(x7,x5,x7,x2,x1) /\ 
R1(x7,x5,x7,x3,x0) /\ 
R1(x7,x5,x7,x4,x0) /\ 
R1(x7,x5,x7,x5,x1) /\ 
R1(x7,x5,x7,x6,x0) /\ 
R1(x7,x5,x7,x7,x0) /\ 
R1(x7,x5,x7,x8,x1) /\ 
R1(x7,x5,x8,x0,x0) /\ 
R1(x7,x5,x8,x1,x0) /\ 
R1(x7,x5,x8,x2,x0) /\ 
R1(x7,x5,x8,x3,x0) /\ 
R1(x7,x5,x8,x4,x0) /\ 
R1(x7,x5,x8,x5,x0) /\ 
R1(x7,x5,x8,x6,x0) /\ 
R1(x7,x5,x8,x7,x0) /\ 
R1(x7,x5,x8,x8,x0) /\ 
R1(x7,x6,x0,x0,x0) /\ 
R1(x7,x6,x0,x1,x0) /\ 
R1(x7,x6,x0,x2,x0) /\ 
R1(x7,x6,x0,x3,x0) /\ 
R1(x7,x6,x0,x4,x0) /\ 
R1(x7,x6,x0,x5,x0) /\ 
R1(x7,x6,x0,x6,x0) /\ 
R1(x7,x6,x0,x7,x0) /\ 
R1(x7,x6,x0,x8,x0) /\ 
R1(x7,x6,x1,x0,x0) /\ 
R1(x7,x6,x1,x1,x0) /\ 
R1(x7,x6,x1,x2,x0) /\ 
R1(x7,x6,x1,x3,x0) /\ 
R1(x7,x6,x1,x4,x0) /\ 
R1(x7,x6,x1,x5,x0) /\ 
R1(x7,x6,x1,x6,x0) /\ 
R1(x7,x6,x1,x7,x0) /\ 
R1(x7,x6,x1,x8,x0) /\ 
R1(x7,x6,x2,x0,x0) /\ 
R1(x7,x6,x2,x1,x0) /\ 
R1(x7,x6,x2,x2,x0) /\ 
R1(x7,x6,x2,x3,x0) /\ 
R1(x7,x6,x2,x4,x0) /\ 
R1(x7,x6,x2,x5,x0) /\ 
R1(x7,x6,x2,x6,x0) /\ 
R1(x7,x6,x2,x7,x0) /\ 
R1(x7,x6,x2,x8,x0) /\ 
R1(x7,x6,x3,x0,x0) /\ 
R1(x7,x6,x3,x1,x0) /\ 
R1(x7,x6,x3,x2,x0) /\ 
R1(x7,x6,x3,x3,x0) /\ 
R1(x7,x6,x3,x4,x0) /\ 
R1(x7,x6,x3,x5,x0) /\ 
R1(x7,x6,x3,x6,x0) /\ 
R1(x7,x6,x3,x7,x0) /\ 
R1(x7,x6,x3,x8,x0) /\ 
R1(x7,x6,x4,x0,x0) /\ 
R1(x7,x6,x4,x1,x0) /\ 
R1(x7,x6,x4,x2,x0) /\ 
R1(x7,x6,x4,x3,x0) /\ 
R1(x7,x6,x4,x4,x0) /\ 
R1(x7,x6,x4,x5,x0) /\ 
R1(x7,x6,x4,x6,x0) /\ 
R1(x7,x6,x4,x7,x0) /\ 
R1(x7,x6,x4,x8,x0) /\ 
R1(x7,x6,x5,x0,x0) /\ 
R1(x7,x6,x5,x1,x0) /\ 
R1(x7,x6,x5,x2,x0) /\ 
R1(x7,x6,x5,x3,x0) /\ 
R1(x7,x6,x5,x4,x0) /\ 
R1(x7,x6,x5,x5,x0) /\ 
R1(x7,x6,x5,x6,x0) /\ 
R1(x7,x6,x5,x7,x0) /\ 
R1(x7,x6,x5,x8,x0) /\ 
R1(x7,x6,x6,x0,x0) /\ 
R1(x7,x6,x6,x1,x0) /\ 
R1(x7,x6,x6,x2,x0) /\ 
R1(x7,x6,x6,x3,x0) /\ 
R1(x7,x6,x6,x4,x0) /\ 
R1(x7,x6,x6,x5,x0) /\ 
R1(x7,x6,x6,x6,x0) /\ 
R1(x7,x6,x6,x7,x0) /\ 
R1(x7,x6,x6,x8,x0) /\ 
R1(x7,x6,x7,x0,x0) /\ 
R1(x7,x6,x7,x1,x0) /\ 
R1(x7,x6,x7,x2,x0) /\ 
R1(x7,x6,x7,x3,x0) /\ 
R1(x7,x6,x7,x4,x0) /\ 
R1(x7,x6,x7,x5,x0) /\ 
R1(x7,x6,x7,x6,x0) /\ 
R1(x7,x6,x7,x7,x0) /\ 
R1(x7,x6,x7,x8,x0) /\ 
R1(x7,x6,x8,x0,x0) /\ 
R1(x7,x6,x8,x1,x0) /\ 
R1(x7,x6,x8,x2,x0) /\ 
R1(x7,x6,x8,x3,x0) /\ 
R1(x7,x6,x8,x4,x0) /\ 
R1(x7,x6,x8,x5,x0) /\ 
R1(x7,x6,x8,x6,x0) /\ 
R1(x7,x6,x8,x7,x0) /\ 
R1(x7,x6,x8,x8,x0) /\ 
R1(x7,x7,x0,x0,x0) /\ 
R1(x7,x7,x0,x1,x0) /\ 
R1(x7,x7,x0,x2,x0) /\ 
R1(x7,x7,x0,x3,x0) /\ 
R1(x7,x7,x0,x4,x0) /\ 
R1(x7,x7,x0,x5,x0) /\ 
R1(x7,x7,x0,x6,x0) /\ 
R1(x7,x7,x0,x7,x0) /\ 
R1(x7,x7,x0,x8,x0) /\ 
R1(x7,x7,x1,x0,x0) /\ 
R1(x7,x7,x1,x1,x0) /\ 
R1(x7,x7,x1,x2,x0) /\ 
R1(x7,x7,x1,x3,x0) /\ 
R1(x7,x7,x1,x4,x0) /\ 
R1(x7,x7,x1,x5,x0) /\ 
R1(x7,x7,x1,x6,x0) /\ 
R1(x7,x7,x1,x7,x0) /\ 
R1(x7,x7,x1,x8,x0) /\ 
R1(x7,x7,x2,x0,x0) /\ 
R1(x7,x7,x2,x1,x0) /\ 
R1(x7,x7,x2,x2,x1) /\ 
R1(x7,x7,x2,x3,x0) /\ 
R1(x7,x7,x2,x4,x0) /\ 
R1(x7,x7,x2,x5,x1) /\ 
R1(x7,x7,x2,x6,x0) /\ 
R1(x7,x7,x2,x7,x0) /\ 
R1(x7,x7,x2,x8,x1) /\ 
R1(x7,x7,x3,x0,x0) /\ 
R1(x7,x7,x3,x1,x0) /\ 
R1(x7,x7,x3,x2,x0) /\ 
R1(x7,x7,x3,x3,x0) /\ 
R1(x7,x7,x3,x4,x0) /\ 
R1(x7,x7,x3,x5,x0) /\ 
R1(x7,x7,x3,x6,x0) /\ 
R1(x7,x7,x3,x7,x0) /\ 
R1(x7,x7,x3,x8,x0) /\ 
R1(x7,x7,x4,x0,x0) /\ 
R1(x7,x7,x4,x1,x0) /\ 
R1(x7,x7,x4,x2,x0) /\ 
R1(x7,x7,x4,x3,x0) /\ 
R1(x7,x7,x4,x4,x0) /\ 
R1(x7,x7,x4,x5,x0) /\ 
R1(x7,x7,x4,x6,x0) /\ 
R1(x7,x7,x4,x7,x0) /\ 
R1(x7,x7,x4,x8,x0) /\ 
R1(x7,x7,x5,x0,x0) /\ 
R1(x7,x7,x5,x1,x0) /\ 
R1(x7,x7,x5,x2,x1) /\ 
R1(x7,x7,x5,x3,x0) /\ 
R1(x7,x7,x5,x4,x0) /\ 
R1(x7,x7,x5,x5,x1) /\ 
R1(x7,x7,x5,x6,x0) /\ 
R1(x7,x7,x5,x7,x0) /\ 
R1(x7,x7,x5,x8,x1) /\ 
R1(x7,x7,x6,x0,x0) /\ 
R1(x7,x7,x6,x1,x0) /\ 
R1(x7,x7,x6,x2,x0) /\ 
R1(x7,x7,x6,x3,x0) /\ 
R1(x7,x7,x6,x4,x0) /\ 
R1(x7,x7,x6,x5,x0) /\ 
R1(x7,x7,x6,x6,x0) /\ 
R1(x7,x7,x6,x7,x0) /\ 
R1(x7,x7,x6,x8,x0) /\ 
R1(x7,x7,x7,x0,x0) /\ 
R1(x7,x7,x7,x1,x0) /\ 
R1(x7,x7,x7,x2,x0) /\ 
R1(x7,x7,x7,x3,x0) /\ 
R1(x7,x7,x7,x4,x0) /\ 
R1(x7,x7,x7,x5,x0) /\ 
R1(x7,x7,x7,x6,x0) /\ 
R1(x7,x7,x7,x7,x0) /\ 
R1(x7,x7,x7,x8,x0) /\ 
R1(x7,x7,x8,x0,x0) /\ 
R1(x7,x7,x8,x1,x0) /\ 
R1(x7,x7,x8,x2,x1) /\ 
R1(x7,x7,x8,x3,x0) /\ 
R1(x7,x7,x8,x4,x0) /\ 
R1(x7,x7,x8,x5,x1) /\ 
R1(x7,x7,x8,x6,x0) /\ 
R1(x7,x7,x8,x7,x0) /\ 
R1(x7,x7,x8,x8,x1) /\ 
R1(x7,x8,x0,x0,x0) /\ 
R1(x7,x8,x0,x1,x0) /\ 
R1(x7,x8,x0,x2,x0) /\ 
R1(x7,x8,x0,x3,x0) /\ 
R1(x7,x8,x0,x4,x0) /\ 
R1(x7,x8,x0,x5,x0) /\ 
R1(x7,x8,x0,x6,x0) /\ 
R1(x7,x8,x0,x7,x0) /\ 
R1(x7,x8,x0,x8,x0) /\ 
R1(x7,x8,x1,x0,x0) /\ 
R1(x7,x8,x1,x1,x0) /\ 
R1(x7,x8,x1,x2,x1) /\ 
R1(x7,x8,x1,x3,x0) /\ 
R1(x7,x8,x1,x4,x0) /\ 
R1(x7,x8,x1,x5,x1) /\ 
R1(x7,x8,x1,x6,x0) /\ 
R1(x7,x8,x1,x7,x0) /\ 
R1(x7,x8,x1,x8,x1) /\ 
R1(x7,x8,x2,x0,x0) /\ 
R1(x7,x8,x2,x1,x0) /\ 
R1(x7,x8,x2,x2,x0) /\ 
R1(x7,x8,x2,x3,x0) /\ 
R1(x7,x8,x2,x4,x0) /\ 
R1(x7,x8,x2,x5,x0) /\ 
R1(x7,x8,x2,x6,x0) /\ 
R1(x7,x8,x2,x7,x0) /\ 
R1(x7,x8,x2,x8,x0) /\ 
R1(x7,x8,x3,x0,x0) /\ 
R1(x7,x8,x3,x1,x0) /\ 
R1(x7,x8,x3,x2,x0) /\ 
R1(x7,x8,x3,x3,x0) /\ 
R1(x7,x8,x3,x4,x0) /\ 
R1(x7,x8,x3,x5,x0) /\ 
R1(x7,x8,x3,x6,x0) /\ 
R1(x7,x8,x3,x7,x0) /\ 
R1(x7,x8,x3,x8,x0) /\ 
R1(x7,x8,x4,x0,x0) /\ 
R1(x7,x8,x4,x1,x0) /\ 
R1(x7,x8,x4,x2,x1) /\ 
R1(x7,x8,x4,x3,x0) /\ 
R1(x7,x8,x4,x4,x0) /\ 
R1(x7,x8,x4,x5,x1) /\ 
R1(x7,x8,x4,x6,x0) /\ 
R1(x7,x8,x4,x7,x0) /\ 
R1(x7,x8,x4,x8,x1) /\ 
R1(x7,x8,x5,x0,x0) /\ 
R1(x7,x8,x5,x1,x0) /\ 
R1(x7,x8,x5,x2,x0) /\ 
R1(x7,x8,x5,x3,x0) /\ 
R1(x7,x8,x5,x4,x0) /\ 
R1(x7,x8,x5,x5,x0) /\ 
R1(x7,x8,x5,x6,x0) /\ 
R1(x7,x8,x5,x7,x0) /\ 
R1(x7,x8,x5,x8,x0) /\ 
R1(x7,x8,x6,x0,x0) /\ 
R1(x7,x8,x6,x1,x0) /\ 
R1(x7,x8,x6,x2,x0) /\ 
R1(x7,x8,x6,x3,x0) /\ 
R1(x7,x8,x6,x4,x0) /\ 
R1(x7,x8,x6,x5,x0) /\ 
R1(x7,x8,x6,x6,x0) /\ 
R1(x7,x8,x6,x7,x0) /\ 
R1(x7,x8,x6,x8,x0) /\ 
R1(x7,x8,x7,x0,x0) /\ 
R1(x7,x8,x7,x1,x0) /\ 
R1(x7,x8,x7,x2,x1) /\ 
R1(x7,x8,x7,x3,x0) /\ 
R1(x7,x8,x7,x4,x0) /\ 
R1(x7,x8,x7,x5,x1) /\ 
R1(x7,x8,x7,x6,x0) /\ 
R1(x7,x8,x7,x7,x0) /\ 
R1(x7,x8,x7,x8,x1) /\ 
R1(x7,x8,x8,x0,x0) /\ 
R1(x7,x8,x8,x1,x0) /\ 
R1(x7,x8,x8,x2,x0) /\ 
R1(x7,x8,x8,x3,x0) /\ 
R1(x7,x8,x8,x4,x0) /\ 
R1(x7,x8,x8,x5,x0) /\ 
R1(x7,x8,x8,x6,x0) /\ 
R1(x7,x8,x8,x7,x0) /\ 
R1(x7,x8,x8,x8,x0) /\ 
R1(x8,x0,x0,x0,x0) /\ 
R1(x8,x0,x0,x1,x0) /\ 
R1(x8,x0,x0,x2,x0) /\ 
R1(x8,x0,x0,x3,x0) /\ 
R1(x8,x0,x0,x4,x0) /\ 
R1(x8,x0,x0,x5,x0) /\ 
R1(x8,x0,x0,x6,x0) /\ 
R1(x8,x0,x0,x7,x0) /\ 
R1(x8,x0,x0,x8,x0) /\ 
R1(x8,x0,x1,x0,x0) /\ 
R1(x8,x0,x1,x1,x0) /\ 
R1(x8,x0,x1,x2,x0) /\ 
R1(x8,x0,x1,x3,x0) /\ 
R1(x8,x0,x1,x4,x0) /\ 
R1(x8,x0,x1,x5,x0) /\ 
R1(x8,x0,x1,x6,x0) /\ 
R1(x8,x0,x1,x7,x0) /\ 
R1(x8,x0,x1,x8,x0) /\ 
R1(x8,x0,x2,x0,x0) /\ 
R1(x8,x0,x2,x1,x0) /\ 
R1(x8,x0,x2,x2,x0) /\ 
R1(x8,x0,x2,x3,x0) /\ 
R1(x8,x0,x2,x4,x0) /\ 
R1(x8,x0,x2,x5,x0) /\ 
R1(x8,x0,x2,x6,x0) /\ 
R1(x8,x0,x2,x7,x0) /\ 
R1(x8,x0,x2,x8,x0) /\ 
R1(x8,x0,x3,x0,x0) /\ 
R1(x8,x0,x3,x1,x0) /\ 
R1(x8,x0,x3,x2,x0) /\ 
R1(x8,x0,x3,x3,x0) /\ 
R1(x8,x0,x3,x4,x0) /\ 
R1(x8,x0,x3,x5,x0) /\ 
R1(x8,x0,x3,x6,x0) /\ 
R1(x8,x0,x3,x7,x0) /\ 
R1(x8,x0,x3,x8,x0) /\ 
R1(x8,x0,x4,x0,x0) /\ 
R1(x8,x0,x4,x1,x0) /\ 
R1(x8,x0,x4,x2,x0) /\ 
R1(x8,x0,x4,x3,x0) /\ 
R1(x8,x0,x4,x4,x0) /\ 
R1(x8,x0,x4,x5,x0) /\ 
R1(x8,x0,x4,x6,x0) /\ 
R1(x8,x0,x4,x7,x0) /\ 
R1(x8,x0,x4,x8,x0) /\ 
R1(x8,x0,x5,x0,x0) /\ 
R1(x8,x0,x5,x1,x0) /\ 
R1(x8,x0,x5,x2,x0) /\ 
R1(x8,x0,x5,x3,x0) /\ 
R1(x8,x0,x5,x4,x0) /\ 
R1(x8,x0,x5,x5,x0) /\ 
R1(x8,x0,x5,x6,x0) /\ 
R1(x8,x0,x5,x7,x0) /\ 
R1(x8,x0,x5,x8,x0) /\ 
R1(x8,x0,x6,x0,x0) /\ 
R1(x8,x0,x6,x1,x0) /\ 
R1(x8,x0,x6,x2,x0) /\ 
R1(x8,x0,x6,x3,x0) /\ 
R1(x8,x0,x6,x4,x0) /\ 
R1(x8,x0,x6,x5,x0) /\ 
R1(x8,x0,x6,x6,x0) /\ 
R1(x8,x0,x6,x7,x0) /\ 
R1(x8,x0,x6,x8,x0) /\ 
R1(x8,x0,x7,x0,x0) /\ 
R1(x8,x0,x7,x1,x0) /\ 
R1(x8,x0,x7,x2,x0) /\ 
R1(x8,x0,x7,x3,x0) /\ 
R1(x8,x0,x7,x4,x0) /\ 
R1(x8,x0,x7,x5,x0) /\ 
R1(x8,x0,x7,x6,x0) /\ 
R1(x8,x0,x7,x7,x0) /\ 
R1(x8,x0,x7,x8,x0) /\ 
R1(x8,x0,x8,x0,x0) /\ 
R1(x8,x0,x8,x1,x0) /\ 
R1(x8,x0,x8,x2,x0) /\ 
R1(x8,x0,x8,x3,x0) /\ 
R1(x8,x0,x8,x4,x0) /\ 
R1(x8,x0,x8,x5,x0) /\ 
R1(x8,x0,x8,x6,x0) /\ 
R1(x8,x0,x8,x7,x0) /\ 
R1(x8,x0,x8,x8,x0) /\ 
R1(x8,x1,x0,x0,x0) /\ 
R1(x8,x1,x0,x1,x0) /\ 
R1(x8,x1,x0,x2,x0) /\ 
R1(x8,x1,x0,x3,x0) /\ 
R1(x8,x1,x0,x4,x0) /\ 
R1(x8,x1,x0,x5,x0) /\ 
R1(x8,x1,x0,x6,x0) /\ 
R1(x8,x1,x0,x7,x0) /\ 
R1(x8,x1,x0,x8,x0) /\ 
R1(x8,x1,x1,x0,x0) /\ 
R1(x8,x1,x1,x1,x0) /\ 
R1(x8,x1,x1,x2,x0) /\ 
R1(x8,x1,x1,x3,x0) /\ 
R1(x8,x1,x1,x4,x0) /\ 
R1(x8,x1,x1,x5,x0) /\ 
R1(x8,x1,x1,x6,x0) /\ 
R1(x8,x1,x1,x7,x0) /\ 
R1(x8,x1,x1,x8,x0) /\ 
R1(x8,x1,x2,x0,x0) /\ 
R1(x8,x1,x2,x1,x0) /\ 
R1(x8,x1,x2,x2,x0) /\ 
R1(x8,x1,x2,x3,x0) /\ 
R1(x8,x1,x2,x4,x0) /\ 
R1(x8,x1,x2,x5,x0) /\ 
R1(x8,x1,x2,x6,x0) /\ 
R1(x8,x1,x2,x7,x0) /\ 
R1(x8,x1,x2,x8,x0) /\ 
R1(x8,x1,x3,x0,x0) /\ 
R1(x8,x1,x3,x1,x0) /\ 
R1(x8,x1,x3,x2,x0) /\ 
R1(x8,x1,x3,x3,x0) /\ 
R1(x8,x1,x3,x4,x0) /\ 
R1(x8,x1,x3,x5,x0) /\ 
R1(x8,x1,x3,x6,x0) /\ 
R1(x8,x1,x3,x7,x0) /\ 
R1(x8,x1,x3,x8,x0) /\ 
R1(x8,x1,x4,x0,x0) /\ 
R1(x8,x1,x4,x1,x0) /\ 
R1(x8,x1,x4,x2,x0) /\ 
R1(x8,x1,x4,x3,x0) /\ 
R1(x8,x1,x4,x4,x0) /\ 
R1(x8,x1,x4,x5,x0) /\ 
R1(x8,x1,x4,x6,x0) /\ 
R1(x8,x1,x4,x7,x0) /\ 
R1(x8,x1,x4,x8,x0) /\ 
R1(x8,x1,x5,x0,x0) /\ 
R1(x8,x1,x5,x1,x0) /\ 
R1(x8,x1,x5,x2,x0) /\ 
R1(x8,x1,x5,x3,x0) /\ 
R1(x8,x1,x5,x4,x0) /\ 
R1(x8,x1,x5,x5,x0) /\ 
R1(x8,x1,x5,x6,x0) /\ 
R1(x8,x1,x5,x7,x0) /\ 
R1(x8,x1,x5,x8,x0) /\ 
R1(x8,x1,x6,x0,x0) /\ 
R1(x8,x1,x6,x1,x0) /\ 
R1(x8,x1,x6,x2,x0) /\ 
R1(x8,x1,x6,x3,x0) /\ 
R1(x8,x1,x6,x4,x0) /\ 
R1(x8,x1,x6,x5,x0) /\ 
R1(x8,x1,x6,x6,x0) /\ 
R1(x8,x1,x6,x7,x0) /\ 
R1(x8,x1,x6,x8,x0) /\ 
R1(x8,x1,x7,x0,x0) /\ 
R1(x8,x1,x7,x1,x0) /\ 
R1(x8,x1,x7,x2,x0) /\ 
R1(x8,x1,x7,x3,x0) /\ 
R1(x8,x1,x7,x4,x0) /\ 
R1(x8,x1,x7,x5,x0) /\ 
R1(x8,x1,x7,x6,x0) /\ 
R1(x8,x1,x7,x7,x0) /\ 
R1(x8,x1,x7,x8,x0) /\ 
R1(x8,x1,x8,x0,x0) /\ 
R1(x8,x1,x8,x1,x0) /\ 
R1(x8,x1,x8,x2,x0) /\ 
R1(x8,x1,x8,x3,x0) /\ 
R1(x8,x1,x8,x4,x0) /\ 
R1(x8,x1,x8,x5,x0) /\ 
R1(x8,x1,x8,x6,x0) /\ 
R1(x8,x1,x8,x7,x0) /\ 
R1(x8,x1,x8,x8,x0) /\ 
R1(x8,x2,x0,x0,x0) /\ 
R1(x8,x2,x0,x1,x0) /\ 
R1(x8,x2,x0,x2,x0) /\ 
R1(x8,x2,x0,x3,x0) /\ 
R1(x8,x2,x0,x4,x0) /\ 
R1(x8,x2,x0,x5,x0) /\ 
R1(x8,x2,x0,x6,x0) /\ 
R1(x8,x2,x0,x7,x0) /\ 
R1(x8,x2,x0,x8,x0) /\ 
R1(x8,x2,x1,x0,x0) /\ 
R1(x8,x2,x1,x1,x0) /\ 
R1(x8,x2,x1,x2,x0) /\ 
R1(x8,x2,x1,x3,x0) /\ 
R1(x8,x2,x1,x4,x0) /\ 
R1(x8,x2,x1,x5,x0) /\ 
R1(x8,x2,x1,x6,x0) /\ 
R1(x8,x2,x1,x7,x0) /\ 
R1(x8,x2,x1,x8,x0) /\ 
R1(x8,x2,x2,x0,x0) /\ 
R1(x8,x2,x2,x1,x0) /\ 
R1(x8,x2,x2,x2,x0) /\ 
R1(x8,x2,x2,x3,x0) /\ 
R1(x8,x2,x2,x4,x0) /\ 
R1(x8,x2,x2,x5,x0) /\ 
R1(x8,x2,x2,x6,x0) /\ 
R1(x8,x2,x2,x7,x0) /\ 
R1(x8,x2,x2,x8,x0) /\ 
R1(x8,x2,x3,x0,x0) /\ 
R1(x8,x2,x3,x1,x0) /\ 
R1(x8,x2,x3,x2,x0) /\ 
R1(x8,x2,x3,x3,x0) /\ 
R1(x8,x2,x3,x4,x0) /\ 
R1(x8,x2,x3,x5,x0) /\ 
R1(x8,x2,x3,x6,x0) /\ 
R1(x8,x2,x3,x7,x0) /\ 
R1(x8,x2,x3,x8,x0) /\ 
R1(x8,x2,x4,x0,x0) /\ 
R1(x8,x2,x4,x1,x0) /\ 
R1(x8,x2,x4,x2,x0) /\ 
R1(x8,x2,x4,x3,x0) /\ 
R1(x8,x2,x4,x4,x0) /\ 
R1(x8,x2,x4,x5,x0) /\ 
R1(x8,x2,x4,x6,x0) /\ 
R1(x8,x2,x4,x7,x0) /\ 
R1(x8,x2,x4,x8,x0) /\ 
R1(x8,x2,x5,x0,x0) /\ 
R1(x8,x2,x5,x1,x0) /\ 
R1(x8,x2,x5,x2,x0) /\ 
R1(x8,x2,x5,x3,x0) /\ 
R1(x8,x2,x5,x4,x0) /\ 
R1(x8,x2,x5,x5,x0) /\ 
R1(x8,x2,x5,x6,x0) /\ 
R1(x8,x2,x5,x7,x0) /\ 
R1(x8,x2,x5,x8,x0) /\ 
R1(x8,x2,x6,x0,x0) /\ 
R1(x8,x2,x6,x1,x0) /\ 
R1(x8,x2,x6,x2,x0) /\ 
R1(x8,x2,x6,x3,x0) /\ 
R1(x8,x2,x6,x4,x0) /\ 
R1(x8,x2,x6,x5,x0) /\ 
R1(x8,x2,x6,x6,x0) /\ 
R1(x8,x2,x6,x7,x0) /\ 
R1(x8,x2,x6,x8,x0) /\ 
R1(x8,x2,x7,x0,x0) /\ 
R1(x8,x2,x7,x1,x0) /\ 
R1(x8,x2,x7,x2,x0) /\ 
R1(x8,x2,x7,x3,x0) /\ 
R1(x8,x2,x7,x4,x0) /\ 
R1(x8,x2,x7,x5,x0) /\ 
R1(x8,x2,x7,x6,x0) /\ 
R1(x8,x2,x7,x7,x0) /\ 
R1(x8,x2,x7,x8,x0) /\ 
R1(x8,x2,x8,x0,x0) /\ 
R1(x8,x2,x8,x1,x0) /\ 
R1(x8,x2,x8,x2,x0) /\ 
R1(x8,x2,x8,x3,x0) /\ 
R1(x8,x2,x8,x4,x0) /\ 
R1(x8,x2,x8,x5,x0) /\ 
R1(x8,x2,x8,x6,x0) /\ 
R1(x8,x2,x8,x7,x0) /\ 
R1(x8,x2,x8,x8,x0) /\ 
R1(x8,x3,x0,x0,x0) /\ 
R1(x8,x3,x0,x1,x0) /\ 
R1(x8,x3,x0,x2,x0) /\ 
R1(x8,x3,x0,x3,x0) /\ 
R1(x8,x3,x0,x4,x0) /\ 
R1(x8,x3,x0,x5,x0) /\ 
R1(x8,x3,x0,x6,x0) /\ 
R1(x8,x3,x0,x7,x0) /\ 
R1(x8,x3,x0,x8,x0) /\ 
R1(x8,x3,x1,x0,x0) /\ 
R1(x8,x3,x1,x1,x0) /\ 
R1(x8,x3,x1,x2,x0) /\ 
R1(x8,x3,x1,x3,x0) /\ 
R1(x8,x3,x1,x4,x0) /\ 
R1(x8,x3,x1,x5,x0) /\ 
R1(x8,x3,x1,x6,x0) /\ 
R1(x8,x3,x1,x7,x0) /\ 
R1(x8,x3,x1,x8,x0) /\ 
R1(x8,x3,x2,x0,x0) /\ 
R1(x8,x3,x2,x1,x0) /\ 
R1(x8,x3,x2,x2,x0) /\ 
R1(x8,x3,x2,x3,x0) /\ 
R1(x8,x3,x2,x4,x0) /\ 
R1(x8,x3,x2,x5,x0) /\ 
R1(x8,x3,x2,x6,x0) /\ 
R1(x8,x3,x2,x7,x0) /\ 
R1(x8,x3,x2,x8,x0) /\ 
R1(x8,x3,x3,x0,x0) /\ 
R1(x8,x3,x3,x1,x0) /\ 
R1(x8,x3,x3,x2,x0) /\ 
R1(x8,x3,x3,x3,x0) /\ 
R1(x8,x3,x3,x4,x0) /\ 
R1(x8,x3,x3,x5,x0) /\ 
R1(x8,x3,x3,x6,x0) /\ 
R1(x8,x3,x3,x7,x0) /\ 
R1(x8,x3,x3,x8,x0) /\ 
R1(x8,x3,x4,x0,x0) /\ 
R1(x8,x3,x4,x1,x0) /\ 
R1(x8,x3,x4,x2,x0) /\ 
R1(x8,x3,x4,x3,x0) /\ 
R1(x8,x3,x4,x4,x0) /\ 
R1(x8,x3,x4,x5,x0) /\ 
R1(x8,x3,x4,x6,x0) /\ 
R1(x8,x3,x4,x7,x0) /\ 
R1(x8,x3,x4,x8,x0) /\ 
R1(x8,x3,x5,x0,x0) /\ 
R1(x8,x3,x5,x1,x0) /\ 
R1(x8,x3,x5,x2,x0) /\ 
R1(x8,x3,x5,x3,x0) /\ 
R1(x8,x3,x5,x4,x0) /\ 
R1(x8,x3,x5,x5,x0) /\ 
R1(x8,x3,x5,x6,x0) /\ 
R1(x8,x3,x5,x7,x0) /\ 
R1(x8,x3,x5,x8,x0) /\ 
R1(x8,x3,x6,x0,x0) /\ 
R1(x8,x3,x6,x1,x0) /\ 
R1(x8,x3,x6,x2,x0) /\ 
R1(x8,x3,x6,x3,x0) /\ 
R1(x8,x3,x6,x4,x0) /\ 
R1(x8,x3,x6,x5,x0) /\ 
R1(x8,x3,x6,x6,x0) /\ 
R1(x8,x3,x6,x7,x0) /\ 
R1(x8,x3,x6,x8,x0) /\ 
R1(x8,x3,x7,x0,x0) /\ 
R1(x8,x3,x7,x1,x0) /\ 
R1(x8,x3,x7,x2,x0) /\ 
R1(x8,x3,x7,x3,x0) /\ 
R1(x8,x3,x7,x4,x0) /\ 
R1(x8,x3,x7,x5,x0) /\ 
R1(x8,x3,x7,x6,x0) /\ 
R1(x8,x3,x7,x7,x0) /\ 
R1(x8,x3,x7,x8,x0) /\ 
R1(x8,x3,x8,x0,x0) /\ 
R1(x8,x3,x8,x1,x0) /\ 
R1(x8,x3,x8,x2,x0) /\ 
R1(x8,x3,x8,x3,x0) /\ 
R1(x8,x3,x8,x4,x0) /\ 
R1(x8,x3,x8,x5,x0) /\ 
R1(x8,x3,x8,x6,x0) /\ 
R1(x8,x3,x8,x7,x0) /\ 
R1(x8,x3,x8,x8,x0) /\ 
R1(x8,x4,x0,x0,x0) /\ 
R1(x8,x4,x0,x1,x0) /\ 
R1(x8,x4,x0,x2,x0) /\ 
R1(x8,x4,x0,x3,x0) /\ 
R1(x8,x4,x0,x4,x0) /\ 
R1(x8,x4,x0,x5,x0) /\ 
R1(x8,x4,x0,x6,x0) /\ 
R1(x8,x4,x0,x7,x0) /\ 
R1(x8,x4,x0,x8,x0) /\ 
R1(x8,x4,x1,x0,x0) /\ 
R1(x8,x4,x1,x1,x0) /\ 
R1(x8,x4,x1,x2,x0) /\ 
R1(x8,x4,x1,x3,x0) /\ 
R1(x8,x4,x1,x4,x0) /\ 
R1(x8,x4,x1,x5,x0) /\ 
R1(x8,x4,x1,x6,x0) /\ 
R1(x8,x4,x1,x7,x0) /\ 
R1(x8,x4,x1,x8,x0) /\ 
R1(x8,x4,x2,x0,x0) /\ 
R1(x8,x4,x2,x1,x0) /\ 
R1(x8,x4,x2,x2,x0) /\ 
R1(x8,x4,x2,x3,x0) /\ 
R1(x8,x4,x2,x4,x0) /\ 
R1(x8,x4,x2,x5,x0) /\ 
R1(x8,x4,x2,x6,x0) /\ 
R1(x8,x4,x2,x7,x0) /\ 
R1(x8,x4,x2,x8,x0) /\ 
R1(x8,x4,x3,x0,x0) /\ 
R1(x8,x4,x3,x1,x0) /\ 
R1(x8,x4,x3,x2,x0) /\ 
R1(x8,x4,x3,x3,x0) /\ 
R1(x8,x4,x3,x4,x0) /\ 
R1(x8,x4,x3,x5,x0) /\ 
R1(x8,x4,x3,x6,x0) /\ 
R1(x8,x4,x3,x7,x0) /\ 
R1(x8,x4,x3,x8,x0) /\ 
R1(x8,x4,x4,x0,x0) /\ 
R1(x8,x4,x4,x1,x0) /\ 
R1(x8,x4,x4,x2,x0) /\ 
R1(x8,x4,x4,x3,x0) /\ 
R1(x8,x4,x4,x4,x0) /\ 
R1(x8,x4,x4,x5,x0) /\ 
R1(x8,x4,x4,x6,x0) /\ 
R1(x8,x4,x4,x7,x0) /\ 
R1(x8,x4,x4,x8,x0) /\ 
R1(x8,x4,x5,x0,x0) /\ 
R1(x8,x4,x5,x1,x0) /\ 
R1(x8,x4,x5,x2,x0) /\ 
R1(x8,x4,x5,x3,x0) /\ 
R1(x8,x4,x5,x4,x0) /\ 
R1(x8,x4,x5,x5,x0) /\ 
R1(x8,x4,x5,x6,x0) /\ 
R1(x8,x4,x5,x7,x0) /\ 
R1(x8,x4,x5,x8,x0) /\ 
R1(x8,x4,x6,x0,x0) /\ 
R1(x8,x4,x6,x1,x0) /\ 
R1(x8,x4,x6,x2,x0) /\ 
R1(x8,x4,x6,x3,x0) /\ 
R1(x8,x4,x6,x4,x0) /\ 
R1(x8,x4,x6,x5,x0) /\ 
R1(x8,x4,x6,x6,x0) /\ 
R1(x8,x4,x6,x7,x0) /\ 
R1(x8,x4,x6,x8,x0) /\ 
R1(x8,x4,x7,x0,x0) /\ 
R1(x8,x4,x7,x1,x0) /\ 
R1(x8,x4,x7,x2,x0) /\ 
R1(x8,x4,x7,x3,x0) /\ 
R1(x8,x4,x7,x4,x0) /\ 
R1(x8,x4,x7,x5,x0) /\ 
R1(x8,x4,x7,x6,x0) /\ 
R1(x8,x4,x7,x7,x0) /\ 
R1(x8,x4,x7,x8,x0) /\ 
R1(x8,x4,x8,x0,x0) /\ 
R1(x8,x4,x8,x1,x0) /\ 
R1(x8,x4,x8,x2,x0) /\ 
R1(x8,x4,x8,x3,x0) /\ 
R1(x8,x4,x8,x4,x0) /\ 
R1(x8,x4,x8,x5,x0) /\ 
R1(x8,x4,x8,x6,x0) /\ 
R1(x8,x4,x8,x7,x0) /\ 
R1(x8,x4,x8,x8,x0) /\ 
R1(x8,x5,x0,x0,x0) /\ 
R1(x8,x5,x0,x1,x0) /\ 
R1(x8,x5,x0,x2,x0) /\ 
R1(x8,x5,x0,x3,x0) /\ 
R1(x8,x5,x0,x4,x0) /\ 
R1(x8,x5,x0,x5,x0) /\ 
R1(x8,x5,x0,x6,x0) /\ 
R1(x8,x5,x0,x7,x0) /\ 
R1(x8,x5,x0,x8,x0) /\ 
R1(x8,x5,x1,x0,x0) /\ 
R1(x8,x5,x1,x1,x0) /\ 
R1(x8,x5,x1,x2,x0) /\ 
R1(x8,x5,x1,x3,x0) /\ 
R1(x8,x5,x1,x4,x0) /\ 
R1(x8,x5,x1,x5,x0) /\ 
R1(x8,x5,x1,x6,x0) /\ 
R1(x8,x5,x1,x7,x0) /\ 
R1(x8,x5,x1,x8,x0) /\ 
R1(x8,x5,x2,x0,x0) /\ 
R1(x8,x5,x2,x1,x0) /\ 
R1(x8,x5,x2,x2,x0) /\ 
R1(x8,x5,x2,x3,x0) /\ 
R1(x8,x5,x2,x4,x0) /\ 
R1(x8,x5,x2,x5,x0) /\ 
R1(x8,x5,x2,x6,x0) /\ 
R1(x8,x5,x2,x7,x0) /\ 
R1(x8,x5,x2,x8,x0) /\ 
R1(x8,x5,x3,x0,x0) /\ 
R1(x8,x5,x3,x1,x0) /\ 
R1(x8,x5,x3,x2,x0) /\ 
R1(x8,x5,x3,x3,x0) /\ 
R1(x8,x5,x3,x4,x0) /\ 
R1(x8,x5,x3,x5,x0) /\ 
R1(x8,x5,x3,x6,x0) /\ 
R1(x8,x5,x3,x7,x0) /\ 
R1(x8,x5,x3,x8,x0) /\ 
R1(x8,x5,x4,x0,x0) /\ 
R1(x8,x5,x4,x1,x0) /\ 
R1(x8,x5,x4,x2,x0) /\ 
R1(x8,x5,x4,x3,x0) /\ 
R1(x8,x5,x4,x4,x0) /\ 
R1(x8,x5,x4,x5,x0) /\ 
R1(x8,x5,x4,x6,x0) /\ 
R1(x8,x5,x4,x7,x0) /\ 
R1(x8,x5,x4,x8,x0) /\ 
R1(x8,x5,x5,x0,x0) /\ 
R1(x8,x5,x5,x1,x0) /\ 
R1(x8,x5,x5,x2,x0) /\ 
R1(x8,x5,x5,x3,x0) /\ 
R1(x8,x5,x5,x4,x0) /\ 
R1(x8,x5,x5,x5,x0) /\ 
R1(x8,x5,x5,x6,x0) /\ 
R1(x8,x5,x5,x7,x0) /\ 
R1(x8,x5,x5,x8,x0) /\ 
R1(x8,x5,x6,x0,x0) /\ 
R1(x8,x5,x6,x1,x0) /\ 
R1(x8,x5,x6,x2,x0) /\ 
R1(x8,x5,x6,x3,x0) /\ 
R1(x8,x5,x6,x4,x0) /\ 
R1(x8,x5,x6,x5,x0) /\ 
R1(x8,x5,x6,x6,x0) /\ 
R1(x8,x5,x6,x7,x0) /\ 
R1(x8,x5,x6,x8,x0) /\ 
R1(x8,x5,x7,x0,x0) /\ 
R1(x8,x5,x7,x1,x0) /\ 
R1(x8,x5,x7,x2,x0) /\ 
R1(x8,x5,x7,x3,x0) /\ 
R1(x8,x5,x7,x4,x0) /\ 
R1(x8,x5,x7,x5,x0) /\ 
R1(x8,x5,x7,x6,x0) /\ 
R1(x8,x5,x7,x7,x0) /\ 
R1(x8,x5,x7,x8,x0) /\ 
R1(x8,x5,x8,x0,x0) /\ 
R1(x8,x5,x8,x1,x0) /\ 
R1(x8,x5,x8,x2,x0) /\ 
R1(x8,x5,x8,x3,x0) /\ 
R1(x8,x5,x8,x4,x0) /\ 
R1(x8,x5,x8,x5,x0) /\ 
R1(x8,x5,x8,x6,x0) /\ 
R1(x8,x5,x8,x7,x0) /\ 
R1(x8,x5,x8,x8,x0) /\ 
R1(x8,x6,x0,x0,x0) /\ 
R1(x8,x6,x0,x1,x0) /\ 
R1(x8,x6,x0,x2,x0) /\ 
R1(x8,x6,x0,x3,x0) /\ 
R1(x8,x6,x0,x4,x0) /\ 
R1(x8,x6,x0,x5,x0) /\ 
R1(x8,x6,x0,x6,x0) /\ 
R1(x8,x6,x0,x7,x0) /\ 
R1(x8,x6,x0,x8,x0) /\ 
R1(x8,x6,x1,x0,x0) /\ 
R1(x8,x6,x1,x1,x0) /\ 
R1(x8,x6,x1,x2,x0) /\ 
R1(x8,x6,x1,x3,x0) /\ 
R1(x8,x6,x1,x4,x0) /\ 
R1(x8,x6,x1,x5,x0) /\ 
R1(x8,x6,x1,x6,x0) /\ 
R1(x8,x6,x1,x7,x0) /\ 
R1(x8,x6,x1,x8,x0) /\ 
R1(x8,x6,x2,x0,x0) /\ 
R1(x8,x6,x2,x1,x0) /\ 
R1(x8,x6,x2,x2,x0) /\ 
R1(x8,x6,x2,x3,x0) /\ 
R1(x8,x6,x2,x4,x0) /\ 
R1(x8,x6,x2,x5,x0) /\ 
R1(x8,x6,x2,x6,x0) /\ 
R1(x8,x6,x2,x7,x0) /\ 
R1(x8,x6,x2,x8,x0) /\ 
R1(x8,x6,x3,x0,x0) /\ 
R1(x8,x6,x3,x1,x0) /\ 
R1(x8,x6,x3,x2,x0) /\ 
R1(x8,x6,x3,x3,x0) /\ 
R1(x8,x6,x3,x4,x0) /\ 
R1(x8,x6,x3,x5,x0) /\ 
R1(x8,x6,x3,x6,x0) /\ 
R1(x8,x6,x3,x7,x0) /\ 
R1(x8,x6,x3,x8,x0) /\ 
R1(x8,x6,x4,x0,x0) /\ 
R1(x8,x6,x4,x1,x0) /\ 
R1(x8,x6,x4,x2,x0) /\ 
R1(x8,x6,x4,x3,x0) /\ 
R1(x8,x6,x4,x4,x0) /\ 
R1(x8,x6,x4,x5,x0) /\ 
R1(x8,x6,x4,x6,x0) /\ 
R1(x8,x6,x4,x7,x0) /\ 
R1(x8,x6,x4,x8,x0) /\ 
R1(x8,x6,x5,x0,x0) /\ 
R1(x8,x6,x5,x1,x0) /\ 
R1(x8,x6,x5,x2,x0) /\ 
R1(x8,x6,x5,x3,x0) /\ 
R1(x8,x6,x5,x4,x0) /\ 
R1(x8,x6,x5,x5,x0) /\ 
R1(x8,x6,x5,x6,x0) /\ 
R1(x8,x6,x5,x7,x0) /\ 
R1(x8,x6,x5,x8,x0) /\ 
R1(x8,x6,x6,x0,x0) /\ 
R1(x8,x6,x6,x1,x0) /\ 
R1(x8,x6,x6,x2,x0) /\ 
R1(x8,x6,x6,x3,x0) /\ 
R1(x8,x6,x6,x4,x0) /\ 
R1(x8,x6,x6,x5,x0) /\ 
R1(x8,x6,x6,x6,x0) /\ 
R1(x8,x6,x6,x7,x0) /\ 
R1(x8,x6,x6,x8,x0) /\ 
R1(x8,x6,x7,x0,x0) /\ 
R1(x8,x6,x7,x1,x0) /\ 
R1(x8,x6,x7,x2,x0) /\ 
R1(x8,x6,x7,x3,x0) /\ 
R1(x8,x6,x7,x4,x0) /\ 
R1(x8,x6,x7,x5,x0) /\ 
R1(x8,x6,x7,x6,x0) /\ 
R1(x8,x6,x7,x7,x0) /\ 
R1(x8,x6,x7,x8,x0) /\ 
R1(x8,x6,x8,x0,x0) /\ 
R1(x8,x6,x8,x1,x0) /\ 
R1(x8,x6,x8,x2,x0) /\ 
R1(x8,x6,x8,x3,x0) /\ 
R1(x8,x6,x8,x4,x0) /\ 
R1(x8,x6,x8,x5,x0) /\ 
R1(x8,x6,x8,x6,x0) /\ 
R1(x8,x6,x8,x7,x0) /\ 
R1(x8,x6,x8,x8,x0) /\ 
R1(x8,x7,x0,x0,x0) /\ 
R1(x8,x7,x0,x1,x0) /\ 
R1(x8,x7,x0,x2,x0) /\ 
R1(x8,x7,x0,x3,x0) /\ 
R1(x8,x7,x0,x4,x0) /\ 
R1(x8,x7,x0,x5,x0) /\ 
R1(x8,x7,x0,x6,x0) /\ 
R1(x8,x7,x0,x7,x0) /\ 
R1(x8,x7,x0,x8,x0) /\ 
R1(x8,x7,x1,x0,x0) /\ 
R1(x8,x7,x1,x1,x0) /\ 
R1(x8,x7,x1,x2,x0) /\ 
R1(x8,x7,x1,x3,x0) /\ 
R1(x8,x7,x1,x4,x0) /\ 
R1(x8,x7,x1,x5,x0) /\ 
R1(x8,x7,x1,x6,x0) /\ 
R1(x8,x7,x1,x7,x0) /\ 
R1(x8,x7,x1,x8,x0) /\ 
R1(x8,x7,x2,x0,x0) /\ 
R1(x8,x7,x2,x1,x0) /\ 
R1(x8,x7,x2,x2,x0) /\ 
R1(x8,x7,x2,x3,x0) /\ 
R1(x8,x7,x2,x4,x0) /\ 
R1(x8,x7,x2,x5,x0) /\ 
R1(x8,x7,x2,x6,x0) /\ 
R1(x8,x7,x2,x7,x0) /\ 
R1(x8,x7,x2,x8,x0) /\ 
R1(x8,x7,x3,x0,x0) /\ 
R1(x8,x7,x3,x1,x0) /\ 
R1(x8,x7,x3,x2,x0) /\ 
R1(x8,x7,x3,x3,x0) /\ 
R1(x8,x7,x3,x4,x0) /\ 
R1(x8,x7,x3,x5,x0) /\ 
R1(x8,x7,x3,x6,x0) /\ 
R1(x8,x7,x3,x7,x0) /\ 
R1(x8,x7,x3,x8,x0) /\ 
R1(x8,x7,x4,x0,x0) /\ 
R1(x8,x7,x4,x1,x0) /\ 
R1(x8,x7,x4,x2,x0) /\ 
R1(x8,x7,x4,x3,x0) /\ 
R1(x8,x7,x4,x4,x0) /\ 
R1(x8,x7,x4,x5,x0) /\ 
R1(x8,x7,x4,x6,x0) /\ 
R1(x8,x7,x4,x7,x0) /\ 
R1(x8,x7,x4,x8,x0) /\ 
R1(x8,x7,x5,x0,x0) /\ 
R1(x8,x7,x5,x1,x0) /\ 
R1(x8,x7,x5,x2,x0) /\ 
R1(x8,x7,x5,x3,x0) /\ 
R1(x8,x7,x5,x4,x0) /\ 
R1(x8,x7,x5,x5,x0) /\ 
R1(x8,x7,x5,x6,x0) /\ 
R1(x8,x7,x5,x7,x0) /\ 
R1(x8,x7,x5,x8,x0) /\ 
R1(x8,x7,x6,x0,x0) /\ 
R1(x8,x7,x6,x1,x0) /\ 
R1(x8,x7,x6,x2,x0) /\ 
R1(x8,x7,x6,x3,x0) /\ 
R1(x8,x7,x6,x4,x0) /\ 
R1(x8,x7,x6,x5,x0) /\ 
R1(x8,x7,x6,x6,x0) /\ 
R1(x8,x7,x6,x7,x0) /\ 
R1(x8,x7,x6,x8,x0) /\ 
R1(x8,x7,x7,x0,x0) /\ 
R1(x8,x7,x7,x1,x0) /\ 
R1(x8,x7,x7,x2,x0) /\ 
R1(x8,x7,x7,x3,x0) /\ 
R1(x8,x7,x7,x4,x0) /\ 
R1(x8,x7,x7,x5,x0) /\ 
R1(x8,x7,x7,x6,x0) /\ 
R1(x8,x7,x7,x7,x0) /\ 
R1(x8,x7,x7,x8,x0) /\ 
R1(x8,x7,x8,x0,x0) /\ 
R1(x8,x7,x8,x1,x0) /\ 
R1(x8,x7,x8,x2,x0) /\ 
R1(x8,x7,x8,x3,x0) /\ 
R1(x8,x7,x8,x4,x0) /\ 
R1(x8,x7,x8,x5,x0) /\ 
R1(x8,x7,x8,x6,x0) /\ 
R1(x8,x7,x8,x7,x0) /\ 
R1(x8,x7,x8,x8,x0) /\ 
R1(x8,x8,x0,x0,x0) /\ 
R1(x8,x8,x0,x1,x0) /\ 
R1(x8,x8,x0,x2,x0) /\ 
R1(x8,x8,x0,x3,x0) /\ 
R1(x8,x8,x0,x4,x0) /\ 
R1(x8,x8,x0,x5,x0) /\ 
R1(x8,x8,x0,x6,x0) /\ 
R1(x8,x8,x0,x7,x0) /\ 
R1(x8,x8,x0,x8,x0) /\ 
R1(x8,x8,x1,x0,x0) /\ 
R1(x8,x8,x1,x1,x0) /\ 
R1(x8,x8,x1,x2,x0) /\ 
R1(x8,x8,x1,x3,x0) /\ 
R1(x8,x8,x1,x4,x0) /\ 
R1(x8,x8,x1,x5,x0) /\ 
R1(x8,x8,x1,x6,x0) /\ 
R1(x8,x8,x1,x7,x0) /\ 
R1(x8,x8,x1,x8,x0) /\ 
R1(x8,x8,x2,x0,x0) /\ 
R1(x8,x8,x2,x1,x0) /\ 
R1(x8,x8,x2,x2,x0) /\ 
R1(x8,x8,x2,x3,x0) /\ 
R1(x8,x8,x2,x4,x0) /\ 
R1(x8,x8,x2,x5,x0) /\ 
R1(x8,x8,x2,x6,x0) /\ 
R1(x8,x8,x2,x7,x0) /\ 
R1(x8,x8,x2,x8,x0) /\ 
R1(x8,x8,x3,x0,x0) /\ 
R1(x8,x8,x3,x1,x0) /\ 
R1(x8,x8,x3,x2,x0) /\ 
R1(x8,x8,x3,x3,x0) /\ 
R1(x8,x8,x3,x4,x0) /\ 
R1(x8,x8,x3,x5,x0) /\ 
R1(x8,x8,x3,x6,x0) /\ 
R1(x8,x8,x3,x7,x0) /\ 
R1(x8,x8,x3,x8,x0) /\ 
R1(x8,x8,x4,x0,x0) /\ 
R1(x8,x8,x4,x1,x0) /\ 
R1(x8,x8,x4,x2,x0) /\ 
R1(x8,x8,x4,x3,x0) /\ 
R1(x8,x8,x4,x4,x0) /\ 
R1(x8,x8,x4,x5,x0) /\ 
R1(x8,x8,x4,x6,x0) /\ 
R1(x8,x8,x4,x7,x0) /\ 
R1(x8,x8,x4,x8,x0) /\ 
R1(x8,x8,x5,x0,x0) /\ 
R1(x8,x8,x5,x1,x0) /\ 
R1(x8,x8,x5,x2,x0) /\ 
R1(x8,x8,x5,x3,x0) /\ 
R1(x8,x8,x5,x4,x0) /\ 
R1(x8,x8,x5,x5,x0) /\ 
R1(x8,x8,x5,x6,x0) /\ 
R1(x8,x8,x5,x7,x0) /\ 
R1(x8,x8,x5,x8,x0) /\ 
R1(x8,x8,x6,x0,x0) /\ 
R1(x8,x8,x6,x1,x0) /\ 
R1(x8,x8,x6,x2,x0) /\ 
R1(x8,x8,x6,x3,x0) /\ 
R1(x8,x8,x6,x4,x0) /\ 
R1(x8,x8,x6,x5,x0) /\ 
R1(x8,x8,x6,x6,x0) /\ 
R1(x8,x8,x6,x7,x0) /\ 
R1(x8,x8,x6,x8,x0) /\ 
R1(x8,x8,x7,x0,x0) /\ 
R1(x8,x8,x7,x1,x0) /\ 
R1(x8,x8,x7,x2,x0) /\ 
R1(x8,x8,x7,x3,x0) /\ 
R1(x8,x8,x7,x4,x0) /\ 
R1(x8,x8,x7,x5,x0) /\ 
R1(x8,x8,x7,x6,x0) /\ 
R1(x8,x8,x7,x7,x0) /\ 
R1(x8,x8,x7,x8,x0) /\ 
R1(x8,x8,x8,x0,x0) /\ 
R1(x8,x8,x8,x1,x0) /\ 
R1(x8,x8,x8,x2,x0) /\ 
R1(x8,x8,x8,x3,x0) /\ 
R1(x8,x8,x8,x4,x0) /\ 
R1(x8,x8,x8,x5,x0) /\ 
R1(x8,x8,x8,x6,x0) /\ 
R1(x8,x8,x8,x7,x0) /\ 
R1(x8,x8,x8,x8,x0)}


==> anc/z3/binaryfunccommutingT.z3 <==
; vim: ft=smt2:tw=0
; copy this into https://www.rise4fun.com/z3
;
;
; The following script verifies the correctness of Lemma 6, describing
; the binary functions in the centraliser of T, for the case k=3.
;
;
; define a finite domain
(declare-datatypes () ((A v0 v1 v2)))
; define the quaternary function T
(define-fun T ((x!1 A) (x!2 A) (x!3 A) (x!4 A)) A
  (ite (or (and (= x!1 v1) (and (= x!2 v2)
             (and (= x!3 v1) (= x!4 v2))))
           (and (= x!1 v1) (and (= x!2 v1)
             (and (= x!3 v2) (= x!4 v2))))
       ) v1 v0)
)
(define-fun exclude4 ((x!1 Bool) (x!2 Bool) (x!3 Bool) (x!4 Bool)) Bool
  (not (and x!1 (and x!2  (and x!3 x!4))))
)
(declare-const a00 A)
(declare-const a01 A)
(declare-const a02 A)
(declare-const a10 A)
(declare-const a11 A)
(declare-const a12 A)
(declare-const a20 A)
(declare-const a21 A)
(declare-const a22 A)
(declare-fun s (A A) A)
(assert (= (s v0 v0) a00))
(assert (= (s v0 v1) a01))
(assert (= (s v0 v2) a02))
(assert (= (s v1 v0) a10))
(assert (= (s v1 v1) a11))
(assert (= (s v1 v2) a12))
(assert (= (s v2 v0) a20))
(assert (= (s v2 v1) a21))
(assert (= (s v2 v2) a22))
; stipulate that s commutes with T
(echo "Let f be a binary function on {0,1,2} commuting with T.")
(assert
   (forall
     ((a1 A) (a2 A) (a3 A) (a4 A) (a5 A) (a6 A) (a7 A) (a8 A))
     (= (s (T a1 a2 a3 a4) (T a5 a6 a7 a8))
        (T (s a1 a5) (s a2 a6) (s a3 a7) (s a4 a8)))
   )
)
(push)
  (echo "Assume f(0,0)≠0.")
  (assert (not (= a00 v0)))
  (check-sat)
  ; returns unsat, so we prove a00=0
  (echo "Hence f(0,0)=0.")
(pop)
(assert (= a00 v0))
(push)
  (echo "Assume f(0,1)=2.")
  (assert (= a01 v2))
  (check-sat)
  ; returns unsat, so we prove a01 ∈ {0,1}
  (echo "Hence f(0,1) ∈ {0,1}.")
(pop)
(push)
  (echo "Assume f(1,0)=2.")
  (assert (= a10 v2))
  (check-sat)
  ; returns unsat, so we prove a10 ∈ {0,1}
  (echo "Hence f(1,0) ∈ {0,1}.")
(pop)
(push)
  (echo "Assume f(1,1)=2.")
  (assert (= a11 v2))
  (check-sat)
  ; returns unsat, so we prove a11 ∈ {0,1}
  (echo "Hence f(1,1) ∈ {0,1}.")
(pop)
(push)
  ;Case1 a11 = 1
  (echo "")
  (echo "Case 1| f(1,1) = 1")
  (echo "------------------")
  (assert (= a11 v1))
  (push)
    (echo "Assume f(2,2)≠2.")
    (assert (not (= a22 v2)))
    (check-sat)
    ; returns unsat, so we prove a22 = 2
    (echo "Hence f(2,2)=2.")
  (pop)
  (push)
    (echo "Assume f(1,2)=0.")
    (assert (= a12 v0))
    (check-sat)
    ; returns unsat, so we prove a12 ∈ {1,2}
    (echo "Hence f(1,2) ∈ {1,2}.")
  (pop)
  (push)
    (echo "Assume f(2,1)=0.")
    (assert (= a21 v0))
    (check-sat)
    ; returns unsat, so we prove a21 ∈ {1,2}
    (echo "Hence f(2,1) ∈ {1,2}.")
  (pop)
  (push)
    (echo "Assume f(2,1)=f(1,2).")
    (assert (= a21 v0))
    (assert (= a21 a12))
    (check-sat)
    ; returns unsat, so we prove {a12, a21} = {1,2}
    (echo "Hence {f(1,2),f(2,1)} = {1,2}.")
  (pop)
  (assert (distinct a12 a21))
  (push)
    ;Case 1.2 (in the original notes it was 1.1)
    (echo "")
    (echo "Case 1.2| f(1,2) = 2, f(2,1) = 1")
    (echo "--------------------------------")
    (assert (= a12 v2))
    (assert (= a21 v1))
    (push)
      (echo "Assume f(1,0)≠0.")
      (assert (not (= a10 v0)))
      (check-sat)
      ; returns unsat, so we prove a12 = 2 ⇒ a21 = 1, a10 = 0
      (echo "Hence f(1,2) = 2 ⇒ f(2,1) = 1 ∧ f(1,0) = 0.")
    (pop)
    (push)
      (echo "Assume f(2,0)≠0.")
      (assert (not (= a20 v0)))
      (check-sat)
      ; returns unsat, so we prove a12 = 2 ⇒ a21 = 1, a20 = 0
      (echo "Hence f(1,2) = 2 ⇒ f(2,1) = 1 ∧ f(2,0) = 0.")
    (pop)
    (push)
      (echo "Assume f(0,1)≠1.")
      (assert (not (= a01 v1)))
      (check-sat)
      ; returns unsat, so we prove a12 = 2 ⇒ a21 = 1, a01 = 1
      (echo "Hence f(1,2) = 2 ⇒ f(2,1) = 1 ∧ f(0,1) = 1.")
    (pop)
    (push)
      (echo "Assume f(0,2)≠2.")
      (assert (not (= a02 v2)))
      (check-sat)
      ; returns unsat, so we prove a12 = 2 ⇒ a21 = 1, a02 = 2
      (echo "Hence f(1,2) = 2 ⇒ f(2,1) = 1 ∧ f(0,2) = 2.")
    (pop)
    (echo "⇒ Therefore, in Case 1.2, f is the second projection.")
  (pop)
  (push)
    ;Case 1.1 (in the original notes it was 1.2)
    (echo "")
    (echo "Case 1.1| f(1,2) = 1, f(2,1) = 2")
    (echo "--------------------------------")
    (assert (= a12 v1))
    (assert (= a21 v2))
    (push)
      (echo "Assume f(1,0)≠1.")
      (assert (not (= a10 v1)))
      (check-sat)
      ; returns unsat, so we prove a12 = 2 ⇒ a21 = 1, a10 = 1
      (echo "Hence f(1,2) = 2 ⇒ f(2,1) = 1 ∧ f(1,0) = 1.")
    (pop)
    (push)
      (echo "Assume f(2,0)≠2.")
      (assert (not (= a20 v2)))
      (check-sat)
      ; returns unsat, so we prove a12 = 2 ⇒ a21 = 1, a20 = 2
      (echo "Hence f(1,2) = 2 ⇒ f(2,1) = 1 ∧ f(2,0) = 2.")
    (pop)
    (push)
      (echo "Assume f(0,1)≠0.")
      (assert (not (= a01 v0)))
      (check-sat)
      ; returns unsat, so we prove a12 = 2 ⇒ a21 = 1, a01 = 0
      (echo "Hence f(1,2) = 2 ⇒ f(2,1) = 1 ∧ f(0,1) = 0.")
    (pop)
    (push)
      (echo "Assume f(0,2)≠0.")
      (assert (not (= a02 v0)))
      (check-sat)
      ; returns unsat, so we prove a12 = 2 ⇒ a21 = 1, a02 = 0
      (echo "Hence f(1,2) = 2 ⇒ f(2,1) = 1 ∧ f(0,2) = 0.")
    (pop)
    (echo "⇒ Therefore, in Case 1.1, f is the first projection.")
  (pop)
(pop)
(push)
  ;Case 2 a11 ≠ 1
  (echo "")
  (echo "Case 2| f(1,1) ≠ 1, so f(1,1) = 0.")
  (echo "----------------------------------")
  (assert (not (= a11 v1)))
  (push)
    (echo "Assume f(1,1)≠0.")
    (assert (not (= a11 v0)))
    (check-sat)
    ; returns unsat, so we prove a11 = 0
    (echo "Hence f(1,1)=0.")
  (pop)
  (assert (= a11 v0))
  (push)
    (echo "Assume f(1,0)≠0.")
    (assert (not (= a10 v0)))
    (check-sat)
    ; returns unsat, so we prove a10 = 0
    (echo "Hence f(1,0)=0.")
  (pop)
  (push)
    (echo "Assume f(0,1)≠0.")
    (assert (not (= a01 v0)))
    (check-sat)
    ; returns unsat, so we prove a01 = 0
    (echo "Hence f(0,1)=0.")
  (pop)
  (assert (= a01 v0))
  (assert (= a10 v0))
  (echo "Therefore, f|{0,1}² = 0.")
  (push)
    ; Case 2.1
    (echo "")
    (echo "Case 2.1| f(2,2) = 2")
    (echo "--------------------")
    (assert (= a22 v2))
    (push)
      (echo "Assume f(0,2)=1.")
      (assert  (= a02 v1))
      (check-sat)
      ; returns unsat, so we prove a22 = 2 ⇒ a02 ∈ {0,2} (both are satisfiable)
      (echo "Hence f(2,2) = 2 ⇒ f(0,2) ∈ {0,2}.")
    (pop)
    (push)
      (echo "Assume f(2,0)=1.")
      (assert  (= a20 v1))
      (check-sat)
      ; returns unsat, so we prove a22 = 2 ⇒ a20 ∈ {0,2} (both are satisfiable)
      (echo "Hence f(2,2) = 2 ⇒ f(2,0) ∈ {0,2}.")
    (pop)
    (push)
      (echo "Assume f(1,2)=1.")
      (assert  (= a12 v1))
      (check-sat)
      ; returns unsat, so we prove a22 = 2 ⇒ a12 ∈ {0,2} (both are satisfiable)
      (echo "Hence f(2,2) = 2 ⇒ f(1,2) ∈ {0,2}.")
    (pop)
    (push)
      (echo "Assume f(2,1)=1.")
      (assert  (= a21 v1))
      (check-sat)
      ; returns unsat, so we prove a22 = 2 ⇒ a21 ∈ {0,2} (both are satisfiable)
      (echo "Hence f(2,2) = 2 ⇒ f(2,1) ∈ {0,2}.")
    (pop)
    (echo "We now check each of the 16 possible combinations.")
    (assert (not (= a02 v1)))
    (assert (not (= a20 v1)))
    (assert (not (= a12 v1)))
    (assert (not (= a21 v1)))
    ; (check-sat)
    ; (get-value (a02))
    ; (get-value (a20))
    ; (get-value (a12))
    ; (get-value (a21))
    ; ;(get-model) ; returns (a02,a20,a12,a21) = (0000)
    ; (assert  (exclude4 (= a02 v0) (= a20 v0) (= a12 v0) (= a21 v0)))
    ;
    ; all 16 possibilities are actually satisfiable
    (push)
      (assert (and (= a02 v0) (= a20 v0) (= a12 v0) (= a21 v0)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v0) (= a20 v0) (= a12 v0) (= a21 v2)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v0) (= a20 v0) (= a12 v2) (= a21 v0)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v0) (= a20 v0) (= a12 v2) (= a21 v2)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v0) (= a20 v2) (= a12 v0) (= a21 v0)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v0) (= a20 v2) (= a12 v0) (= a21 v2)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v0) (= a20 v2) (= a12 v2) (= a21 v0)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v0) (= a20 v2) (= a12 v2) (= a21 v2)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v2) (= a20 v0) (= a12 v0) (= a21 v0)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v2) (= a20 v0) (= a12 v0) (= a21 v2)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v2) (= a20 v0) (= a12 v2) (= a21 v0)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v2) (= a20 v0) (= a12 v2) (= a21 v2)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v2) (= a20 v2) (= a12 v0) (= a21 v0)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v2) (= a20 v2) (= a12 v0) (= a21 v2)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v2) (= a20 v2) (= a12 v2) (= a21 v0)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v2) (= a20 v2) (= a12 v2) (= a21 v2)))
      (check-sat)
    (pop)
    (echo "Hence, all 16 combinations are consistent.")
  (pop)
  (push)
    ; Case 2.2
    (echo "")
    (echo "Case 2.2| f(2,2) = 1")
    (echo "--------------------")
    (assert (= a22 v1))
    (push)
      (echo "Assume f(0,2)=2.")
      (assert (= a02 v2))
      (check-sat)
      ; returns unsat, so we prove a22 = 1 ⇒ a02 ∈ {0,1}
      (echo "Hence f(2,2) = 1 ⇒ f(0,2) ∈ {0,1}.")
    (pop)
    (push)
      (echo "Assume f(2,0)=2.")
      (assert (= a20 v2))
      (check-sat)
      ; returns unsat, so we prove a22 = 1 ⇒ a20 ∈ {0,1}
      (echo "Hence f(2,2) = 1 ⇒ f(2,0) ∈ {0,1}.")
    (pop)
    (push)
      (echo "Assume f(2,1)=2.")
      (assert (= a21 v2))
      (check-sat)
      ; returns unsat, so we prove a22 = 1 ⇒ a21 ∈ {0,1}
      (echo "Hence f(2,2) = 1 ⇒ f(2,1) ∈ {0,1}.")
    (pop)
    (push)
      (echo "Assume f(1,2)=2.")
      (assert (= a12 v2))
      (check-sat)
      ; returns unsat, so we prove a22 = 1 ⇒ a12 ∈ {0,1}
      (echo "Hence f(2,2) = 1 ⇒ f(1,2) ∈ {0,1}.")
    (pop)
    (echo "We now check each of the 16 possible combinations.")
    (assert (not (= a02 v2)))
    (assert (not (= a20 v2)))
    (assert (not (= a12 v2)))
    (assert (not (= a21 v2)))
    ; all 16 possibilities are actually satisfiable
    (push)
      (assert  (and (= a02 v0) (= a20 v0) (= a12 v0) (= a21 v0)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v0) (= a20 v0) (= a12 v0) (= a21 v1)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v0) (= a20 v0) (= a12 v1) (= a21 v0)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v0) (= a20 v0) (= a12 v1) (= a21 v1)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v0) (= a20 v1) (= a12 v0) (= a21 v0)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v0) (= a20 v1) (= a12 v0) (= a21 v1)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v0) (= a20 v1) (= a12 v1) (= a21 v0)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v0) (= a20 v1) (= a12 v1) (= a21 v1)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v1) (= a20 v0) (= a12 v0) (= a21 v0)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v1) (= a20 v0) (= a12 v0) (= a21 v1)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v1) (= a20 v0) (= a12 v1) (= a21 v0)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v1) (= a20 v0) (= a12 v1) (= a21 v1)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v1) (= a20 v1) (= a12 v0) (= a21 v0)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v1) (= a20 v1) (= a12 v0) (= a21 v1)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v1) (= a20 v1) (= a12 v1) (= a21 v0)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v1) (= a20 v1) (= a12 v1) (= a21 v1)))
      (check-sat)
    (pop)
    (echo "Hence, all 16 combinations are consistent.")
  (pop)
  (push)
    ; Case 2.3
    (echo "")
    (echo "Case 2.3| f(2,2) = 0")
    (echo "--------------------")
    (assert (= a22 v0))
    ; there are no restrictions on the individual values of a02, a20, a12, a21
    ; we have to test 3^4 = 81 combinations
;    (echo "Probably all 3^4 combinations of a02,a20,a12,a21 in {0,1,2} are possible")
;    (push)
;      ; good
;      (assert  (and (= a02 v0) (= a20 v0) (= a12 v0) (= a21 v0)))
;      (check-sat)
;    (pop)
;    (push)
;      ; good
;      (assert  (and (= a02 v0) (= a20 v0) (= a12 v0) (= a21 v1)))
;      (check-sat)
;    (pop)
;    (push)
;      ; good
;      (assert  (and (= a02 v0) (= a20 v0) (= a12 v0) (= a21 v2)))
;      (check-sat)
;    (pop)
;    (push)
;      ; good
;      (assert  (and (= a02 v0) (= a20 v0) (= a12 v1) (= a21 v0)))
;      (check-sat)
;    (pop)
;    (push)
;      ; good
;      (assert  (and (= a02 v0) (= a20 v0) (= a12 v1) (= a21 v1)))
;      (check-sat)
;    (pop)
;    (push)
;      ; bad
;      (assert  (and (= a02 v0) (= a20 v0) (= a12 v1) (= a21 v2)))
;      (check-sat)
;    (pop)
;    (push)
;      ; good
;      (assert  (and (= a02 v0) (= a20 v0) (= a12 v2) (= a21 v0)))
;      (check-sat)
;    (pop)
;    (push)
;      ; bad
;      (assert  (and (= a02 v0) (= a20 v0) (= a12 v2) (= a21 v1)))
;      (check-sat)
;    (pop)
;    (push)
;      ; good
;      (assert  (and (= a02 v0) (= a20 v0) (= a12 v2) (= a21 v2)))
;      (check-sat)
;    (pop)
;    (push)
;      ; good
;      (assert  (and (= a02 v0) (= a20 v1) (= a12 v0) (= a21 v0)))
;      (check-sat)
;    (pop)
;    (push)
;      ; good
;      (assert  (and (= a02 v0) (= a20 v1) (= a12 v0) (= a21 v1)))
;      (check-sat)
;    (pop)
;    (push)
;      ; bad
;      (assert  (and (= a02 v0) (= a20 v1) (= a12 v0) (= a21 v2)))
;      (check-sat)
;    (pop)
;    (push)
;      ; good
;      (assert  (and (= a02 v0) (= a20 v1) (= a12 v1) (= a21 v0)))
;      (check-sat)
;    (pop)
;    (push)
;      ; good
;      (assert  (and (= a02 v0) (= a20 v1) (= a12 v1) (= a21 v1)))
;      (check-sat)
;    (pop)
;    (push)
;      ; bad
;      (assert  (and (= a02 v0) (= a20 v1) (= a12 v1) (= a21 v2)))
;      (check-sat)
;    (pop)
;    (push)
;      ; bad
;      (assert  (and (= a02 v0) (= a20 v1) (= a12 v2) (= a21 v0)))
;      (check-sat)
;    (pop)
;    (push)
;      ; bad
;      (assert  (and (= a02 v0) (= a20 v1) (= a12 v2) (= a21 v1)))
;      (check-sat)
;    (pop)
;    (push)
;      ; bad
;      (assert  (and (= a02 v0) (= a20 v1) (= a12 v2) (= a21 v2)))
;      (check-sat)
;    (pop)
;    (push)
;      ; good
;      (assert  (and (= a02 v0) (= a20 v2) (= a12 v0) (= a21 v0)))
;      (check-sat)
;    (pop)
;    (push)
;      ; bad
;      (assert  (and (= a02 v0) (= a20 v1) (= a12 v2) (= a21 v2)))
;      (assert  (and (= a02 v0) (= a20 v2) (= a12 v0) (= a21 v1)))
;      (check-sat)
;    (pop)
;    (push)
;      ; good
;      (assert  (and (= a02 v0) (= a20 v2) (= a12 v0) (= a21 v2)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v0) (= a20 v2) (= a12 v1) (= a21 v0)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v0) (= a20 v2) (= a12 v1) (= a21 v1)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v0) (= a20 v2) (= a12 v1) (= a21 v2)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v0) (= a20 v2) (= a12 v2) (= a21 v0)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v0) (= a20 v2) (= a12 v2) (= a21 v1)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v0) (= a20 v2) (= a12 v2) (= a21 v2)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v1) (= a20 v0) (= a12 v0) (= a21 v0)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v1) (= a20 v0) (= a12 v0) (= a21 v1)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v1) (= a20 v0) (= a12 v0) (= a21 v2)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v1) (= a20 v0) (= a12 v1) (= a21 v0)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v1) (= a20 v0) (= a12 v1) (= a21 v1)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v1) (= a20 v0) (= a12 v1) (= a21 v2)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v1) (= a20 v0) (= a12 v2) (= a21 v0)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v1) (= a20 v0) (= a12 v2) (= a21 v1)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v1) (= a20 v0) (= a12 v2) (= a21 v2)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v1) (= a20 v1) (= a12 v0) (= a21 v0)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v1) (= a20 v1) (= a12 v0) (= a21 v1)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v1) (= a20 v1) (= a12 v0) (= a21 v2)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v1) (= a20 v1) (= a12 v1) (= a21 v0)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v1) (= a20 v1) (= a12 v1) (= a21 v1)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v1) (= a20 v1) (= a12 v1) (= a21 v2)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v1) (= a20 v1) (= a12 v2) (= a21 v0)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v1) (= a20 v1) (= a12 v2) (= a21 v1)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v1) (= a20 v1) (= a12 v2) (= a21 v2)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v1) (= a20 v2) (= a12 v0) (= a21 v0)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v1) (= a20 v2) (= a12 v0) (= a21 v1)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v1) (= a20 v2) (= a12 v0) (= a21 v2)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v1) (= a20 v2) (= a12 v1) (= a21 v0)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v1) (= a20 v2) (= a12 v1) (= a21 v1)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v1) (= a20 v2) (= a12 v1) (= a21 v2)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v1) (= a20 v2) (= a12 v2) (= a21 v0)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v1) (= a20 v2) (= a12 v2) (= a21 v1)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v1) (= a20 v2) (= a12 v2) (= a21 v2)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v2) (= a20 v0) (= a12 v0) (= a21 v0)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v2) (= a20 v0) (= a12 v0) (= a21 v1)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v2) (= a20 v0) (= a12 v0) (= a21 v2)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v2) (= a20 v0) (= a12 v1) (= a21 v0)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v2) (= a20 v0) (= a12 v1) (= a21 v1)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v2) (= a20 v0) (= a12 v1) (= a21 v2)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v2) (= a20 v0) (= a12 v2) (= a21 v0)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v2) (= a20 v0) (= a12 v2) (= a21 v1)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v2) (= a20 v0) (= a12 v2) (= a21 v2)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v2) (= a20 v1) (= a12 v0) (= a21 v0)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v2) (= a20 v1) (= a12 v0) (= a21 v1)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v2) (= a20 v1) (= a12 v0) (= a21 v2)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v2) (= a20 v1) (= a12 v1) (= a21 v0)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v2) (= a20 v1) (= a12 v1) (= a21 v1)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v2) (= a20 v1) (= a12 v1) (= a21 v2)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v2) (= a20 v1) (= a12 v2) (= a21 v0)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v2) (= a20 v1) (= a12 v2) (= a21 v1)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v2) (= a20 v1) (= a12 v2) (= a21 v2)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v2) (= a20 v2) (= a12 v0) (= a21 v0)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v2) (= a20 v2) (= a12 v0) (= a21 v1)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v2) (= a20 v2) (= a12 v0) (= a21 v2)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v2) (= a20 v2) (= a12 v1) (= a21 v0)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v2) (= a20 v2) (= a12 v1) (= a21 v1)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v2) (= a20 v2) (= a12 v1) (= a21 v2)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v2) (= a20 v2) (= a12 v2) (= a21 v0)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v2) (= a20 v2) (= a12 v2) (= a21 v1)))
;      (check-sat)
;    (pop)
;    (push)
;      (assert  (and (= a02 v2) (= a20 v2) (= a12 v2) (= a21 v2)))
;      (check-sat)
;    (pop)
;    (echo "Apparently this is wrong.")
    (echo "We conjecture that the unsatisfiable assignments for")
    (echo "(f(0,2),f(2,0),f(1,2),f(2,1)) are exactly those, where")
    (echo "{1,2} is a subset of {f(0,2),f(2,0),f(1,2),f(2,1)}.")
    (echo "We show next that all of these are unsatisfiable.")
    (push)
      (assert (= a02 v1))
      (assert (or (= a20 v2) (or (= a12 v2) (= a21 v2))))
      (check-sat)
      ; returns unsat, so a02 = 1 ⇒ a20, a12, a21 ≠ 2
      (echo "Hence f(0,2) = 1 ⇒ {f(2,0),f(1,2),f(2,1)} ⊆ {0,1}.")
    (pop)
    (push)
      (assert (= a20 v1))
      (assert (or (= a02 v2) (or (= a12 v2) (= a21 v2))))
      (check-sat)
      ; returns unsat, so a20 = 1 ⇒ a02, a12, a21 ≠ 2
      (echo "Hence f(2,0) = 1 ⇒ {f(0,2),f(1,2),f(2,1)} ⊆ {0,1}.")
    (pop)
    (push)
      (assert (= a12 v1))
      (assert (or (= a02 v2) (or (= a20 v2) (= a21 v2))))
      (check-sat)
      ; returns unsat, so a12 = 1 ⇒ a02, a20, a21 ≠ 2
      (echo "Hence f(1,2) = 1 ⇒ {f(0,2),f(2,0),f(2,1)} ⊆ {0,1}.")
    (pop)
    (push)
      (assert (= a21 v1))
      (assert (or (= a02 v2) (or (= a20 v2) (= a12 v2))))
      (check-sat)
      ; returns unsat, so a21 = 1 ⇒ a02, a20, a12 ≠ 2
      (echo "Hence f(2,1) = 1 ⇒ {f(0,2),f(2,0),f(1,2)} ⊆ {0,1}.")
    (pop)
    (push)
      (assert (= a02 v2))
      (assert (or (= a20 v1) (or (= a12 v1) (= a21 v1))))
      (check-sat)
      ; returns unsat, so a02 = 2 ⇒ a20, a12, a21 ≠ 1
      (echo "Hence f(0,2) = 2 ⇒ {f(2,0),f(1,2),f(2,1)} ⊆ {0,2}.")
    (pop)
    (push)
      (assert (= a20 v2))
      (assert (or (= a02 v1) (or (= a12 v1) (= a21 v1))))
      (check-sat)
      ; returns unsat, so a20 = 2 ⇒ a02, a12, a21 ≠ 1
      (echo "Hence f(2,0) = 2 ⇒ {f(0,2),f(1,2),f(2,1)} ⊆ {0,2}.")
    (pop)
    (push)
      (assert (= a12 v2))
      (assert (or (= a02 v1) (or (= a20 v1) (= a21 v1))))
      (check-sat)
      ; returns unsat, so a12 = 2 ⇒ a02, a20, a21 ≠ 1
      (echo "Hence f(1,2) = 2 ⇒ {f(0,2),f(2,0),f(2,1)} ⊆ {0,2}.")
    (pop)
    (push)
      (assert (= a21 v2))
      (assert (or (= a02 v1) (or (= a20 v1) (= a12 v1))))
      (check-sat)
      ; returns unsat, so a21 = 2 ⇒ a02, a20, a12 ≠ 1
      (echo "Hence f(2,1) = 2 ⇒ {f(0,2),f(2,0),f(1,2)} ⊆ {0,2}.")
    (pop)
    (echo "")
    (echo "The remaining 31 assignments are indeed satisfiable.")
    (echo "(1 and 2 not occurring both means none of them occurs, ")
    (echo " i.e., (0,0,0,0) = 1 possibility, or exactly one of them")
    (echo " occurs, which means only 1 and 0 (no 2s) or only 2 and")
    (echo " 0 (no 1s), and at least one 1, at least one 2, resp.")
    (echo " This identifies a non-empty subset of {(0,2),(2,0),(1,2),(2,1)},")
    (echo " and there are exactly 16-1 of them. Thus altogether,")
    (echo " we have 1 + 2*15 cases, and each of them is possible.)")
    (push)
      (assert  (and (= a02 v0) (= a20 v0) (= a12 v0) (= a21 v0)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v0) (= a20 v0) (= a12 v0) (= a21 v1)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v0) (= a20 v0) (= a12 v0) (= a21 v2)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v0) (= a20 v0) (= a12 v1) (= a21 v0)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v0) (= a20 v0) (= a12 v1) (= a21 v1)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v0) (= a20 v0) (= a12 v2) (= a21 v0)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v0) (= a20 v0) (= a12 v2) (= a21 v2)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v0) (= a20 v1) (= a12 v0) (= a21 v0)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v0) (= a20 v1) (= a12 v0) (= a21 v1)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v0) (= a20 v1) (= a12 v1) (= a21 v0)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v0) (= a20 v1) (= a12 v1) (= a21 v1)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v0) (= a20 v2) (= a12 v0) (= a21 v0)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v0) (= a20 v2) (= a12 v0) (= a21 v2)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v0) (= a20 v2) (= a12 v2) (= a21 v0)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v0) (= a20 v2) (= a12 v2) (= a21 v2)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v1) (= a20 v0) (= a12 v0) (= a21 v0)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v1) (= a20 v0) (= a12 v0) (= a21 v1)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v1) (= a20 v0) (= a12 v1) (= a21 v0)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v1) (= a20 v0) (= a12 v1) (= a21 v1)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v1) (= a20 v1) (= a12 v0) (= a21 v0)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v1) (= a20 v1) (= a12 v0) (= a21 v1)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v1) (= a20 v1) (= a12 v1) (= a21 v0)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v1) (= a20 v1) (= a12 v1) (= a21 v1)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v2) (= a20 v0) (= a12 v0) (= a21 v0)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v2) (= a20 v0) (= a12 v0) (= a21 v2)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v2) (= a20 v0) (= a12 v2) (= a21 v0)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v2) (= a20 v0) (= a12 v2) (= a21 v2)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v2) (= a20 v2) (= a12 v0) (= a21 v0)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v2) (= a20 v2) (= a12 v0) (= a21 v2)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v2) (= a20 v2) (= a12 v2) (= a21 v0)))
      (check-sat)
    (pop)
    (push)
      (assert  (and (= a02 v2) (= a20 v2) (= a12 v2) (= a21 v2)))
      (check-sat)
    (pop)
  (pop)
(pop)


==> anc/z3/checkformulaforbinfunc.z3 <==
; vim: ft=smt2
; copy this into https://www.rise4fun.com/z3
;
;
; The following script verifies the correctness of the primitive
; positive formula exhibited in Lemma 14 to describe f in terms of T.
;
;
; define a finite domain
(declare-datatypes () ((A v0 v1 v2)))
; define the quaternary function T
(define-fun T ((x!1 A) (x!2 A) (x!3 A) (x!4 A)) A
  (ite (or (and (= x!1 v1) (and (= x!2 v2)
             (and (= x!3 v1) (= x!4 v2))))
           (and (= x!1 v1) (and (= x!2 v1)
             (and (= x!3 v2) (= x!4 v2))))
       ) v1 v0)
)
; define the binary function f conjectured to be in the bicentralizer of T
(define-fun f ((x!1 A) (x!2 A)) A
  (ite (or (and (= x!1 v1) (and (= x!2 v2)))
           (and (= x!1 v2) (and (= x!2 v1)))
       ) v1 v0)
)
(echo "If the next output is 'sat', the following is true:")
(echo "---------------------------------------------------")
(echo "The subsequent two primitive positive formulae over T describe exactly")
(echo "the graph of the binary function f from Lemma 12, which does not")
(echo "belong to the clone of term operations generated by T (see Lemma 10).")
; {(x₂x₃x₅) | ∃uvx₁x₄：T(x₁x₂x₃x₄)=x₅ ∧ T(x₂x₃x₂x₃)=u ∧ T(x₁x₂x₄x₄)=u ∧ T(x₃x₂x₃x₂)=v ∧ T(x₁x₃x₄x₄)=v }
(assert (forall ((x2 A) (x3 A) (x5 A))
(=
(exists ((x1 A) (x4 A) (u A) (v A))
(and (= (T x1 x2 x3 x4) x5)
     (= (T x2 x3 x2 x3) u)
     (= (T x1 x2 x4 x4) u)
     (= (T x3 x2 x3 x2) v)
     (= (T x1 x3 x4 x4) v)))
(= (f x2 x3) x5))))
; {(x₂x₃x₅) | ∃uvx₁x₄：T(x₁x₂x₃x₄)=x₅ ∧ T(x₂x₃x₂x₃)=u ∧ T(x₁x₂x₄x₃)=u ∧ T(x₃x₂x₃x₂)=v ∧ T(x₁x₃x₄x₂)=v }
(assert (forall ((x2 A) (x3 A) (x5 A))
(=
(exists ((x1 A) (x4 A) (u A) (v A))
(and (= (T x1 x2 x3 x4) x5)
     (= (T x2 x3 x2 x3) u)
     (= (T x1 x2 x4 x3) u)
     (= (T x3 x2 x3 x2) v)
     (= (T x1 x3 x4 x2) v)))
(= (f x2 x3) x5))))
(check-sat)



==> anc/z3/checkppoutput_2generated.z3 <==
; vim: ft=smt2
; copy this into https://www.rise4fun.com/z3
;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;
;
;
; The following script verifies the correctness of a computed primitive
; positive formula describing the graph of f (relation S) in terms of
; the graph of T (relation R1) for the case A={0,1,2}, cf. Example 19.
;
;
(echo "If the result is >>sat<<, everything is fine.")
(echo "If the result is >>unsat<<, you are in trouble.")
;; define a finite domain
(declare-datatypes () ((A v0 v1 v2)))
;; define the relation R1
(define-fun R1 ( (x0 A) (x1 A) (x2 A) (x3 A) (x4 A) ) Bool (or
(and (= x0 v0)(= x1 v0)(= x2 v0)(= x3 v0)(= x4 v0))
(and (= x0 v0)(= x1 v0)(= x2 v0)(= x3 v1)(= x4 v0))
(and (= x0 v0)(= x1 v0)(= x2 v0)(= x3 v2)(= x4 v0))
(and (= x0 v0)(= x1 v0)(= x2 v1)(= x3 v0)(= x4 v0))
(and (= x0 v0)(= x1 v0)(= x2 v1)(= x3 v1)(= x4 v0))
(and (= x0 v0)(= x1 v0)(= x2 v1)(= x3 v2)(= x4 v0))
(and (= x0 v0)(= x1 v0)(= x2 v2)(= x3 v0)(= x4 v0))
(and (= x0 v0)(= x1 v0)(= x2 v2)(= x3 v1)(= x4 v0))
(and (= x0 v0)(= x1 v0)(= x2 v2)(= x3 v2)(= x4 v0))
(and (= x0 v0)(= x1 v1)(= x2 v0)(= x3 v0)(= x4 v0))
(and (= x0 v0)(= x1 v1)(= x2 v0)(= x3 v1)(= x4 v0))
(and (= x0 v0)(= x1 v1)(= x2 v0)(= x3 v2)(= x4 v0))
(and (= x0 v0)(= x1 v1)(= x2 v1)(= x3 v0)(= x4 v0))
(and (= x0 v0)(= x1 v1)(= x2 v1)(= x3 v1)(= x4 v0))
(and (= x0 v0)(= x1 v1)(= x2 v1)(= x3 v2)(= x4 v0))
(and (= x0 v0)(= x1 v1)(= x2 v2)(= x3 v0)(= x4 v0))
(and (= x0 v0)(= x1 v1)(= x2 v2)(= x3 v1)(= x4 v0))
(and (= x0 v0)(= x1 v1)(= x2 v2)(= x3 v2)(= x4 v0))
(and (= x0 v0)(= x1 v2)(= x2 v0)(= x3 v0)(= x4 v0))
(and (= x0 v0)(= x1 v2)(= x2 v0)(= x3 v1)(= x4 v0))
(and (= x0 v0)(= x1 v2)(= x2 v0)(= x3 v2)(= x4 v0))
(and (= x0 v0)(= x1 v2)(= x2 v1)(= x3 v0)(= x4 v0))
(and (= x0 v0)(= x1 v2)(= x2 v1)(= x3 v1)(= x4 v0))
(and (= x0 v0)(= x1 v2)(= x2 v1)(= x3 v2)(= x4 v0))
(and (= x0 v0)(= x1 v2)(= x2 v2)(= x3 v0)(= x4 v0))
(and (= x0 v0)(= x1 v2)(= x2 v2)(= x3 v1)(= x4 v0))
(and (= x0 v0)(= x1 v2)(= x2 v2)(= x3 v2)(= x4 v0))
(and (= x0 v1)(= x1 v0)(= x2 v0)(= x3 v0)(= x4 v0))
(and (= x0 v1)(= x1 v0)(= x2 v0)(= x3 v1)(= x4 v0))
(and (= x0 v1)(= x1 v0)(= x2 v0)(= x3 v2)(= x4 v0))
(and (= x0 v1)(= x1 v0)(= x2 v1)(= x3 v0)(= x4 v0))
(and (= x0 v1)(= x1 v0)(= x2 v1)(= x3 v1)(= x4 v0))
(and (= x0 v1)(= x1 v0)(= x2 v1)(= x3 v2)(= x4 v0))
(and (= x0 v1)(= x1 v0)(= x2 v2)(= x3 v0)(= x4 v0))
(and (= x0 v1)(= x1 v0)(= x2 v2)(= x3 v1)(= x4 v0))
(and (= x0 v1)(= x1 v0)(= x2 v2)(= x3 v2)(= x4 v0))
(and (= x0 v1)(= x1 v1)(= x2 v0)(= x3 v0)(= x4 v0))
(and (= x0 v1)(= x1 v1)(= x2 v0)(= x3 v1)(= x4 v0))
(and (= x0 v1)(= x1 v1)(= x2 v0)(= x3 v2)(= x4 v0))
(and (= x0 v1)(= x1 v1)(= x2 v1)(= x3 v0)(= x4 v0))
(and (= x0 v1)(= x1 v1)(= x2 v1)(= x3 v1)(= x4 v0))
(and (= x0 v1)(= x1 v1)(= x2 v1)(= x3 v2)(= x4 v0))
(and (= x0 v1)(= x1 v1)(= x2 v2)(= x3 v0)(= x4 v0))
(and (= x0 v1)(= x1 v1)(= x2 v2)(= x3 v1)(= x4 v0))
(and (= x0 v1)(= x1 v1)(= x2 v2)(= x3 v2)(= x4 v1))
(and (= x0 v1)(= x1 v2)(= x2 v0)(= x3 v0)(= x4 v0))
(and (= x0 v1)(= x1 v2)(= x2 v0)(= x3 v1)(= x4 v0))
(and (= x0 v1)(= x1 v2)(= x2 v0)(= x3 v2)(= x4 v0))
(and (= x0 v1)(= x1 v2)(= x2 v1)(= x3 v0)(= x4 v0))
(and (= x0 v1)(= x1 v2)(= x2 v1)(= x3 v1)(= x4 v0))
(and (= x0 v1)(= x1 v2)(= x2 v1)(= x3 v2)(= x4 v1))
(and (= x0 v1)(= x1 v2)(= x2 v2)(= x3 v0)(= x4 v0))
(and (= x0 v1)(= x1 v2)(= x2 v2)(= x3 v1)(= x4 v0))
(and (= x0 v1)(= x1 v2)(= x2 v2)(= x3 v2)(= x4 v0))
(and (= x0 v2)(= x1 v0)(= x2 v0)(= x3 v0)(= x4 v0))
(and (= x0 v2)(= x1 v0)(= x2 v0)(= x3 v1)(= x4 v0))
(and (= x0 v2)(= x1 v0)(= x2 v0)(= x3 v2)(= x4 v0))
(and (= x0 v2)(= x1 v0)(= x2 v1)(= x3 v0)(= x4 v0))
(and (= x0 v2)(= x1 v0)(= x2 v1)(= x3 v1)(= x4 v0))
(and (= x0 v2)(= x1 v0)(= x2 v1)(= x3 v2)(= x4 v0))
(and (= x0 v2)(= x1 v0)(= x2 v2)(= x3 v0)(= x4 v0))
(and (= x0 v2)(= x1 v0)(= x2 v2)(= x3 v1)(= x4 v0))
(and (= x0 v2)(= x1 v0)(= x2 v2)(= x3 v2)(= x4 v0))
(and (= x0 v2)(= x1 v1)(= x2 v0)(= x3 v0)(= x4 v0))
(and (= x0 v2)(= x1 v1)(= x2 v0)(= x3 v1)(= x4 v0))
(and (= x0 v2)(= x1 v1)(= x2 v0)(= x3 v2)(= x4 v0))
(and (= x0 v2)(= x1 v1)(= x2 v1)(= x3 v0)(= x4 v0))
(and (= x0 v2)(= x1 v1)(= x2 v1)(= x3 v1)(= x4 v0))
(and (= x0 v2)(= x1 v1)(= x2 v1)(= x3 v2)(= x4 v0))
(and (= x0 v2)(= x1 v1)(= x2 v2)(= x3 v0)(= x4 v0))
(and (= x0 v2)(= x1 v1)(= x2 v2)(= x3 v1)(= x4 v0))
(and (= x0 v2)(= x1 v1)(= x2 v2)(= x3 v2)(= x4 v0))
(and (= x0 v2)(= x1 v2)(= x2 v0)(= x3 v0)(= x4 v0))
(and (= x0 v2)(= x1 v2)(= x2 v0)(= x3 v1)(= x4 v0))
(and (= x0 v2)(= x1 v2)(= x2 v0)(= x3 v2)(= x4 v0))
(and (= x0 v2)(= x1 v2)(= x2 v1)(= x3 v0)(= x4 v0))
(and (= x0 v2)(= x1 v2)(= x2 v1)(= x3 v1)(= x4 v0))
(and (= x0 v2)(= x1 v2)(= x2 v1)(= x3 v2)(= x4 v0))
(and (= x0 v2)(= x1 v2)(= x2 v2)(= x3 v0)(= x4 v0))
(and (= x0 v2)(= x1 v2)(= x2 v2)(= x3 v1)(= x4 v0))
(and (= x0 v2)(= x1 v2)(= x2 v2)(= x3 v2)(= x4 v0))
))
;; define the goal relation S (extend this definition manually if your input file only uses a proper generating system)
(define-fun S ( (x0 A) (x1 A) (x2 A) ) Bool (or
(and (= x0 v0)(= x1 v0)(= x2 v0))
(and (= x0 v0)(= x1 v1)(= x2 v0))
(and (= x0 v0)(= x1 v2)(= x2 v0))
(and (= x0 v1)(= x1 v0)(= x2 v0))
(and (= x0 v1)(= x1 v1)(= x2 v0))
(and (= x0 v1)(= x1 v2)(= x2 v1))
(and (= x0 v2)(= x1 v0)(= x2 v0))
(and (= x0 v2)(= x1 v1)(= x2 v1))
(and (= x0 v2)(= x1 v2)(= x2 v0))
))
;; check the resulting formula
(assert (forall ( (x5 A) (x7 A) (x4 A) )
(=
(S x5 x7 x4)
(exists ((x0 A)(x1 A)(x2 A)(x3 A)(x6 A)(x8 A))
  (and
(R1 x0 x0 x0 x0 x0)
(R1 x0 x0 x0 x1 x0)
(R1 x0 x0 x0 x2 x0)
(R1 x0 x0 x0 x3 x0)
(R1 x0 x0 x0 x4 x0)
(R1 x0 x0 x0 x5 x0)
(R1 x0 x0 x0 x6 x0)
(R1 x0 x0 x0 x7 x0)
(R1 x0 x0 x0 x8 x0)
(R1 x0 x0 x1 x0 x0)
(R1 x0 x0 x1 x1 x0)
(R1 x0 x0 x1 x2 x0)
(R1 x0 x0 x1 x3 x0)
(R1 x0 x0 x1 x4 x0)
(R1 x0 x0 x1 x5 x0)
(R1 x0 x0 x1 x6 x0)
(R1 x0 x0 x1 x7 x0)
(R1 x0 x0 x1 x8 x0)
(R1 x0 x0 x2 x0 x0)
(R1 x0 x0 x2 x1 x0)
(R1 x0 x0 x2 x2 x0)
(R1 x0 x0 x2 x3 x0)
(R1 x0 x0 x2 x4 x0)
(R1 x0 x0 x2 x5 x0)
(R1 x0 x0 x2 x6 x0)
(R1 x0 x0 x2 x7 x0)
(R1 x0 x0 x2 x8 x0)
(R1 x0 x0 x3 x0 x0)
(R1 x0 x0 x3 x1 x0)
(R1 x0 x0 x3 x2 x0)
(R1 x0 x0 x3 x3 x0)
(R1 x0 x0 x3 x4 x0)
(R1 x0 x0 x3 x5 x0)
(R1 x0 x0 x3 x6 x0)
(R1 x0 x0 x3 x7 x0)
(R1 x0 x0 x3 x8 x0)
(R1 x0 x0 x4 x0 x0)
(R1 x0 x0 x4 x1 x0)
(R1 x0 x0 x4 x2 x0)
(R1 x0 x0 x4 x3 x0)
(R1 x0 x0 x4 x4 x0)
(R1 x0 x0 x4 x5 x0)
(R1 x0 x0 x4 x6 x0)
(R1 x0 x0 x4 x7 x0)
(R1 x0 x0 x4 x8 x0)
(R1 x0 x0 x5 x0 x0)
(R1 x0 x0 x5 x1 x0)
(R1 x0 x0 x5 x2 x0)
(R1 x0 x0 x5 x3 x0)
(R1 x0 x0 x5 x4 x0)
(R1 x0 x0 x5 x5 x0)
(R1 x0 x0 x5 x6 x0)
(R1 x0 x0 x5 x7 x0)
(R1 x0 x0 x5 x8 x0)
(R1 x0 x0 x6 x0 x0)
(R1 x0 x0 x6 x1 x0)
(R1 x0 x0 x6 x2 x0)
(R1 x0 x0 x6 x3 x0)
(R1 x0 x0 x6 x4 x0)
(R1 x0 x0 x6 x5 x0)
(R1 x0 x0 x6 x6 x0)
(R1 x0 x0 x6 x7 x0)
(R1 x0 x0 x6 x8 x0)
(R1 x0 x0 x7 x0 x0)
(R1 x0 x0 x7 x1 x0)
(R1 x0 x0 x7 x2 x0)
(R1 x0 x0 x7 x3 x0)
(R1 x0 x0 x7 x4 x0)
(R1 x0 x0 x7 x5 x0)
(R1 x0 x0 x7 x6 x0)
(R1 x0 x0 x7 x7 x0)
(R1 x0 x0 x7 x8 x0)
(R1 x0 x0 x8 x0 x0)
(R1 x0 x0 x8 x1 x0)
(R1 x0 x0 x8 x2 x0)
(R1 x0 x0 x8 x3 x0)
(R1 x0 x0 x8 x4 x0)
(R1 x0 x0 x8 x5 x0)
(R1 x0 x0 x8 x6 x0)
(R1 x0 x0 x8 x7 x0)
(R1 x0 x0 x8 x8 x0)
(R1 x0 x1 x0 x0 x0)
(R1 x0 x1 x0 x1 x0)
(R1 x0 x1 x0 x2 x0)
(R1 x0 x1 x0 x3 x0)
(R1 x0 x1 x0 x4 x0)
(R1 x0 x1 x0 x5 x0)
(R1 x0 x1 x0 x6 x0)
(R1 x0 x1 x0 x7 x0)
(R1 x0 x1 x0 x8 x0)
(R1 x0 x1 x1 x0 x0)
(R1 x0 x1 x1 x1 x0)
(R1 x0 x1 x1 x2 x0)
(R1 x0 x1 x1 x3 x0)
(R1 x0 x1 x1 x4 x0)
(R1 x0 x1 x1 x5 x0)
(R1 x0 x1 x1 x6 x0)
(R1 x0 x1 x1 x7 x0)
(R1 x0 x1 x1 x8 x0)
(R1 x0 x1 x2 x0 x0)
(R1 x0 x1 x2 x1 x0)
(R1 x0 x1 x2 x2 x0)
(R1 x0 x1 x2 x3 x0)
(R1 x0 x1 x2 x4 x0)
(R1 x0 x1 x2 x5 x0)
(R1 x0 x1 x2 x6 x0)
(R1 x0 x1 x2 x7 x0)
(R1 x0 x1 x2 x8 x0)
(R1 x0 x1 x3 x0 x0)
(R1 x0 x1 x3 x1 x0)
(R1 x0 x1 x3 x2 x0)
(R1 x0 x1 x3 x3 x0)
(R1 x0 x1 x3 x4 x0)
(R1 x0 x1 x3 x5 x0)
(R1 x0 x1 x3 x6 x0)
(R1 x0 x1 x3 x7 x0)
(R1 x0 x1 x3 x8 x0)
(R1 x0 x1 x4 x0 x0)
(R1 x0 x1 x4 x1 x0)
(R1 x0 x1 x4 x2 x0)
(R1 x0 x1 x4 x3 x0)
(R1 x0 x1 x4 x4 x0)
(R1 x0 x1 x4 x5 x0)
(R1 x0 x1 x4 x6 x0)
(R1 x0 x1 x4 x7 x0)
(R1 x0 x1 x4 x8 x0)
(R1 x0 x1 x5 x0 x0)
(R1 x0 x1 x5 x1 x0)
(R1 x0 x1 x5 x2 x0)
(R1 x0 x1 x5 x3 x0)
(R1 x0 x1 x5 x4 x0)
(R1 x0 x1 x5 x5 x0)
(R1 x0 x1 x5 x6 x0)
(R1 x0 x1 x5 x7 x0)
(R1 x0 x1 x5 x8 x0)
(R1 x0 x1 x6 x0 x0)
(R1 x0 x1 x6 x1 x0)
(R1 x0 x1 x6 x2 x0)
(R1 x0 x1 x6 x3 x0)
(R1 x0 x1 x6 x4 x0)
(R1 x0 x1 x6 x5 x0)
(R1 x0 x1 x6 x6 x0)
(R1 x0 x1 x6 x7 x0)
(R1 x0 x1 x6 x8 x0)
(R1 x0 x1 x7 x0 x0)
(R1 x0 x1 x7 x1 x0)
(R1 x0 x1 x7 x2 x0)
(R1 x0 x1 x7 x3 x0)
(R1 x0 x1 x7 x4 x0)
(R1 x0 x1 x7 x5 x0)
(R1 x0 x1 x7 x6 x0)
(R1 x0 x1 x7 x7 x0)
(R1 x0 x1 x7 x8 x0)
(R1 x0 x1 x8 x0 x0)
(R1 x0 x1 x8 x1 x0)
(R1 x0 x1 x8 x2 x0)
(R1 x0 x1 x8 x3 x0)
(R1 x0 x1 x8 x4 x0)
(R1 x0 x1 x8 x5 x0)
(R1 x0 x1 x8 x6 x0)
(R1 x0 x1 x8 x7 x0)
(R1 x0 x1 x8 x8 x0)
(R1 x0 x2 x0 x0 x0)
(R1 x0 x2 x0 x1 x0)
(R1 x0 x2 x0 x2 x0)
(R1 x0 x2 x0 x3 x0)
(R1 x0 x2 x0 x4 x0)
(R1 x0 x2 x0 x5 x0)
(R1 x0 x2 x0 x6 x0)
(R1 x0 x2 x0 x7 x0)
(R1 x0 x2 x0 x8 x0)
(R1 x0 x2 x1 x0 x0)
(R1 x0 x2 x1 x1 x0)
(R1 x0 x2 x1 x2 x0)
(R1 x0 x2 x1 x3 x0)
(R1 x0 x2 x1 x4 x0)
(R1 x0 x2 x1 x5 x0)
(R1 x0 x2 x1 x6 x0)
(R1 x0 x2 x1 x7 x0)
(R1 x0 x2 x1 x8 x0)
(R1 x0 x2 x2 x0 x0)
(R1 x0 x2 x2 x1 x0)
(R1 x0 x2 x2 x2 x0)
(R1 x0 x2 x2 x3 x0)
(R1 x0 x2 x2 x4 x0)
(R1 x0 x2 x2 x5 x0)
(R1 x0 x2 x2 x6 x0)
(R1 x0 x2 x2 x7 x0)
(R1 x0 x2 x2 x8 x0)
(R1 x0 x2 x3 x0 x0)
(R1 x0 x2 x3 x1 x0)
(R1 x0 x2 x3 x2 x0)
(R1 x0 x2 x3 x3 x0)
(R1 x0 x2 x3 x4 x0)
(R1 x0 x2 x3 x5 x0)
(R1 x0 x2 x3 x6 x0)
(R1 x0 x2 x3 x7 x0)
(R1 x0 x2 x3 x8 x0)
(R1 x0 x2 x4 x0 x0)
(R1 x0 x2 x4 x1 x0)
(R1 x0 x2 x4 x2 x0)
(R1 x0 x2 x4 x3 x0)
(R1 x0 x2 x4 x4 x0)
(R1 x0 x2 x4 x5 x0)
(R1 x0 x2 x4 x6 x0)
(R1 x0 x2 x4 x7 x0)
(R1 x0 x2 x4 x8 x0)
(R1 x0 x2 x5 x0 x0)
(R1 x0 x2 x5 x1 x0)
(R1 x0 x2 x5 x2 x0)
(R1 x0 x2 x5 x3 x0)
(R1 x0 x2 x5 x4 x0)
(R1 x0 x2 x5 x5 x0)
(R1 x0 x2 x5 x6 x0)
(R1 x0 x2 x5 x7 x0)
(R1 x0 x2 x5 x8 x0)
(R1 x0 x2 x6 x0 x0)
(R1 x0 x2 x6 x1 x0)
(R1 x0 x2 x6 x2 x0)
(R1 x0 x2 x6 x3 x0)
(R1 x0 x2 x6 x4 x0)
(R1 x0 x2 x6 x5 x0)
(R1 x0 x2 x6 x6 x0)
(R1 x0 x2 x6 x7 x0)
(R1 x0 x2 x6 x8 x0)
(R1 x0 x2 x7 x0 x0)
(R1 x0 x2 x7 x1 x0)
(R1 x0 x2 x7 x2 x0)
(R1 x0 x2 x7 x3 x0)
(R1 x0 x2 x7 x4 x0)
(R1 x0 x2 x7 x5 x0)
(R1 x0 x2 x7 x6 x0)
(R1 x0 x2 x7 x7 x0)
(R1 x0 x2 x7 x8 x0)
(R1 x0 x2 x8 x0 x0)
(R1 x0 x2 x8 x1 x0)
(R1 x0 x2 x8 x2 x0)
(R1 x0 x2 x8 x3 x0)
(R1 x0 x2 x8 x4 x0)
(R1 x0 x2 x8 x5 x0)
(R1 x0 x2 x8 x6 x0)
(R1 x0 x2 x8 x7 x0)
(R1 x0 x2 x8 x8 x0)
(R1 x0 x3 x0 x0 x0)
(R1 x0 x3 x0 x1 x0)
(R1 x0 x3 x0 x2 x0)
(R1 x0 x3 x0 x3 x0)
(R1 x0 x3 x0 x4 x0)
(R1 x0 x3 x0 x5 x0)
(R1 x0 x3 x0 x6 x0)
(R1 x0 x3 x0 x7 x0)
(R1 x0 x3 x0 x8 x0)
(R1 x0 x3 x1 x0 x0)
(R1 x0 x3 x1 x1 x0)
(R1 x0 x3 x1 x2 x0)
(R1 x0 x3 x1 x3 x0)
(R1 x0 x3 x1 x4 x0)
(R1 x0 x3 x1 x5 x0)
(R1 x0 x3 x1 x6 x0)
(R1 x0 x3 x1 x7 x0)
(R1 x0 x3 x1 x8 x0)
(R1 x0 x3 x2 x0 x0)
(R1 x0 x3 x2 x1 x0)
(R1 x0 x3 x2 x2 x0)
(R1 x0 x3 x2 x3 x0)
(R1 x0 x3 x2 x4 x0)
(R1 x0 x3 x2 x5 x0)
(R1 x0 x3 x2 x6 x0)
(R1 x0 x3 x2 x7 x0)
(R1 x0 x3 x2 x8 x0)
(R1 x0 x3 x3 x0 x0)
(R1 x0 x3 x3 x1 x0)
(R1 x0 x3 x3 x2 x0)
(R1 x0 x3 x3 x3 x0)
(R1 x0 x3 x3 x4 x0)
(R1 x0 x3 x3 x5 x0)
(R1 x0 x3 x3 x6 x0)
(R1 x0 x3 x3 x7 x0)
(R1 x0 x3 x3 x8 x0)
(R1 x0 x3 x4 x0 x0)
(R1 x0 x3 x4 x1 x0)
(R1 x0 x3 x4 x2 x0)
(R1 x0 x3 x4 x3 x0)
(R1 x0 x3 x4 x4 x0)
(R1 x0 x3 x4 x5 x0)
(R1 x0 x3 x4 x6 x0)
(R1 x0 x3 x4 x7 x0)
(R1 x0 x3 x4 x8 x0)
(R1 x0 x3 x5 x0 x0)
(R1 x0 x3 x5 x1 x0)
(R1 x0 x3 x5 x2 x0)
(R1 x0 x3 x5 x3 x0)
(R1 x0 x3 x5 x4 x0)
(R1 x0 x3 x5 x5 x0)
(R1 x0 x3 x5 x6 x0)
(R1 x0 x3 x5 x7 x0)
(R1 x0 x3 x5 x8 x0)
(R1 x0 x3 x6 x0 x0)
(R1 x0 x3 x6 x1 x0)
(R1 x0 x3 x6 x2 x0)
(R1 x0 x3 x6 x3 x0)
(R1 x0 x3 x6 x4 x0)
(R1 x0 x3 x6 x5 x0)
(R1 x0 x3 x6 x6 x0)
(R1 x0 x3 x6 x7 x0)
(R1 x0 x3 x6 x8 x0)
(R1 x0 x3 x7 x0 x0)
(R1 x0 x3 x7 x1 x0)
(R1 x0 x3 x7 x2 x0)
(R1 x0 x3 x7 x3 x0)
(R1 x0 x3 x7 x4 x0)
(R1 x0 x3 x7 x5 x0)
(R1 x0 x3 x7 x6 x0)
(R1 x0 x3 x7 x7 x0)
(R1 x0 x3 x7 x8 x0)
(R1 x0 x3 x8 x0 x0)
(R1 x0 x3 x8 x1 x0)
(R1 x0 x3 x8 x2 x0)
(R1 x0 x3 x8 x3 x0)
(R1 x0 x3 x8 x4 x0)
(R1 x0 x3 x8 x5 x0)
(R1 x0 x3 x8 x6 x0)
(R1 x0 x3 x8 x7 x0)
(R1 x0 x3 x8 x8 x0)
(R1 x0 x4 x0 x0 x0)
(R1 x0 x4 x0 x1 x0)
(R1 x0 x4 x0 x2 x0)
(R1 x0 x4 x0 x3 x0)
(R1 x0 x4 x0 x4 x0)
(R1 x0 x4 x0 x5 x0)
(R1 x0 x4 x0 x6 x0)
(R1 x0 x4 x0 x7 x0)
(R1 x0 x4 x0 x8 x0)
(R1 x0 x4 x1 x0 x0)
(R1 x0 x4 x1 x1 x0)
(R1 x0 x4 x1 x2 x0)
(R1 x0 x4 x1 x3 x0)
(R1 x0 x4 x1 x4 x0)
(R1 x0 x4 x1 x5 x0)
(R1 x0 x4 x1 x6 x0)
(R1 x0 x4 x1 x7 x0)
(R1 x0 x4 x1 x8 x0)
(R1 x0 x4 x2 x0 x0)
(R1 x0 x4 x2 x1 x0)
(R1 x0 x4 x2 x2 x0)
(R1 x0 x4 x2 x3 x0)
(R1 x0 x4 x2 x4 x0)
(R1 x0 x4 x2 x5 x0)
(R1 x0 x4 x2 x6 x0)
(R1 x0 x4 x2 x7 x0)
(R1 x0 x4 x2 x8 x0)
(R1 x0 x4 x3 x0 x0)
(R1 x0 x4 x3 x1 x0)
(R1 x0 x4 x3 x2 x0)
(R1 x0 x4 x3 x3 x0)
(R1 x0 x4 x3 x4 x0)
(R1 x0 x4 x3 x5 x0)
(R1 x0 x4 x3 x6 x0)
(R1 x0 x4 x3 x7 x0)
(R1 x0 x4 x3 x8 x0)
(R1 x0 x4 x4 x0 x0)
(R1 x0 x4 x4 x1 x0)
(R1 x0 x4 x4 x2 x0)
(R1 x0 x4 x4 x3 x0)
(R1 x0 x4 x4 x4 x0)
(R1 x0 x4 x4 x5 x0)
(R1 x0 x4 x4 x6 x0)
(R1 x0 x4 x4 x7 x0)
(R1 x0 x4 x4 x8 x0)
(R1 x0 x4 x5 x0 x0)
(R1 x0 x4 x5 x1 x0)
(R1 x0 x4 x5 x2 x0)
(R1 x0 x4 x5 x3 x0)
(R1 x0 x4 x5 x4 x0)
(R1 x0 x4 x5 x5 x0)
(R1 x0 x4 x5 x6 x0)
(R1 x0 x4 x5 x7 x0)
(R1 x0 x4 x5 x8 x0)
(R1 x0 x4 x6 x0 x0)
(R1 x0 x4 x6 x1 x0)
(R1 x0 x4 x6 x2 x0)
(R1 x0 x4 x6 x3 x0)
(R1 x0 x4 x6 x4 x0)
(R1 x0 x4 x6 x5 x0)
(R1 x0 x4 x6 x6 x0)
(R1 x0 x4 x6 x7 x0)
(R1 x0 x4 x6 x8 x0)
(R1 x0 x4 x7 x0 x0)
(R1 x0 x4 x7 x1 x0)
(R1 x0 x4 x7 x2 x0)
(R1 x0 x4 x7 x3 x0)
(R1 x0 x4 x7 x4 x0)
(R1 x0 x4 x7 x5 x0)
(R1 x0 x4 x7 x6 x0)
(R1 x0 x4 x7 x7 x0)
(R1 x0 x4 x7 x8 x0)
(R1 x0 x4 x8 x0 x0)
(R1 x0 x4 x8 x1 x0)
(R1 x0 x4 x8 x2 x0)
(R1 x0 x4 x8 x3 x0)
(R1 x0 x4 x8 x4 x0)
(R1 x0 x4 x8 x5 x0)
(R1 x0 x4 x8 x6 x0)
(R1 x0 x4 x8 x7 x0)
(R1 x0 x4 x8 x8 x0)
(R1 x0 x5 x0 x0 x0)
(R1 x0 x5 x0 x1 x0)
(R1 x0 x5 x0 x2 x0)
(R1 x0 x5 x0 x3 x0)
(R1 x0 x5 x0 x4 x0)
(R1 x0 x5 x0 x5 x0)
(R1 x0 x5 x0 x6 x0)
(R1 x0 x5 x0 x7 x0)
(R1 x0 x5 x0 x8 x0)
(R1 x0 x5 x1 x0 x0)
(R1 x0 x5 x1 x1 x0)
(R1 x0 x5 x1 x2 x0)
(R1 x0 x5 x1 x3 x0)
(R1 x0 x5 x1 x4 x0)
(R1 x0 x5 x1 x5 x0)
(R1 x0 x5 x1 x6 x0)
(R1 x0 x5 x1 x7 x0)
(R1 x0 x5 x1 x8 x0)
(R1 x0 x5 x2 x0 x0)
(R1 x0 x5 x2 x1 x0)
(R1 x0 x5 x2 x2 x0)
(R1 x0 x5 x2 x3 x0)
(R1 x0 x5 x2 x4 x0)
(R1 x0 x5 x2 x5 x0)
(R1 x0 x5 x2 x6 x0)
(R1 x0 x5 x2 x7 x0)
(R1 x0 x5 x2 x8 x0)
(R1 x0 x5 x3 x0 x0)
(R1 x0 x5 x3 x1 x0)
(R1 x0 x5 x3 x2 x0)
(R1 x0 x5 x3 x3 x0)
(R1 x0 x5 x3 x4 x0)
(R1 x0 x5 x3 x5 x0)
(R1 x0 x5 x3 x6 x0)
(R1 x0 x5 x3 x7 x0)
(R1 x0 x5 x3 x8 x0)
(R1 x0 x5 x4 x0 x0)
(R1 x0 x5 x4 x1 x0)
(R1 x0 x5 x4 x2 x0)
(R1 x0 x5 x4 x3 x0)
(R1 x0 x5 x4 x4 x0)
(R1 x0 x5 x4 x5 x0)
(R1 x0 x5 x4 x6 x0)
(R1 x0 x5 x4 x7 x0)
(R1 x0 x5 x4 x8 x0)
(R1 x0 x5 x5 x0 x0)
(R1 x0 x5 x5 x1 x0)
(R1 x0 x5 x5 x2 x0)
(R1 x0 x5 x5 x3 x0)
(R1 x0 x5 x5 x4 x0)
(R1 x0 x5 x5 x5 x0)
(R1 x0 x5 x5 x6 x0)
(R1 x0 x5 x5 x7 x0)
(R1 x0 x5 x5 x8 x0)
(R1 x0 x5 x6 x0 x0)
(R1 x0 x5 x6 x1 x0)
(R1 x0 x5 x6 x2 x0)
(R1 x0 x5 x6 x3 x0)
(R1 x0 x5 x6 x4 x0)
(R1 x0 x5 x6 x5 x0)
(R1 x0 x5 x6 x6 x0)
(R1 x0 x5 x6 x7 x0)
(R1 x0 x5 x6 x8 x0)
(R1 x0 x5 x7 x0 x0)
(R1 x0 x5 x7 x1 x0)
(R1 x0 x5 x7 x2 x0)
(R1 x0 x5 x7 x3 x0)
(R1 x0 x5 x7 x4 x0)
(R1 x0 x5 x7 x5 x0)
(R1 x0 x5 x7 x6 x0)
(R1 x0 x5 x7 x7 x0)
(R1 x0 x5 x7 x8 x0)
(R1 x0 x5 x8 x0 x0)
(R1 x0 x5 x8 x1 x0)
(R1 x0 x5 x8 x2 x0)
(R1 x0 x5 x8 x3 x0)
(R1 x0 x5 x8 x4 x0)
(R1 x0 x5 x8 x5 x0)
(R1 x0 x5 x8 x6 x0)
(R1 x0 x5 x8 x7 x0)
(R1 x0 x5 x8 x8 x0)
(R1 x0 x6 x0 x0 x0)
(R1 x0 x6 x0 x1 x0)
(R1 x0 x6 x0 x2 x0)
(R1 x0 x6 x0 x3 x0)
(R1 x0 x6 x0 x4 x0)
(R1 x0 x6 x0 x5 x0)
(R1 x0 x6 x0 x6 x0)
(R1 x0 x6 x0 x7 x0)
(R1 x0 x6 x0 x8 x0)
(R1 x0 x6 x1 x0 x0)
(R1 x0 x6 x1 x1 x0)
(R1 x0 x6 x1 x2 x0)
(R1 x0 x6 x1 x3 x0)
(R1 x0 x6 x1 x4 x0)
(R1 x0 x6 x1 x5 x0)
(R1 x0 x6 x1 x6 x0)
(R1 x0 x6 x1 x7 x0)
(R1 x0 x6 x1 x8 x0)
(R1 x0 x6 x2 x0 x0)
(R1 x0 x6 x2 x1 x0)
(R1 x0 x6 x2 x2 x0)
(R1 x0 x6 x2 x3 x0)
(R1 x0 x6 x2 x4 x0)
(R1 x0 x6 x2 x5 x0)
(R1 x0 x6 x2 x6 x0)
(R1 x0 x6 x2 x7 x0)
(R1 x0 x6 x2 x8 x0)
(R1 x0 x6 x3 x0 x0)
(R1 x0 x6 x3 x1 x0)
(R1 x0 x6 x3 x2 x0)
(R1 x0 x6 x3 x3 x0)
(R1 x0 x6 x3 x4 x0)
(R1 x0 x6 x3 x5 x0)
(R1 x0 x6 x3 x6 x0)
(R1 x0 x6 x3 x7 x0)
(R1 x0 x6 x3 x8 x0)
(R1 x0 x6 x4 x0 x0)
(R1 x0 x6 x4 x1 x0)
(R1 x0 x6 x4 x2 x0)
(R1 x0 x6 x4 x3 x0)
(R1 x0 x6 x4 x4 x0)
(R1 x0 x6 x4 x5 x0)
(R1 x0 x6 x4 x6 x0)
(R1 x0 x6 x4 x7 x0)
(R1 x0 x6 x4 x8 x0)
(R1 x0 x6 x5 x0 x0)
(R1 x0 x6 x5 x1 x0)
(R1 x0 x6 x5 x2 x0)
(R1 x0 x6 x5 x3 x0)
(R1 x0 x6 x5 x4 x0)
(R1 x0 x6 x5 x5 x0)
(R1 x0 x6 x5 x6 x0)
(R1 x0 x6 x5 x7 x0)
(R1 x0 x6 x5 x8 x0)
(R1 x0 x6 x6 x0 x0)
(R1 x0 x6 x6 x1 x0)
(R1 x0 x6 x6 x2 x0)
(R1 x0 x6 x6 x3 x0)
(R1 x0 x6 x6 x4 x0)
(R1 x0 x6 x6 x5 x0)
(R1 x0 x6 x6 x6 x0)
(R1 x0 x6 x6 x7 x0)
(R1 x0 x6 x6 x8 x0)
(R1 x0 x6 x7 x0 x0)
(R1 x0 x6 x7 x1 x0)
(R1 x0 x6 x7 x2 x0)
(R1 x0 x6 x7 x3 x0)
(R1 x0 x6 x7 x4 x0)
(R1 x0 x6 x7 x5 x0)
(R1 x0 x6 x7 x6 x0)
(R1 x0 x6 x7 x7 x0)
(R1 x0 x6 x7 x8 x0)
(R1 x0 x6 x8 x0 x0)
(R1 x0 x6 x8 x1 x0)
(R1 x0 x6 x8 x2 x0)
(R1 x0 x6 x8 x3 x0)
(R1 x0 x6 x8 x4 x0)
(R1 x0 x6 x8 x5 x0)
(R1 x0 x6 x8 x6 x0)
(R1 x0 x6 x8 x7 x0)
(R1 x0 x6 x8 x8 x0)
(R1 x0 x7 x0 x0 x0)
(R1 x0 x7 x0 x1 x0)
(R1 x0 x7 x0 x2 x0)
(R1 x0 x7 x0 x3 x0)
(R1 x0 x7 x0 x4 x0)
(R1 x0 x7 x0 x5 x0)
(R1 x0 x7 x0 x6 x0)
(R1 x0 x7 x0 x7 x0)
(R1 x0 x7 x0 x8 x0)
(R1 x0 x7 x1 x0 x0)
(R1 x0 x7 x1 x1 x0)
(R1 x0 x7 x1 x2 x0)
(R1 x0 x7 x1 x3 x0)
(R1 x0 x7 x1 x4 x0)
(R1 x0 x7 x1 x5 x0)
(R1 x0 x7 x1 x6 x0)
(R1 x0 x7 x1 x7 x0)
(R1 x0 x7 x1 x8 x0)
(R1 x0 x7 x2 x0 x0)
(R1 x0 x7 x2 x1 x0)
(R1 x0 x7 x2 x2 x0)
(R1 x0 x7 x2 x3 x0)
(R1 x0 x7 x2 x4 x0)
(R1 x0 x7 x2 x5 x0)
(R1 x0 x7 x2 x6 x0)
(R1 x0 x7 x2 x7 x0)
(R1 x0 x7 x2 x8 x0)
(R1 x0 x7 x3 x0 x0)
(R1 x0 x7 x3 x1 x0)
(R1 x0 x7 x3 x2 x0)
(R1 x0 x7 x3 x3 x0)
(R1 x0 x7 x3 x4 x0)
(R1 x0 x7 x3 x5 x0)
(R1 x0 x7 x3 x6 x0)
(R1 x0 x7 x3 x7 x0)
(R1 x0 x7 x3 x8 x0)
(R1 x0 x7 x4 x0 x0)
(R1 x0 x7 x4 x1 x0)
(R1 x0 x7 x4 x2 x0)
(R1 x0 x7 x4 x3 x0)
(R1 x0 x7 x4 x4 x0)
(R1 x0 x7 x4 x5 x0)
(R1 x0 x7 x4 x6 x0)
(R1 x0 x7 x4 x7 x0)
(R1 x0 x7 x4 x8 x0)
(R1 x0 x7 x5 x0 x0)
(R1 x0 x7 x5 x1 x0)
(R1 x0 x7 x5 x2 x0)
(R1 x0 x7 x5 x3 x0)
(R1 x0 x7 x5 x4 x0)
(R1 x0 x7 x5 x5 x0)
(R1 x0 x7 x5 x6 x0)
(R1 x0 x7 x5 x7 x0)
(R1 x0 x7 x5 x8 x0)
(R1 x0 x7 x6 x0 x0)
(R1 x0 x7 x6 x1 x0)
(R1 x0 x7 x6 x2 x0)
(R1 x0 x7 x6 x3 x0)
(R1 x0 x7 x6 x4 x0)
(R1 x0 x7 x6 x5 x0)
(R1 x0 x7 x6 x6 x0)
(R1 x0 x7 x6 x7 x0)
(R1 x0 x7 x6 x8 x0)
(R1 x0 x7 x7 x0 x0)
(R1 x0 x7 x7 x1 x0)
(R1 x0 x7 x7 x2 x0)
(R1 x0 x7 x7 x3 x0)
(R1 x0 x7 x7 x4 x0)
(R1 x0 x7 x7 x5 x0)
(R1 x0 x7 x7 x6 x0)
(R1 x0 x7 x7 x7 x0)
(R1 x0 x7 x7 x8 x0)
(R1 x0 x7 x8 x0 x0)
(R1 x0 x7 x8 x1 x0)
(R1 x0 x7 x8 x2 x0)
(R1 x0 x7 x8 x3 x0)
(R1 x0 x7 x8 x4 x0)
(R1 x0 x7 x8 x5 x0)
(R1 x0 x7 x8 x6 x0)
(R1 x0 x7 x8 x7 x0)
(R1 x0 x7 x8 x8 x0)
(R1 x0 x8 x0 x0 x0)
(R1 x0 x8 x0 x1 x0)
(R1 x0 x8 x0 x2 x0)
(R1 x0 x8 x0 x3 x0)
(R1 x0 x8 x0 x4 x0)
(R1 x0 x8 x0 x5 x0)
(R1 x0 x8 x0 x6 x0)
(R1 x0 x8 x0 x7 x0)
(R1 x0 x8 x0 x8 x0)
(R1 x0 x8 x1 x0 x0)
(R1 x0 x8 x1 x1 x0)
(R1 x0 x8 x1 x2 x0)
(R1 x0 x8 x1 x3 x0)
(R1 x0 x8 x1 x4 x0)
(R1 x0 x8 x1 x5 x0)
(R1 x0 x8 x1 x6 x0)
(R1 x0 x8 x1 x7 x0)
(R1 x0 x8 x1 x8 x0)
(R1 x0 x8 x2 x0 x0)
(R1 x0 x8 x2 x1 x0)
(R1 x0 x8 x2 x2 x0)
(R1 x0 x8 x2 x3 x0)
(R1 x0 x8 x2 x4 x0)
(R1 x0 x8 x2 x5 x0)
(R1 x0 x8 x2 x6 x0)
(R1 x0 x8 x2 x7 x0)
(R1 x0 x8 x2 x8 x0)
(R1 x0 x8 x3 x0 x0)
(R1 x0 x8 x3 x1 x0)
(R1 x0 x8 x3 x2 x0)
(R1 x0 x8 x3 x3 x0)
(R1 x0 x8 x3 x4 x0)
(R1 x0 x8 x3 x5 x0)
(R1 x0 x8 x3 x6 x0)
(R1 x0 x8 x3 x7 x0)
(R1 x0 x8 x3 x8 x0)
(R1 x0 x8 x4 x0 x0)
(R1 x0 x8 x4 x1 x0)
(R1 x0 x8 x4 x2 x0)
(R1 x0 x8 x4 x3 x0)
(R1 x0 x8 x4 x4 x0)
(R1 x0 x8 x4 x5 x0)
(R1 x0 x8 x4 x6 x0)
(R1 x0 x8 x4 x7 x0)
(R1 x0 x8 x4 x8 x0)
(R1 x0 x8 x5 x0 x0)
(R1 x0 x8 x5 x1 x0)
(R1 x0 x8 x5 x2 x0)
(R1 x0 x8 x5 x3 x0)
(R1 x0 x8 x5 x4 x0)
(R1 x0 x8 x5 x5 x0)
(R1 x0 x8 x5 x6 x0)
(R1 x0 x8 x5 x7 x0)
(R1 x0 x8 x5 x8 x0)
(R1 x0 x8 x6 x0 x0)
(R1 x0 x8 x6 x1 x0)
(R1 x0 x8 x6 x2 x0)
(R1 x0 x8 x6 x3 x0)
(R1 x0 x8 x6 x4 x0)
(R1 x0 x8 x6 x5 x0)
(R1 x0 x8 x6 x6 x0)
(R1 x0 x8 x6 x7 x0)
(R1 x0 x8 x6 x8 x0)
(R1 x0 x8 x7 x0 x0)
(R1 x0 x8 x7 x1 x0)
(R1 x0 x8 x7 x2 x0)
(R1 x0 x8 x7 x3 x0)
(R1 x0 x8 x7 x4 x0)
(R1 x0 x8 x7 x5 x0)
(R1 x0 x8 x7 x6 x0)
(R1 x0 x8 x7 x7 x0)
(R1 x0 x8 x7 x8 x0)
(R1 x0 x8 x8 x0 x0)
(R1 x0 x8 x8 x1 x0)
(R1 x0 x8 x8 x2 x0)
(R1 x0 x8 x8 x3 x0)
(R1 x0 x8 x8 x4 x0)
(R1 x0 x8 x8 x5 x0)
(R1 x0 x8 x8 x6 x0)
(R1 x0 x8 x8 x7 x0)
(R1 x0 x8 x8 x8 x0)
(R1 x1 x0 x0 x0 x0)
(R1 x1 x0 x0 x1 x0)
(R1 x1 x0 x0 x2 x0)
(R1 x1 x0 x0 x3 x0)
(R1 x1 x0 x0 x4 x0)
(R1 x1 x0 x0 x5 x0)
(R1 x1 x0 x0 x6 x0)
(R1 x1 x0 x0 x7 x0)
(R1 x1 x0 x0 x8 x0)
(R1 x1 x0 x1 x0 x0)
(R1 x1 x0 x1 x1 x0)
(R1 x1 x0 x1 x2 x0)
(R1 x1 x0 x1 x3 x0)
(R1 x1 x0 x1 x4 x0)
(R1 x1 x0 x1 x5 x0)
(R1 x1 x0 x1 x6 x0)
(R1 x1 x0 x1 x7 x0)
(R1 x1 x0 x1 x8 x0)
(R1 x1 x0 x2 x0 x0)
(R1 x1 x0 x2 x1 x0)
(R1 x1 x0 x2 x2 x0)
(R1 x1 x0 x2 x3 x0)
(R1 x1 x0 x2 x4 x0)
(R1 x1 x0 x2 x5 x0)
(R1 x1 x0 x2 x6 x0)
(R1 x1 x0 x2 x7 x0)
(R1 x1 x0 x2 x8 x0)
(R1 x1 x0 x3 x0 x0)
(R1 x1 x0 x3 x1 x0)
(R1 x1 x0 x3 x2 x0)
(R1 x1 x0 x3 x3 x0)
(R1 x1 x0 x3 x4 x0)
(R1 x1 x0 x3 x5 x0)
(R1 x1 x0 x3 x6 x0)
(R1 x1 x0 x3 x7 x0)
(R1 x1 x0 x3 x8 x0)
(R1 x1 x0 x4 x0 x0)
(R1 x1 x0 x4 x1 x0)
(R1 x1 x0 x4 x2 x0)
(R1 x1 x0 x4 x3 x0)
(R1 x1 x0 x4 x4 x0)
(R1 x1 x0 x4 x5 x0)
(R1 x1 x0 x4 x6 x0)
(R1 x1 x0 x4 x7 x0)
(R1 x1 x0 x4 x8 x0)
(R1 x1 x0 x5 x0 x0)
(R1 x1 x0 x5 x1 x0)
(R1 x1 x0 x5 x2 x0)
(R1 x1 x0 x5 x3 x0)
(R1 x1 x0 x5 x4 x0)
(R1 x1 x0 x5 x5 x0)
(R1 x1 x0 x5 x6 x0)
(R1 x1 x0 x5 x7 x0)
(R1 x1 x0 x5 x8 x0)
(R1 x1 x0 x6 x0 x0)
(R1 x1 x0 x6 x1 x0)
(R1 x1 x0 x6 x2 x0)
(R1 x1 x0 x6 x3 x0)
(R1 x1 x0 x6 x4 x0)
(R1 x1 x0 x6 x5 x0)
(R1 x1 x0 x6 x6 x0)
(R1 x1 x0 x6 x7 x0)
(R1 x1 x0 x6 x8 x0)
(R1 x1 x0 x7 x0 x0)
(R1 x1 x0 x7 x1 x0)
(R1 x1 x0 x7 x2 x0)
(R1 x1 x0 x7 x3 x0)
(R1 x1 x0 x7 x4 x0)
(R1 x1 x0 x7 x5 x0)
(R1 x1 x0 x7 x6 x0)
(R1 x1 x0 x7 x7 x0)
(R1 x1 x0 x7 x8 x0)
(R1 x1 x0 x8 x0 x0)
(R1 x1 x0 x8 x1 x0)
(R1 x1 x0 x8 x2 x0)
(R1 x1 x0 x8 x3 x0)
(R1 x1 x0 x8 x4 x0)
(R1 x1 x0 x8 x5 x0)
(R1 x1 x0 x8 x6 x0)
(R1 x1 x0 x8 x7 x0)
(R1 x1 x0 x8 x8 x0)
(R1 x1 x1 x0 x0 x0)
(R1 x1 x1 x0 x1 x0)
(R1 x1 x1 x0 x2 x0)
(R1 x1 x1 x0 x3 x0)
(R1 x1 x1 x0 x4 x0)
(R1 x1 x1 x0 x5 x0)
(R1 x1 x1 x0 x6 x0)
(R1 x1 x1 x0 x7 x0)
(R1 x1 x1 x0 x8 x0)
(R1 x1 x1 x1 x0 x0)
(R1 x1 x1 x1 x1 x0)
(R1 x1 x1 x1 x2 x0)
(R1 x1 x1 x1 x3 x0)
(R1 x1 x1 x1 x4 x0)
(R1 x1 x1 x1 x5 x0)
(R1 x1 x1 x1 x6 x0)
(R1 x1 x1 x1 x7 x0)
(R1 x1 x1 x1 x8 x0)
(R1 x1 x1 x2 x0 x0)
(R1 x1 x1 x2 x1 x0)
(R1 x1 x1 x2 x2 x1)
(R1 x1 x1 x2 x3 x0)
(R1 x1 x1 x2 x4 x0)
(R1 x1 x1 x2 x5 x1)
(R1 x1 x1 x2 x6 x0)
(R1 x1 x1 x2 x7 x0)
(R1 x1 x1 x2 x8 x1)
(R1 x1 x1 x3 x0 x0)
(R1 x1 x1 x3 x1 x0)
(R1 x1 x1 x3 x2 x0)
(R1 x1 x1 x3 x3 x0)
(R1 x1 x1 x3 x4 x0)
(R1 x1 x1 x3 x5 x0)
(R1 x1 x1 x3 x6 x0)
(R1 x1 x1 x3 x7 x0)
(R1 x1 x1 x3 x8 x0)
(R1 x1 x1 x4 x0 x0)
(R1 x1 x1 x4 x1 x0)
(R1 x1 x1 x4 x2 x0)
(R1 x1 x1 x4 x3 x0)
(R1 x1 x1 x4 x4 x0)
(R1 x1 x1 x4 x5 x0)
(R1 x1 x1 x4 x6 x0)
(R1 x1 x1 x4 x7 x0)
(R1 x1 x1 x4 x8 x0)
(R1 x1 x1 x5 x0 x0)
(R1 x1 x1 x5 x1 x0)
(R1 x1 x1 x5 x2 x1)
(R1 x1 x1 x5 x3 x0)
(R1 x1 x1 x5 x4 x0)
(R1 x1 x1 x5 x5 x1)
(R1 x1 x1 x5 x6 x0)
(R1 x1 x1 x5 x7 x0)
(R1 x1 x1 x5 x8 x1)
(R1 x1 x1 x6 x0 x0)
(R1 x1 x1 x6 x1 x0)
(R1 x1 x1 x6 x2 x0)
(R1 x1 x1 x6 x3 x0)
(R1 x1 x1 x6 x4 x0)
(R1 x1 x1 x6 x5 x0)
(R1 x1 x1 x6 x6 x0)
(R1 x1 x1 x6 x7 x0)
(R1 x1 x1 x6 x8 x0)
(R1 x1 x1 x7 x0 x0)
(R1 x1 x1 x7 x1 x0)
(R1 x1 x1 x7 x2 x0)
(R1 x1 x1 x7 x3 x0)
(R1 x1 x1 x7 x4 x0)
(R1 x1 x1 x7 x5 x0)
(R1 x1 x1 x7 x6 x0)
(R1 x1 x1 x7 x7 x0)
(R1 x1 x1 x7 x8 x0)
(R1 x1 x1 x8 x0 x0)
(R1 x1 x1 x8 x1 x0)
(R1 x1 x1 x8 x2 x1)
(R1 x1 x1 x8 x3 x0)
(R1 x1 x1 x8 x4 x0)
(R1 x1 x1 x8 x5 x1)
(R1 x1 x1 x8 x6 x0)
(R1 x1 x1 x8 x7 x0)
(R1 x1 x1 x8 x8 x1)
(R1 x1 x2 x0 x0 x0)
(R1 x1 x2 x0 x1 x0)
(R1 x1 x2 x0 x2 x0)
(R1 x1 x2 x0 x3 x0)
(R1 x1 x2 x0 x4 x0)
(R1 x1 x2 x0 x5 x0)
(R1 x1 x2 x0 x6 x0)
(R1 x1 x2 x0 x7 x0)
(R1 x1 x2 x0 x8 x0)
(R1 x1 x2 x1 x0 x0)
(R1 x1 x2 x1 x1 x0)
(R1 x1 x2 x1 x2 x1)
(R1 x1 x2 x1 x3 x0)
(R1 x1 x2 x1 x4 x0)
(R1 x1 x2 x1 x5 x1)
(R1 x1 x2 x1 x6 x0)
(R1 x1 x2 x1 x7 x0)
(R1 x1 x2 x1 x8 x1)
(R1 x1 x2 x2 x0 x0)
(R1 x1 x2 x2 x1 x0)
(R1 x1 x2 x2 x2 x0)
(R1 x1 x2 x2 x3 x0)
(R1 x1 x2 x2 x4 x0)
(R1 x1 x2 x2 x5 x0)
(R1 x1 x2 x2 x6 x0)
(R1 x1 x2 x2 x7 x0)
(R1 x1 x2 x2 x8 x0)
(R1 x1 x2 x3 x0 x0)
(R1 x1 x2 x3 x1 x0)
(R1 x1 x2 x3 x2 x0)
(R1 x1 x2 x3 x3 x0)
(R1 x1 x2 x3 x4 x0)
(R1 x1 x2 x3 x5 x0)
(R1 x1 x2 x3 x6 x0)
(R1 x1 x2 x3 x7 x0)
(R1 x1 x2 x3 x8 x0)
(R1 x1 x2 x4 x0 x0)
(R1 x1 x2 x4 x1 x0)
(R1 x1 x2 x4 x2 x1)
(R1 x1 x2 x4 x3 x0)
(R1 x1 x2 x4 x4 x0)
(R1 x1 x2 x4 x5 x1)
(R1 x1 x2 x4 x6 x0)
(R1 x1 x2 x4 x7 x0)
(R1 x1 x2 x4 x8 x1)
(R1 x1 x2 x5 x0 x0)
(R1 x1 x2 x5 x1 x0)
(R1 x1 x2 x5 x2 x0)
(R1 x1 x2 x5 x3 x0)
(R1 x1 x2 x5 x4 x0)
(R1 x1 x2 x5 x5 x0)
(R1 x1 x2 x5 x6 x0)
(R1 x1 x2 x5 x7 x0)
(R1 x1 x2 x5 x8 x0)
(R1 x1 x2 x6 x0 x0)
(R1 x1 x2 x6 x1 x0)
(R1 x1 x2 x6 x2 x0)
(R1 x1 x2 x6 x3 x0)
(R1 x1 x2 x6 x4 x0)
(R1 x1 x2 x6 x5 x0)
(R1 x1 x2 x6 x6 x0)
(R1 x1 x2 x6 x7 x0)
(R1 x1 x2 x6 x8 x0)
(R1 x1 x2 x7 x0 x0)
(R1 x1 x2 x7 x1 x0)
(R1 x1 x2 x7 x2 x1)
(R1 x1 x2 x7 x3 x0)
(R1 x1 x2 x7 x4 x0)
(R1 x1 x2 x7 x5 x1)
(R1 x1 x2 x7 x6 x0)
(R1 x1 x2 x7 x7 x0)
(R1 x1 x2 x7 x8 x1)
(R1 x1 x2 x8 x0 x0)
(R1 x1 x2 x8 x1 x0)
(R1 x1 x2 x8 x2 x0)
(R1 x1 x2 x8 x3 x0)
(R1 x1 x2 x8 x4 x0)
(R1 x1 x2 x8 x5 x0)
(R1 x1 x2 x8 x6 x0)
(R1 x1 x2 x8 x7 x0)
(R1 x1 x2 x8 x8 x0)
(R1 x1 x3 x0 x0 x0)
(R1 x1 x3 x0 x1 x0)
(R1 x1 x3 x0 x2 x0)
(R1 x1 x3 x0 x3 x0)
(R1 x1 x3 x0 x4 x0)
(R1 x1 x3 x0 x5 x0)
(R1 x1 x3 x0 x6 x0)
(R1 x1 x3 x0 x7 x0)
(R1 x1 x3 x0 x8 x0)
(R1 x1 x3 x1 x0 x0)
(R1 x1 x3 x1 x1 x0)
(R1 x1 x3 x1 x2 x0)
(R1 x1 x3 x1 x3 x0)
(R1 x1 x3 x1 x4 x0)
(R1 x1 x3 x1 x5 x0)
(R1 x1 x3 x1 x6 x0)
(R1 x1 x3 x1 x7 x0)
(R1 x1 x3 x1 x8 x0)
(R1 x1 x3 x2 x0 x0)
(R1 x1 x3 x2 x1 x0)
(R1 x1 x3 x2 x2 x0)
(R1 x1 x3 x2 x3 x0)
(R1 x1 x3 x2 x4 x0)
(R1 x1 x3 x2 x5 x0)
(R1 x1 x3 x2 x6 x0)
(R1 x1 x3 x2 x7 x0)
(R1 x1 x3 x2 x8 x0)
(R1 x1 x3 x3 x0 x0)
(R1 x1 x3 x3 x1 x0)
(R1 x1 x3 x3 x2 x0)
(R1 x1 x3 x3 x3 x0)
(R1 x1 x3 x3 x4 x0)
(R1 x1 x3 x3 x5 x0)
(R1 x1 x3 x3 x6 x0)
(R1 x1 x3 x3 x7 x0)
(R1 x1 x3 x3 x8 x0)
(R1 x1 x3 x4 x0 x0)
(R1 x1 x3 x4 x1 x0)
(R1 x1 x3 x4 x2 x0)
(R1 x1 x3 x4 x3 x0)
(R1 x1 x3 x4 x4 x0)
(R1 x1 x3 x4 x5 x0)
(R1 x1 x3 x4 x6 x0)
(R1 x1 x3 x4 x7 x0)
(R1 x1 x3 x4 x8 x0)
(R1 x1 x3 x5 x0 x0)
(R1 x1 x3 x5 x1 x0)
(R1 x1 x3 x5 x2 x0)
(R1 x1 x3 x5 x3 x0)
(R1 x1 x3 x5 x4 x0)
(R1 x1 x3 x5 x5 x0)
(R1 x1 x3 x5 x6 x0)
(R1 x1 x3 x5 x7 x0)
(R1 x1 x3 x5 x8 x0)
(R1 x1 x3 x6 x0 x0)
(R1 x1 x3 x6 x1 x0)
(R1 x1 x3 x6 x2 x0)
(R1 x1 x3 x6 x3 x0)
(R1 x1 x3 x6 x4 x0)
(R1 x1 x3 x6 x5 x0)
(R1 x1 x3 x6 x6 x0)
(R1 x1 x3 x6 x7 x0)
(R1 x1 x3 x6 x8 x0)
(R1 x1 x3 x7 x0 x0)
(R1 x1 x3 x7 x1 x0)
(R1 x1 x3 x7 x2 x0)
(R1 x1 x3 x7 x3 x0)
(R1 x1 x3 x7 x4 x0)
(R1 x1 x3 x7 x5 x0)
(R1 x1 x3 x7 x6 x0)
(R1 x1 x3 x7 x7 x0)
(R1 x1 x3 x7 x8 x0)
(R1 x1 x3 x8 x0 x0)
(R1 x1 x3 x8 x1 x0)
(R1 x1 x3 x8 x2 x0)
(R1 x1 x3 x8 x3 x0)
(R1 x1 x3 x8 x4 x0)
(R1 x1 x3 x8 x5 x0)
(R1 x1 x3 x8 x6 x0)
(R1 x1 x3 x8 x7 x0)
(R1 x1 x3 x8 x8 x0)
(R1 x1 x4 x0 x0 x0)
(R1 x1 x4 x0 x1 x0)
(R1 x1 x4 x0 x2 x0)
(R1 x1 x4 x0 x3 x0)
(R1 x1 x4 x0 x4 x0)
(R1 x1 x4 x0 x5 x0)
(R1 x1 x4 x0 x6 x0)
(R1 x1 x4 x0 x7 x0)
(R1 x1 x4 x0 x8 x0)
(R1 x1 x4 x1 x0 x0)
(R1 x1 x4 x1 x1 x0)
(R1 x1 x4 x1 x2 x0)
(R1 x1 x4 x1 x3 x0)
(R1 x1 x4 x1 x4 x0)
(R1 x1 x4 x1 x5 x0)
(R1 x1 x4 x1 x6 x0)
(R1 x1 x4 x1 x7 x0)
(R1 x1 x4 x1 x8 x0)
(R1 x1 x4 x2 x0 x0)
(R1 x1 x4 x2 x1 x0)
(R1 x1 x4 x2 x2 x1)
(R1 x1 x4 x2 x3 x0)
(R1 x1 x4 x2 x4 x0)
(R1 x1 x4 x2 x5 x1)
(R1 x1 x4 x2 x6 x0)
(R1 x1 x4 x2 x7 x0)
(R1 x1 x4 x2 x8 x1)
(R1 x1 x4 x3 x0 x0)
(R1 x1 x4 x3 x1 x0)
(R1 x1 x4 x3 x2 x0)
(R1 x1 x4 x3 x3 x0)
(R1 x1 x4 x3 x4 x0)
(R1 x1 x4 x3 x5 x0)
(R1 x1 x4 x3 x6 x0)
(R1 x1 x4 x3 x7 x0)
(R1 x1 x4 x3 x8 x0)
(R1 x1 x4 x4 x0 x0)
(R1 x1 x4 x4 x1 x0)
(R1 x1 x4 x4 x2 x0)
(R1 x1 x4 x4 x3 x0)
(R1 x1 x4 x4 x4 x0)
(R1 x1 x4 x4 x5 x0)
(R1 x1 x4 x4 x6 x0)
(R1 x1 x4 x4 x7 x0)
(R1 x1 x4 x4 x8 x0)
(R1 x1 x4 x5 x0 x0)
(R1 x1 x4 x5 x1 x0)
(R1 x1 x4 x5 x2 x1)
(R1 x1 x4 x5 x3 x0)
(R1 x1 x4 x5 x4 x0)
(R1 x1 x4 x5 x5 x1)
(R1 x1 x4 x5 x6 x0)
(R1 x1 x4 x5 x7 x0)
(R1 x1 x4 x5 x8 x1)
(R1 x1 x4 x6 x0 x0)
(R1 x1 x4 x6 x1 x0)
(R1 x1 x4 x6 x2 x0)
(R1 x1 x4 x6 x3 x0)
(R1 x1 x4 x6 x4 x0)
(R1 x1 x4 x6 x5 x0)
(R1 x1 x4 x6 x6 x0)
(R1 x1 x4 x6 x7 x0)
(R1 x1 x4 x6 x8 x0)
(R1 x1 x4 x7 x0 x0)
(R1 x1 x4 x7 x1 x0)
(R1 x1 x4 x7 x2 x0)
(R1 x1 x4 x7 x3 x0)
(R1 x1 x4 x7 x4 x0)
(R1 x1 x4 x7 x5 x0)
(R1 x1 x4 x7 x6 x0)
(R1 x1 x4 x7 x7 x0)
(R1 x1 x4 x7 x8 x0)
(R1 x1 x4 x8 x0 x0)
(R1 x1 x4 x8 x1 x0)
(R1 x1 x4 x8 x2 x1)
(R1 x1 x4 x8 x3 x0)
(R1 x1 x4 x8 x4 x0)
(R1 x1 x4 x8 x5 x1)
(R1 x1 x4 x8 x6 x0)
(R1 x1 x4 x8 x7 x0)
(R1 x1 x4 x8 x8 x1)
(R1 x1 x5 x0 x0 x0)
(R1 x1 x5 x0 x1 x0)
(R1 x1 x5 x0 x2 x0)
(R1 x1 x5 x0 x3 x0)
(R1 x1 x5 x0 x4 x0)
(R1 x1 x5 x0 x5 x0)
(R1 x1 x5 x0 x6 x0)
(R1 x1 x5 x0 x7 x0)
(R1 x1 x5 x0 x8 x0)
(R1 x1 x5 x1 x0 x0)
(R1 x1 x5 x1 x1 x0)
(R1 x1 x5 x1 x2 x1)
(R1 x1 x5 x1 x3 x0)
(R1 x1 x5 x1 x4 x0)
(R1 x1 x5 x1 x5 x1)
(R1 x1 x5 x1 x6 x0)
(R1 x1 x5 x1 x7 x0)
(R1 x1 x5 x1 x8 x1)
(R1 x1 x5 x2 x0 x0)
(R1 x1 x5 x2 x1 x0)
(R1 x1 x5 x2 x2 x0)
(R1 x1 x5 x2 x3 x0)
(R1 x1 x5 x2 x4 x0)
(R1 x1 x5 x2 x5 x0)
(R1 x1 x5 x2 x6 x0)
(R1 x1 x5 x2 x7 x0)
(R1 x1 x5 x2 x8 x0)
(R1 x1 x5 x3 x0 x0)
(R1 x1 x5 x3 x1 x0)
(R1 x1 x5 x3 x2 x0)
(R1 x1 x5 x3 x3 x0)
(R1 x1 x5 x3 x4 x0)
(R1 x1 x5 x3 x5 x0)
(R1 x1 x5 x3 x6 x0)
(R1 x1 x5 x3 x7 x0)
(R1 x1 x5 x3 x8 x0)
(R1 x1 x5 x4 x0 x0)
(R1 x1 x5 x4 x1 x0)
(R1 x1 x5 x4 x2 x1)
(R1 x1 x5 x4 x3 x0)
(R1 x1 x5 x4 x4 x0)
(R1 x1 x5 x4 x5 x1)
(R1 x1 x5 x4 x6 x0)
(R1 x1 x5 x4 x7 x0)
(R1 x1 x5 x4 x8 x1)
(R1 x1 x5 x5 x0 x0)
(R1 x1 x5 x5 x1 x0)
(R1 x1 x5 x5 x2 x0)
(R1 x1 x5 x5 x3 x0)
(R1 x1 x5 x5 x4 x0)
(R1 x1 x5 x5 x5 x0)
(R1 x1 x5 x5 x6 x0)
(R1 x1 x5 x5 x7 x0)
(R1 x1 x5 x5 x8 x0)
(R1 x1 x5 x6 x0 x0)
(R1 x1 x5 x6 x1 x0)
(R1 x1 x5 x6 x2 x0)
(R1 x1 x5 x6 x3 x0)
(R1 x1 x5 x6 x4 x0)
(R1 x1 x5 x6 x5 x0)
(R1 x1 x5 x6 x6 x0)
(R1 x1 x5 x6 x7 x0)
(R1 x1 x5 x6 x8 x0)
(R1 x1 x5 x7 x0 x0)
(R1 x1 x5 x7 x1 x0)
(R1 x1 x5 x7 x2 x1)
(R1 x1 x5 x7 x3 x0)
(R1 x1 x5 x7 x4 x0)
(R1 x1 x5 x7 x5 x1)
(R1 x1 x5 x7 x6 x0)
(R1 x1 x5 x7 x7 x0)
(R1 x1 x5 x7 x8 x1)
(R1 x1 x5 x8 x0 x0)
(R1 x1 x5 x8 x1 x0)
(R1 x1 x5 x8 x2 x0)
(R1 x1 x5 x8 x3 x0)
(R1 x1 x5 x8 x4 x0)
(R1 x1 x5 x8 x5 x0)
(R1 x1 x5 x8 x6 x0)
(R1 x1 x5 x8 x7 x0)
(R1 x1 x5 x8 x8 x0)
(R1 x1 x6 x0 x0 x0)
(R1 x1 x6 x0 x1 x0)
(R1 x1 x6 x0 x2 x0)
(R1 x1 x6 x0 x3 x0)
(R1 x1 x6 x0 x4 x0)
(R1 x1 x6 x0 x5 x0)
(R1 x1 x6 x0 x6 x0)
(R1 x1 x6 x0 x7 x0)
(R1 x1 x6 x0 x8 x0)
(R1 x1 x6 x1 x0 x0)
(R1 x1 x6 x1 x1 x0)
(R1 x1 x6 x1 x2 x0)
(R1 x1 x6 x1 x3 x0)
(R1 x1 x6 x1 x4 x0)
(R1 x1 x6 x1 x5 x0)
(R1 x1 x6 x1 x6 x0)
(R1 x1 x6 x1 x7 x0)
(R1 x1 x6 x1 x8 x0)
(R1 x1 x6 x2 x0 x0)
(R1 x1 x6 x2 x1 x0)
(R1 x1 x6 x2 x2 x0)
(R1 x1 x6 x2 x3 x0)
(R1 x1 x6 x2 x4 x0)
(R1 x1 x6 x2 x5 x0)
(R1 x1 x6 x2 x6 x0)
(R1 x1 x6 x2 x7 x0)
(R1 x1 x6 x2 x8 x0)
(R1 x1 x6 x3 x0 x0)
(R1 x1 x6 x3 x1 x0)
(R1 x1 x6 x3 x2 x0)
(R1 x1 x6 x3 x3 x0)
(R1 x1 x6 x3 x4 x0)
(R1 x1 x6 x3 x5 x0)
(R1 x1 x6 x3 x6 x0)
(R1 x1 x6 x3 x7 x0)
(R1 x1 x6 x3 x8 x0)
(R1 x1 x6 x4 x0 x0)
(R1 x1 x6 x4 x1 x0)
(R1 x1 x6 x4 x2 x0)
(R1 x1 x6 x4 x3 x0)
(R1 x1 x6 x4 x4 x0)
(R1 x1 x6 x4 x5 x0)
(R1 x1 x6 x4 x6 x0)
(R1 x1 x6 x4 x7 x0)
(R1 x1 x6 x4 x8 x0)
(R1 x1 x6 x5 x0 x0)
(R1 x1 x6 x5 x1 x0)
(R1 x1 x6 x5 x2 x0)
(R1 x1 x6 x5 x3 x0)
(R1 x1 x6 x5 x4 x0)
(R1 x1 x6 x5 x5 x0)
(R1 x1 x6 x5 x6 x0)
(R1 x1 x6 x5 x7 x0)
(R1 x1 x6 x5 x8 x0)
(R1 x1 x6 x6 x0 x0)
(R1 x1 x6 x6 x1 x0)
(R1 x1 x6 x6 x2 x0)
(R1 x1 x6 x6 x3 x0)
(R1 x1 x6 x6 x4 x0)
(R1 x1 x6 x6 x5 x0)
(R1 x1 x6 x6 x6 x0)
(R1 x1 x6 x6 x7 x0)
(R1 x1 x6 x6 x8 x0)
(R1 x1 x6 x7 x0 x0)
(R1 x1 x6 x7 x1 x0)
(R1 x1 x6 x7 x2 x0)
(R1 x1 x6 x7 x3 x0)
(R1 x1 x6 x7 x4 x0)
(R1 x1 x6 x7 x5 x0)
(R1 x1 x6 x7 x6 x0)
(R1 x1 x6 x7 x7 x0)
(R1 x1 x6 x7 x8 x0)
(R1 x1 x6 x8 x0 x0)
(R1 x1 x6 x8 x1 x0)
(R1 x1 x6 x8 x2 x0)
(R1 x1 x6 x8 x3 x0)
(R1 x1 x6 x8 x4 x0)
(R1 x1 x6 x8 x5 x0)
(R1 x1 x6 x8 x6 x0)
(R1 x1 x6 x8 x7 x0)
(R1 x1 x6 x8 x8 x0)
(R1 x1 x7 x0 x0 x0)
(R1 x1 x7 x0 x1 x0)
(R1 x1 x7 x0 x2 x0)
(R1 x1 x7 x0 x3 x0)
(R1 x1 x7 x0 x4 x0)
(R1 x1 x7 x0 x5 x0)
(R1 x1 x7 x0 x6 x0)
(R1 x1 x7 x0 x7 x0)
(R1 x1 x7 x0 x8 x0)
(R1 x1 x7 x1 x0 x0)
(R1 x1 x7 x1 x1 x0)
(R1 x1 x7 x1 x2 x0)
(R1 x1 x7 x1 x3 x0)
(R1 x1 x7 x1 x4 x0)
(R1 x1 x7 x1 x5 x0)
(R1 x1 x7 x1 x6 x0)
(R1 x1 x7 x1 x7 x0)
(R1 x1 x7 x1 x8 x0)
(R1 x1 x7 x2 x0 x0)
(R1 x1 x7 x2 x1 x0)
(R1 x1 x7 x2 x2 x1)
(R1 x1 x7 x2 x3 x0)
(R1 x1 x7 x2 x4 x0)
(R1 x1 x7 x2 x5 x1)
(R1 x1 x7 x2 x6 x0)
(R1 x1 x7 x2 x7 x0)
(R1 x1 x7 x2 x8 x1)
(R1 x1 x7 x3 x0 x0)
(R1 x1 x7 x3 x1 x0)
(R1 x1 x7 x3 x2 x0)
(R1 x1 x7 x3 x3 x0)
(R1 x1 x7 x3 x4 x0)
(R1 x1 x7 x3 x5 x0)
(R1 x1 x7 x3 x6 x0)
(R1 x1 x7 x3 x7 x0)
(R1 x1 x7 x3 x8 x0)
(R1 x1 x7 x4 x0 x0)
(R1 x1 x7 x4 x1 x0)
(R1 x1 x7 x4 x2 x0)
(R1 x1 x7 x4 x3 x0)
(R1 x1 x7 x4 x4 x0)
(R1 x1 x7 x4 x5 x0)
(R1 x1 x7 x4 x6 x0)
(R1 x1 x7 x4 x7 x0)
(R1 x1 x7 x4 x8 x0)
(R1 x1 x7 x5 x0 x0)
(R1 x1 x7 x5 x1 x0)
(R1 x1 x7 x5 x2 x1)
(R1 x1 x7 x5 x3 x0)
(R1 x1 x7 x5 x4 x0)
(R1 x1 x7 x5 x5 x1)
(R1 x1 x7 x5 x6 x0)
(R1 x1 x7 x5 x7 x0)
(R1 x1 x7 x5 x8 x1)
(R1 x1 x7 x6 x0 x0)
(R1 x1 x7 x6 x1 x0)
(R1 x1 x7 x6 x2 x0)
(R1 x1 x7 x6 x3 x0)
(R1 x1 x7 x6 x4 x0)
(R1 x1 x7 x6 x5 x0)
(R1 x1 x7 x6 x6 x0)
(R1 x1 x7 x6 x7 x0)
(R1 x1 x7 x6 x8 x0)
(R1 x1 x7 x7 x0 x0)
(R1 x1 x7 x7 x1 x0)
(R1 x1 x7 x7 x2 x0)
(R1 x1 x7 x7 x3 x0)
(R1 x1 x7 x7 x4 x0)
(R1 x1 x7 x7 x5 x0)
(R1 x1 x7 x7 x6 x0)
(R1 x1 x7 x7 x7 x0)
(R1 x1 x7 x7 x8 x0)
(R1 x1 x7 x8 x0 x0)
(R1 x1 x7 x8 x1 x0)
(R1 x1 x7 x8 x2 x1)
(R1 x1 x7 x8 x3 x0)
(R1 x1 x7 x8 x4 x0)
(R1 x1 x7 x8 x5 x1)
(R1 x1 x7 x8 x6 x0)
(R1 x1 x7 x8 x7 x0)
(R1 x1 x7 x8 x8 x1)
(R1 x1 x8 x0 x0 x0)
(R1 x1 x8 x0 x1 x0)
(R1 x1 x8 x0 x2 x0)
(R1 x1 x8 x0 x3 x0)
(R1 x1 x8 x0 x4 x0)
(R1 x1 x8 x0 x5 x0)
(R1 x1 x8 x0 x6 x0)
(R1 x1 x8 x0 x7 x0)
(R1 x1 x8 x0 x8 x0)
(R1 x1 x8 x1 x0 x0)
(R1 x1 x8 x1 x1 x0)
(R1 x1 x8 x1 x2 x1)
(R1 x1 x8 x1 x3 x0)
(R1 x1 x8 x1 x4 x0)
(R1 x1 x8 x1 x5 x1)
(R1 x1 x8 x1 x6 x0)
(R1 x1 x8 x1 x7 x0)
(R1 x1 x8 x1 x8 x1)
(R1 x1 x8 x2 x0 x0)
(R1 x1 x8 x2 x1 x0)
(R1 x1 x8 x2 x2 x0)
(R1 x1 x8 x2 x3 x0)
(R1 x1 x8 x2 x4 x0)
(R1 x1 x8 x2 x5 x0)
(R1 x1 x8 x2 x6 x0)
(R1 x1 x8 x2 x7 x0)
(R1 x1 x8 x2 x8 x0)
(R1 x1 x8 x3 x0 x0)
(R1 x1 x8 x3 x1 x0)
(R1 x1 x8 x3 x2 x0)
(R1 x1 x8 x3 x3 x0)
(R1 x1 x8 x3 x4 x0)
(R1 x1 x8 x3 x5 x0)
(R1 x1 x8 x3 x6 x0)
(R1 x1 x8 x3 x7 x0)
(R1 x1 x8 x3 x8 x0)
(R1 x1 x8 x4 x0 x0)
(R1 x1 x8 x4 x1 x0)
(R1 x1 x8 x4 x2 x1)
(R1 x1 x8 x4 x3 x0)
(R1 x1 x8 x4 x4 x0)
(R1 x1 x8 x4 x5 x1)
(R1 x1 x8 x4 x6 x0)
(R1 x1 x8 x4 x7 x0)
(R1 x1 x8 x4 x8 x1)
(R1 x1 x8 x5 x0 x0)
(R1 x1 x8 x5 x1 x0)
(R1 x1 x8 x5 x2 x0)
(R1 x1 x8 x5 x3 x0)
(R1 x1 x8 x5 x4 x0)
(R1 x1 x8 x5 x5 x0)
(R1 x1 x8 x5 x6 x0)
(R1 x1 x8 x5 x7 x0)
(R1 x1 x8 x5 x8 x0)
(R1 x1 x8 x6 x0 x0)
(R1 x1 x8 x6 x1 x0)
(R1 x1 x8 x6 x2 x0)
(R1 x1 x8 x6 x3 x0)
(R1 x1 x8 x6 x4 x0)
(R1 x1 x8 x6 x5 x0)
(R1 x1 x8 x6 x6 x0)
(R1 x1 x8 x6 x7 x0)
(R1 x1 x8 x6 x8 x0)
(R1 x1 x8 x7 x0 x0)
(R1 x1 x8 x7 x1 x0)
(R1 x1 x8 x7 x2 x1)
(R1 x1 x8 x7 x3 x0)
(R1 x1 x8 x7 x4 x0)
(R1 x1 x8 x7 x5 x1)
(R1 x1 x8 x7 x6 x0)
(R1 x1 x8 x7 x7 x0)
(R1 x1 x8 x7 x8 x1)
(R1 x1 x8 x8 x0 x0)
(R1 x1 x8 x8 x1 x0)
(R1 x1 x8 x8 x2 x0)
(R1 x1 x8 x8 x3 x0)
(R1 x1 x8 x8 x4 x0)
(R1 x1 x8 x8 x5 x0)
(R1 x1 x8 x8 x6 x0)
(R1 x1 x8 x8 x7 x0)
(R1 x1 x8 x8 x8 x0)
(R1 x2 x0 x0 x0 x0)
(R1 x2 x0 x0 x1 x0)
(R1 x2 x0 x0 x2 x0)
(R1 x2 x0 x0 x3 x0)
(R1 x2 x0 x0 x4 x0)
(R1 x2 x0 x0 x5 x0)
(R1 x2 x0 x0 x6 x0)
(R1 x2 x0 x0 x7 x0)
(R1 x2 x0 x0 x8 x0)
(R1 x2 x0 x1 x0 x0)
(R1 x2 x0 x1 x1 x0)
(R1 x2 x0 x1 x2 x0)
(R1 x2 x0 x1 x3 x0)
(R1 x2 x0 x1 x4 x0)
(R1 x2 x0 x1 x5 x0)
(R1 x2 x0 x1 x6 x0)
(R1 x2 x0 x1 x7 x0)
(R1 x2 x0 x1 x8 x0)
(R1 x2 x0 x2 x0 x0)
(R1 x2 x0 x2 x1 x0)
(R1 x2 x0 x2 x2 x0)
(R1 x2 x0 x2 x3 x0)
(R1 x2 x0 x2 x4 x0)
(R1 x2 x0 x2 x5 x0)
(R1 x2 x0 x2 x6 x0)
(R1 x2 x0 x2 x7 x0)
(R1 x2 x0 x2 x8 x0)
(R1 x2 x0 x3 x0 x0)
(R1 x2 x0 x3 x1 x0)
(R1 x2 x0 x3 x2 x0)
(R1 x2 x0 x3 x3 x0)
(R1 x2 x0 x3 x4 x0)
(R1 x2 x0 x3 x5 x0)
(R1 x2 x0 x3 x6 x0)
(R1 x2 x0 x3 x7 x0)
(R1 x2 x0 x3 x8 x0)
(R1 x2 x0 x4 x0 x0)
(R1 x2 x0 x4 x1 x0)
(R1 x2 x0 x4 x2 x0)
(R1 x2 x0 x4 x3 x0)
(R1 x2 x0 x4 x4 x0)
(R1 x2 x0 x4 x5 x0)
(R1 x2 x0 x4 x6 x0)
(R1 x2 x0 x4 x7 x0)
(R1 x2 x0 x4 x8 x0)
(R1 x2 x0 x5 x0 x0)
(R1 x2 x0 x5 x1 x0)
(R1 x2 x0 x5 x2 x0)
(R1 x2 x0 x5 x3 x0)
(R1 x2 x0 x5 x4 x0)
(R1 x2 x0 x5 x5 x0)
(R1 x2 x0 x5 x6 x0)
(R1 x2 x0 x5 x7 x0)
(R1 x2 x0 x5 x8 x0)
(R1 x2 x0 x6 x0 x0)
(R1 x2 x0 x6 x1 x0)
(R1 x2 x0 x6 x2 x0)
(R1 x2 x0 x6 x3 x0)
(R1 x2 x0 x6 x4 x0)
(R1 x2 x0 x6 x5 x0)
(R1 x2 x0 x6 x6 x0)
(R1 x2 x0 x6 x7 x0)
(R1 x2 x0 x6 x8 x0)
(R1 x2 x0 x7 x0 x0)
(R1 x2 x0 x7 x1 x0)
(R1 x2 x0 x7 x2 x0)
(R1 x2 x0 x7 x3 x0)
(R1 x2 x0 x7 x4 x0)
(R1 x2 x0 x7 x5 x0)
(R1 x2 x0 x7 x6 x0)
(R1 x2 x0 x7 x7 x0)
(R1 x2 x0 x7 x8 x0)
(R1 x2 x0 x8 x0 x0)
(R1 x2 x0 x8 x1 x0)
(R1 x2 x0 x8 x2 x0)
(R1 x2 x0 x8 x3 x0)
(R1 x2 x0 x8 x4 x0)
(R1 x2 x0 x8 x5 x0)
(R1 x2 x0 x8 x6 x0)
(R1 x2 x0 x8 x7 x0)
(R1 x2 x0 x8 x8 x0)
(R1 x2 x1 x0 x0 x0)
(R1 x2 x1 x0 x1 x0)
(R1 x2 x1 x0 x2 x0)
(R1 x2 x1 x0 x3 x0)
(R1 x2 x1 x0 x4 x0)
(R1 x2 x1 x0 x5 x0)
(R1 x2 x1 x0 x6 x0)
(R1 x2 x1 x0 x7 x0)
(R1 x2 x1 x0 x8 x0)
(R1 x2 x1 x1 x0 x0)
(R1 x2 x1 x1 x1 x0)
(R1 x2 x1 x1 x2 x0)
(R1 x2 x1 x1 x3 x0)
(R1 x2 x1 x1 x4 x0)
(R1 x2 x1 x1 x5 x0)
(R1 x2 x1 x1 x6 x0)
(R1 x2 x1 x1 x7 x0)
(R1 x2 x1 x1 x8 x0)
(R1 x2 x1 x2 x0 x0)
(R1 x2 x1 x2 x1 x0)
(R1 x2 x1 x2 x2 x0)
(R1 x2 x1 x2 x3 x0)
(R1 x2 x1 x2 x4 x0)
(R1 x2 x1 x2 x5 x0)
(R1 x2 x1 x2 x6 x0)
(R1 x2 x1 x2 x7 x0)
(R1 x2 x1 x2 x8 x0)
(R1 x2 x1 x3 x0 x0)
(R1 x2 x1 x3 x1 x0)
(R1 x2 x1 x3 x2 x0)
(R1 x2 x1 x3 x3 x0)
(R1 x2 x1 x3 x4 x0)
(R1 x2 x1 x3 x5 x0)
(R1 x2 x1 x3 x6 x0)
(R1 x2 x1 x3 x7 x0)
(R1 x2 x1 x3 x8 x0)
(R1 x2 x1 x4 x0 x0)
(R1 x2 x1 x4 x1 x0)
(R1 x2 x1 x4 x2 x0)
(R1 x2 x1 x4 x3 x0)
(R1 x2 x1 x4 x4 x0)
(R1 x2 x1 x4 x5 x0)
(R1 x2 x1 x4 x6 x0)
(R1 x2 x1 x4 x7 x0)
(R1 x2 x1 x4 x8 x0)
(R1 x2 x1 x5 x0 x0)
(R1 x2 x1 x5 x1 x0)
(R1 x2 x1 x5 x2 x0)
(R1 x2 x1 x5 x3 x0)
(R1 x2 x1 x5 x4 x0)
(R1 x2 x1 x5 x5 x0)
(R1 x2 x1 x5 x6 x0)
(R1 x2 x1 x5 x7 x0)
(R1 x2 x1 x5 x8 x0)
(R1 x2 x1 x6 x0 x0)
(R1 x2 x1 x6 x1 x0)
(R1 x2 x1 x6 x2 x0)
(R1 x2 x1 x6 x3 x0)
(R1 x2 x1 x6 x4 x0)
(R1 x2 x1 x6 x5 x0)
(R1 x2 x1 x6 x6 x0)
(R1 x2 x1 x6 x7 x0)
(R1 x2 x1 x6 x8 x0)
(R1 x2 x1 x7 x0 x0)
(R1 x2 x1 x7 x1 x0)
(R1 x2 x1 x7 x2 x0)
(R1 x2 x1 x7 x3 x0)
(R1 x2 x1 x7 x4 x0)
(R1 x2 x1 x7 x5 x0)
(R1 x2 x1 x7 x6 x0)
(R1 x2 x1 x7 x7 x0)
(R1 x2 x1 x7 x8 x0)
(R1 x2 x1 x8 x0 x0)
(R1 x2 x1 x8 x1 x0)
(R1 x2 x1 x8 x2 x0)
(R1 x2 x1 x8 x3 x0)
(R1 x2 x1 x8 x4 x0)
(R1 x2 x1 x8 x5 x0)
(R1 x2 x1 x8 x6 x0)
(R1 x2 x1 x8 x7 x0)
(R1 x2 x1 x8 x8 x0)
(R1 x2 x2 x0 x0 x0)
(R1 x2 x2 x0 x1 x0)
(R1 x2 x2 x0 x2 x0)
(R1 x2 x2 x0 x3 x0)
(R1 x2 x2 x0 x4 x0)
(R1 x2 x2 x0 x5 x0)
(R1 x2 x2 x0 x6 x0)
(R1 x2 x2 x0 x7 x0)
(R1 x2 x2 x0 x8 x0)
(R1 x2 x2 x1 x0 x0)
(R1 x2 x2 x1 x1 x0)
(R1 x2 x2 x1 x2 x0)
(R1 x2 x2 x1 x3 x0)
(R1 x2 x2 x1 x4 x0)
(R1 x2 x2 x1 x5 x0)
(R1 x2 x2 x1 x6 x0)
(R1 x2 x2 x1 x7 x0)
(R1 x2 x2 x1 x8 x0)
(R1 x2 x2 x2 x0 x0)
(R1 x2 x2 x2 x1 x0)
(R1 x2 x2 x2 x2 x0)
(R1 x2 x2 x2 x3 x0)
(R1 x2 x2 x2 x4 x0)
(R1 x2 x2 x2 x5 x0)
(R1 x2 x2 x2 x6 x0)
(R1 x2 x2 x2 x7 x0)
(R1 x2 x2 x2 x8 x0)
(R1 x2 x2 x3 x0 x0)
(R1 x2 x2 x3 x1 x0)
(R1 x2 x2 x3 x2 x0)
(R1 x2 x2 x3 x3 x0)
(R1 x2 x2 x3 x4 x0)
(R1 x2 x2 x3 x5 x0)
(R1 x2 x2 x3 x6 x0)
(R1 x2 x2 x3 x7 x0)
(R1 x2 x2 x3 x8 x0)
(R1 x2 x2 x4 x0 x0)
(R1 x2 x2 x4 x1 x0)
(R1 x2 x2 x4 x2 x0)
(R1 x2 x2 x4 x3 x0)
(R1 x2 x2 x4 x4 x0)
(R1 x2 x2 x4 x5 x0)
(R1 x2 x2 x4 x6 x0)
(R1 x2 x2 x4 x7 x0)
(R1 x2 x2 x4 x8 x0)
(R1 x2 x2 x5 x0 x0)
(R1 x2 x2 x5 x1 x0)
(R1 x2 x2 x5 x2 x0)
(R1 x2 x2 x5 x3 x0)
(R1 x2 x2 x5 x4 x0)
(R1 x2 x2 x5 x5 x0)
(R1 x2 x2 x5 x6 x0)
(R1 x2 x2 x5 x7 x0)
(R1 x2 x2 x5 x8 x0)
(R1 x2 x2 x6 x0 x0)
(R1 x2 x2 x6 x1 x0)
(R1 x2 x2 x6 x2 x0)
(R1 x2 x2 x6 x3 x0)
(R1 x2 x2 x6 x4 x0)
(R1 x2 x2 x6 x5 x0)
(R1 x2 x2 x6 x6 x0)
(R1 x2 x2 x6 x7 x0)
(R1 x2 x2 x6 x8 x0)
(R1 x2 x2 x7 x0 x0)
(R1 x2 x2 x7 x1 x0)
(R1 x2 x2 x7 x2 x0)
(R1 x2 x2 x7 x3 x0)
(R1 x2 x2 x7 x4 x0)
(R1 x2 x2 x7 x5 x0)
(R1 x2 x2 x7 x6 x0)
(R1 x2 x2 x7 x7 x0)
(R1 x2 x2 x7 x8 x0)
(R1 x2 x2 x8 x0 x0)
(R1 x2 x2 x8 x1 x0)
(R1 x2 x2 x8 x2 x0)
(R1 x2 x2 x8 x3 x0)
(R1 x2 x2 x8 x4 x0)
(R1 x2 x2 x8 x5 x0)
(R1 x2 x2 x8 x6 x0)
(R1 x2 x2 x8 x7 x0)
(R1 x2 x2 x8 x8 x0)
(R1 x2 x3 x0 x0 x0)
(R1 x2 x3 x0 x1 x0)
(R1 x2 x3 x0 x2 x0)
(R1 x2 x3 x0 x3 x0)
(R1 x2 x3 x0 x4 x0)
(R1 x2 x3 x0 x5 x0)
(R1 x2 x3 x0 x6 x0)
(R1 x2 x3 x0 x7 x0)
(R1 x2 x3 x0 x8 x0)
(R1 x2 x3 x1 x0 x0)
(R1 x2 x3 x1 x1 x0)
(R1 x2 x3 x1 x2 x0)
(R1 x2 x3 x1 x3 x0)
(R1 x2 x3 x1 x4 x0)
(R1 x2 x3 x1 x5 x0)
(R1 x2 x3 x1 x6 x0)
(R1 x2 x3 x1 x7 x0)
(R1 x2 x3 x1 x8 x0)
(R1 x2 x3 x2 x0 x0)
(R1 x2 x3 x2 x1 x0)
(R1 x2 x3 x2 x2 x0)
(R1 x2 x3 x2 x3 x0)
(R1 x2 x3 x2 x4 x0)
(R1 x2 x3 x2 x5 x0)
(R1 x2 x3 x2 x6 x0)
(R1 x2 x3 x2 x7 x0)
(R1 x2 x3 x2 x8 x0)
(R1 x2 x3 x3 x0 x0)
(R1 x2 x3 x3 x1 x0)
(R1 x2 x3 x3 x2 x0)
(R1 x2 x3 x3 x3 x0)
(R1 x2 x3 x3 x4 x0)
(R1 x2 x3 x3 x5 x0)
(R1 x2 x3 x3 x6 x0)
(R1 x2 x3 x3 x7 x0)
(R1 x2 x3 x3 x8 x0)
(R1 x2 x3 x4 x0 x0)
(R1 x2 x3 x4 x1 x0)
(R1 x2 x3 x4 x2 x0)
(R1 x2 x3 x4 x3 x0)
(R1 x2 x3 x4 x4 x0)
(R1 x2 x3 x4 x5 x0)
(R1 x2 x3 x4 x6 x0)
(R1 x2 x3 x4 x7 x0)
(R1 x2 x3 x4 x8 x0)
(R1 x2 x3 x5 x0 x0)
(R1 x2 x3 x5 x1 x0)
(R1 x2 x3 x5 x2 x0)
(R1 x2 x3 x5 x3 x0)
(R1 x2 x3 x5 x4 x0)
(R1 x2 x3 x5 x5 x0)
(R1 x2 x3 x5 x6 x0)
(R1 x2 x3 x5 x7 x0)
(R1 x2 x3 x5 x8 x0)
(R1 x2 x3 x6 x0 x0)
(R1 x2 x3 x6 x1 x0)
(R1 x2 x3 x6 x2 x0)
(R1 x2 x3 x6 x3 x0)
(R1 x2 x3 x6 x4 x0)
(R1 x2 x3 x6 x5 x0)
(R1 x2 x3 x6 x6 x0)
(R1 x2 x3 x6 x7 x0)
(R1 x2 x3 x6 x8 x0)
(R1 x2 x3 x7 x0 x0)
(R1 x2 x3 x7 x1 x0)
(R1 x2 x3 x7 x2 x0)
(R1 x2 x3 x7 x3 x0)
(R1 x2 x3 x7 x4 x0)
(R1 x2 x3 x7 x5 x0)
(R1 x2 x3 x7 x6 x0)
(R1 x2 x3 x7 x7 x0)
(R1 x2 x3 x7 x8 x0)
(R1 x2 x3 x8 x0 x0)
(R1 x2 x3 x8 x1 x0)
(R1 x2 x3 x8 x2 x0)
(R1 x2 x3 x8 x3 x0)
(R1 x2 x3 x8 x4 x0)
(R1 x2 x3 x8 x5 x0)
(R1 x2 x3 x8 x6 x0)
(R1 x2 x3 x8 x7 x0)
(R1 x2 x3 x8 x8 x0)
(R1 x2 x4 x0 x0 x0)
(R1 x2 x4 x0 x1 x0)
(R1 x2 x4 x0 x2 x0)
(R1 x2 x4 x0 x3 x0)
(R1 x2 x4 x0 x4 x0)
(R1 x2 x4 x0 x5 x0)
(R1 x2 x4 x0 x6 x0)
(R1 x2 x4 x0 x7 x0)
(R1 x2 x4 x0 x8 x0)
(R1 x2 x4 x1 x0 x0)
(R1 x2 x4 x1 x1 x0)
(R1 x2 x4 x1 x2 x0)
(R1 x2 x4 x1 x3 x0)
(R1 x2 x4 x1 x4 x0)
(R1 x2 x4 x1 x5 x0)
(R1 x2 x4 x1 x6 x0)
(R1 x2 x4 x1 x7 x0)
(R1 x2 x4 x1 x8 x0)
(R1 x2 x4 x2 x0 x0)
(R1 x2 x4 x2 x1 x0)
(R1 x2 x4 x2 x2 x0)
(R1 x2 x4 x2 x3 x0)
(R1 x2 x4 x2 x4 x0)
(R1 x2 x4 x2 x5 x0)
(R1 x2 x4 x2 x6 x0)
(R1 x2 x4 x2 x7 x0)
(R1 x2 x4 x2 x8 x0)
(R1 x2 x4 x3 x0 x0)
(R1 x2 x4 x3 x1 x0)
(R1 x2 x4 x3 x2 x0)
(R1 x2 x4 x3 x3 x0)
(R1 x2 x4 x3 x4 x0)
(R1 x2 x4 x3 x5 x0)
(R1 x2 x4 x3 x6 x0)
(R1 x2 x4 x3 x7 x0)
(R1 x2 x4 x3 x8 x0)
(R1 x2 x4 x4 x0 x0)
(R1 x2 x4 x4 x1 x0)
(R1 x2 x4 x4 x2 x0)
(R1 x2 x4 x4 x3 x0)
(R1 x2 x4 x4 x4 x0)
(R1 x2 x4 x4 x5 x0)
(R1 x2 x4 x4 x6 x0)
(R1 x2 x4 x4 x7 x0)
(R1 x2 x4 x4 x8 x0)
(R1 x2 x4 x5 x0 x0)
(R1 x2 x4 x5 x1 x0)
(R1 x2 x4 x5 x2 x0)
(R1 x2 x4 x5 x3 x0)
(R1 x2 x4 x5 x4 x0)
(R1 x2 x4 x5 x5 x0)
(R1 x2 x4 x5 x6 x0)
(R1 x2 x4 x5 x7 x0)
(R1 x2 x4 x5 x8 x0)
(R1 x2 x4 x6 x0 x0)
(R1 x2 x4 x6 x1 x0)
(R1 x2 x4 x6 x2 x0)
(R1 x2 x4 x6 x3 x0)
(R1 x2 x4 x6 x4 x0)
(R1 x2 x4 x6 x5 x0)
(R1 x2 x4 x6 x6 x0)
(R1 x2 x4 x6 x7 x0)
(R1 x2 x4 x6 x8 x0)
(R1 x2 x4 x7 x0 x0)
(R1 x2 x4 x7 x1 x0)
(R1 x2 x4 x7 x2 x0)
(R1 x2 x4 x7 x3 x0)
(R1 x2 x4 x7 x4 x0)
(R1 x2 x4 x7 x5 x0)
(R1 x2 x4 x7 x6 x0)
(R1 x2 x4 x7 x7 x0)
(R1 x2 x4 x7 x8 x0)
(R1 x2 x4 x8 x0 x0)
(R1 x2 x4 x8 x1 x0)
(R1 x2 x4 x8 x2 x0)
(R1 x2 x4 x8 x3 x0)
(R1 x2 x4 x8 x4 x0)
(R1 x2 x4 x8 x5 x0)
(R1 x2 x4 x8 x6 x0)
(R1 x2 x4 x8 x7 x0)
(R1 x2 x4 x8 x8 x0)
(R1 x2 x5 x0 x0 x0)
(R1 x2 x5 x0 x1 x0)
(R1 x2 x5 x0 x2 x0)
(R1 x2 x5 x0 x3 x0)
(R1 x2 x5 x0 x4 x0)
(R1 x2 x5 x0 x5 x0)
(R1 x2 x5 x0 x6 x0)
(R1 x2 x5 x0 x7 x0)
(R1 x2 x5 x0 x8 x0)
(R1 x2 x5 x1 x0 x0)
(R1 x2 x5 x1 x1 x0)
(R1 x2 x5 x1 x2 x0)
(R1 x2 x5 x1 x3 x0)
(R1 x2 x5 x1 x4 x0)
(R1 x2 x5 x1 x5 x0)
(R1 x2 x5 x1 x6 x0)
(R1 x2 x5 x1 x7 x0)
(R1 x2 x5 x1 x8 x0)
(R1 x2 x5 x2 x0 x0)
(R1 x2 x5 x2 x1 x0)
(R1 x2 x5 x2 x2 x0)
(R1 x2 x5 x2 x3 x0)
(R1 x2 x5 x2 x4 x0)
(R1 x2 x5 x2 x5 x0)
(R1 x2 x5 x2 x6 x0)
(R1 x2 x5 x2 x7 x0)
(R1 x2 x5 x2 x8 x0)
(R1 x2 x5 x3 x0 x0)
(R1 x2 x5 x3 x1 x0)
(R1 x2 x5 x3 x2 x0)
(R1 x2 x5 x3 x3 x0)
(R1 x2 x5 x3 x4 x0)
(R1 x2 x5 x3 x5 x0)
(R1 x2 x5 x3 x6 x0)
(R1 x2 x5 x3 x7 x0)
(R1 x2 x5 x3 x8 x0)
(R1 x2 x5 x4 x0 x0)
(R1 x2 x5 x4 x1 x0)
(R1 x2 x5 x4 x2 x0)
(R1 x2 x5 x4 x3 x0)
(R1 x2 x5 x4 x4 x0)
(R1 x2 x5 x4 x5 x0)
(R1 x2 x5 x4 x6 x0)
(R1 x2 x5 x4 x7 x0)
(R1 x2 x5 x4 x8 x0)
(R1 x2 x5 x5 x0 x0)
(R1 x2 x5 x5 x1 x0)
(R1 x2 x5 x5 x2 x0)
(R1 x2 x5 x5 x3 x0)
(R1 x2 x5 x5 x4 x0)
(R1 x2 x5 x5 x5 x0)
(R1 x2 x5 x5 x6 x0)
(R1 x2 x5 x5 x7 x0)
(R1 x2 x5 x5 x8 x0)
(R1 x2 x5 x6 x0 x0)
(R1 x2 x5 x6 x1 x0)
(R1 x2 x5 x6 x2 x0)
(R1 x2 x5 x6 x3 x0)
(R1 x2 x5 x6 x4 x0)
(R1 x2 x5 x6 x5 x0)
(R1 x2 x5 x6 x6 x0)
(R1 x2 x5 x6 x7 x0)
(R1 x2 x5 x6 x8 x0)
(R1 x2 x5 x7 x0 x0)
(R1 x2 x5 x7 x1 x0)
(R1 x2 x5 x7 x2 x0)
(R1 x2 x5 x7 x3 x0)
(R1 x2 x5 x7 x4 x0)
(R1 x2 x5 x7 x5 x0)
(R1 x2 x5 x7 x6 x0)
(R1 x2 x5 x7 x7 x0)
(R1 x2 x5 x7 x8 x0)
(R1 x2 x5 x8 x0 x0)
(R1 x2 x5 x8 x1 x0)
(R1 x2 x5 x8 x2 x0)
(R1 x2 x5 x8 x3 x0)
(R1 x2 x5 x8 x4 x0)
(R1 x2 x5 x8 x5 x0)
(R1 x2 x5 x8 x6 x0)
(R1 x2 x5 x8 x7 x0)
(R1 x2 x5 x8 x8 x0)
(R1 x2 x6 x0 x0 x0)
(R1 x2 x6 x0 x1 x0)
(R1 x2 x6 x0 x2 x0)
(R1 x2 x6 x0 x3 x0)
(R1 x2 x6 x0 x4 x0)
(R1 x2 x6 x0 x5 x0)
(R1 x2 x6 x0 x6 x0)
(R1 x2 x6 x0 x7 x0)
(R1 x2 x6 x0 x8 x0)
(R1 x2 x6 x1 x0 x0)
(R1 x2 x6 x1 x1 x0)
(R1 x2 x6 x1 x2 x0)
(R1 x2 x6 x1 x3 x0)
(R1 x2 x6 x1 x4 x0)
(R1 x2 x6 x1 x5 x0)
(R1 x2 x6 x1 x6 x0)
(R1 x2 x6 x1 x7 x0)
(R1 x2 x6 x1 x8 x0)
(R1 x2 x6 x2 x0 x0)
(R1 x2 x6 x2 x1 x0)
(R1 x2 x6 x2 x2 x0)
(R1 x2 x6 x2 x3 x0)
(R1 x2 x6 x2 x4 x0)
(R1 x2 x6 x2 x5 x0)
(R1 x2 x6 x2 x6 x0)
(R1 x2 x6 x2 x7 x0)
(R1 x2 x6 x2 x8 x0)
(R1 x2 x6 x3 x0 x0)
(R1 x2 x6 x3 x1 x0)
(R1 x2 x6 x3 x2 x0)
(R1 x2 x6 x3 x3 x0)
(R1 x2 x6 x3 x4 x0)
(R1 x2 x6 x3 x5 x0)
(R1 x2 x6 x3 x6 x0)
(R1 x2 x6 x3 x7 x0)
(R1 x2 x6 x3 x8 x0)
(R1 x2 x6 x4 x0 x0)
(R1 x2 x6 x4 x1 x0)
(R1 x2 x6 x4 x2 x0)
(R1 x2 x6 x4 x3 x0)
(R1 x2 x6 x4 x4 x0)
(R1 x2 x6 x4 x5 x0)
(R1 x2 x6 x4 x6 x0)
(R1 x2 x6 x4 x7 x0)
(R1 x2 x6 x4 x8 x0)
(R1 x2 x6 x5 x0 x0)
(R1 x2 x6 x5 x1 x0)
(R1 x2 x6 x5 x2 x0)
(R1 x2 x6 x5 x3 x0)
(R1 x2 x6 x5 x4 x0)
(R1 x2 x6 x5 x5 x0)
(R1 x2 x6 x5 x6 x0)
(R1 x2 x6 x5 x7 x0)
(R1 x2 x6 x5 x8 x0)
(R1 x2 x6 x6 x0 x0)
(R1 x2 x6 x6 x1 x0)
(R1 x2 x6 x6 x2 x0)
(R1 x2 x6 x6 x3 x0)
(R1 x2 x6 x6 x4 x0)
(R1 x2 x6 x6 x5 x0)
(R1 x2 x6 x6 x6 x0)
(R1 x2 x6 x6 x7 x0)
(R1 x2 x6 x6 x8 x0)
(R1 x2 x6 x7 x0 x0)
(R1 x2 x6 x7 x1 x0)
(R1 x2 x6 x7 x2 x0)
(R1 x2 x6 x7 x3 x0)
(R1 x2 x6 x7 x4 x0)
(R1 x2 x6 x7 x5 x0)
(R1 x2 x6 x7 x6 x0)
(R1 x2 x6 x7 x7 x0)
(R1 x2 x6 x7 x8 x0)
(R1 x2 x6 x8 x0 x0)
(R1 x2 x6 x8 x1 x0)
(R1 x2 x6 x8 x2 x0)
(R1 x2 x6 x8 x3 x0)
(R1 x2 x6 x8 x4 x0)
(R1 x2 x6 x8 x5 x0)
(R1 x2 x6 x8 x6 x0)
(R1 x2 x6 x8 x7 x0)
(R1 x2 x6 x8 x8 x0)
(R1 x2 x7 x0 x0 x0)
(R1 x2 x7 x0 x1 x0)
(R1 x2 x7 x0 x2 x0)
(R1 x2 x7 x0 x3 x0)
(R1 x2 x7 x0 x4 x0)
(R1 x2 x7 x0 x5 x0)
(R1 x2 x7 x0 x6 x0)
(R1 x2 x7 x0 x7 x0)
(R1 x2 x7 x0 x8 x0)
(R1 x2 x7 x1 x0 x0)
(R1 x2 x7 x1 x1 x0)
(R1 x2 x7 x1 x2 x0)
(R1 x2 x7 x1 x3 x0)
(R1 x2 x7 x1 x4 x0)
(R1 x2 x7 x1 x5 x0)
(R1 x2 x7 x1 x6 x0)
(R1 x2 x7 x1 x7 x0)
(R1 x2 x7 x1 x8 x0)
(R1 x2 x7 x2 x0 x0)
(R1 x2 x7 x2 x1 x0)
(R1 x2 x7 x2 x2 x0)
(R1 x2 x7 x2 x3 x0)
(R1 x2 x7 x2 x4 x0)
(R1 x2 x7 x2 x5 x0)
(R1 x2 x7 x2 x6 x0)
(R1 x2 x7 x2 x7 x0)
(R1 x2 x7 x2 x8 x0)
(R1 x2 x7 x3 x0 x0)
(R1 x2 x7 x3 x1 x0)
(R1 x2 x7 x3 x2 x0)
(R1 x2 x7 x3 x3 x0)
(R1 x2 x7 x3 x4 x0)
(R1 x2 x7 x3 x5 x0)
(R1 x2 x7 x3 x6 x0)
(R1 x2 x7 x3 x7 x0)
(R1 x2 x7 x3 x8 x0)
(R1 x2 x7 x4 x0 x0)
(R1 x2 x7 x4 x1 x0)
(R1 x2 x7 x4 x2 x0)
(R1 x2 x7 x4 x3 x0)
(R1 x2 x7 x4 x4 x0)
(R1 x2 x7 x4 x5 x0)
(R1 x2 x7 x4 x6 x0)
(R1 x2 x7 x4 x7 x0)
(R1 x2 x7 x4 x8 x0)
(R1 x2 x7 x5 x0 x0)
(R1 x2 x7 x5 x1 x0)
(R1 x2 x7 x5 x2 x0)
(R1 x2 x7 x5 x3 x0)
(R1 x2 x7 x5 x4 x0)
(R1 x2 x7 x5 x5 x0)
(R1 x2 x7 x5 x6 x0)
(R1 x2 x7 x5 x7 x0)
(R1 x2 x7 x5 x8 x0)
(R1 x2 x7 x6 x0 x0)
(R1 x2 x7 x6 x1 x0)
(R1 x2 x7 x6 x2 x0)
(R1 x2 x7 x6 x3 x0)
(R1 x2 x7 x6 x4 x0)
(R1 x2 x7 x6 x5 x0)
(R1 x2 x7 x6 x6 x0)
(R1 x2 x7 x6 x7 x0)
(R1 x2 x7 x6 x8 x0)
(R1 x2 x7 x7 x0 x0)
(R1 x2 x7 x7 x1 x0)
(R1 x2 x7 x7 x2 x0)
(R1 x2 x7 x7 x3 x0)
(R1 x2 x7 x7 x4 x0)
(R1 x2 x7 x7 x5 x0)
(R1 x2 x7 x7 x6 x0)
(R1 x2 x7 x7 x7 x0)
(R1 x2 x7 x7 x8 x0)
(R1 x2 x7 x8 x0 x0)
(R1 x2 x7 x8 x1 x0)
(R1 x2 x7 x8 x2 x0)
(R1 x2 x7 x8 x3 x0)
(R1 x2 x7 x8 x4 x0)
(R1 x2 x7 x8 x5 x0)
(R1 x2 x7 x8 x6 x0)
(R1 x2 x7 x8 x7 x0)
(R1 x2 x7 x8 x8 x0)
(R1 x2 x8 x0 x0 x0)
(R1 x2 x8 x0 x1 x0)
(R1 x2 x8 x0 x2 x0)
(R1 x2 x8 x0 x3 x0)
(R1 x2 x8 x0 x4 x0)
(R1 x2 x8 x0 x5 x0)
(R1 x2 x8 x0 x6 x0)
(R1 x2 x8 x0 x7 x0)
(R1 x2 x8 x0 x8 x0)
(R1 x2 x8 x1 x0 x0)
(R1 x2 x8 x1 x1 x0)
(R1 x2 x8 x1 x2 x0)
(R1 x2 x8 x1 x3 x0)
(R1 x2 x8 x1 x4 x0)
(R1 x2 x8 x1 x5 x0)
(R1 x2 x8 x1 x6 x0)
(R1 x2 x8 x1 x7 x0)
(R1 x2 x8 x1 x8 x0)
(R1 x2 x8 x2 x0 x0)
(R1 x2 x8 x2 x1 x0)
(R1 x2 x8 x2 x2 x0)
(R1 x2 x8 x2 x3 x0)
(R1 x2 x8 x2 x4 x0)
(R1 x2 x8 x2 x5 x0)
(R1 x2 x8 x2 x6 x0)
(R1 x2 x8 x2 x7 x0)
(R1 x2 x8 x2 x8 x0)
(R1 x2 x8 x3 x0 x0)
(R1 x2 x8 x3 x1 x0)
(R1 x2 x8 x3 x2 x0)
(R1 x2 x8 x3 x3 x0)
(R1 x2 x8 x3 x4 x0)
(R1 x2 x8 x3 x5 x0)
(R1 x2 x8 x3 x6 x0)
(R1 x2 x8 x3 x7 x0)
(R1 x2 x8 x3 x8 x0)
(R1 x2 x8 x4 x0 x0)
(R1 x2 x8 x4 x1 x0)
(R1 x2 x8 x4 x2 x0)
(R1 x2 x8 x4 x3 x0)
(R1 x2 x8 x4 x4 x0)
(R1 x2 x8 x4 x5 x0)
(R1 x2 x8 x4 x6 x0)
(R1 x2 x8 x4 x7 x0)
(R1 x2 x8 x4 x8 x0)
(R1 x2 x8 x5 x0 x0)
(R1 x2 x8 x5 x1 x0)
(R1 x2 x8 x5 x2 x0)
(R1 x2 x8 x5 x3 x0)
(R1 x2 x8 x5 x4 x0)
(R1 x2 x8 x5 x5 x0)
(R1 x2 x8 x5 x6 x0)
(R1 x2 x8 x5 x7 x0)
(R1 x2 x8 x5 x8 x0)
(R1 x2 x8 x6 x0 x0)
(R1 x2 x8 x6 x1 x0)
(R1 x2 x8 x6 x2 x0)
(R1 x2 x8 x6 x3 x0)
(R1 x2 x8 x6 x4 x0)
(R1 x2 x8 x6 x5 x0)
(R1 x2 x8 x6 x6 x0)
(R1 x2 x8 x6 x7 x0)
(R1 x2 x8 x6 x8 x0)
(R1 x2 x8 x7 x0 x0)
(R1 x2 x8 x7 x1 x0)
(R1 x2 x8 x7 x2 x0)
(R1 x2 x8 x7 x3 x0)
(R1 x2 x8 x7 x4 x0)
(R1 x2 x8 x7 x5 x0)
(R1 x2 x8 x7 x6 x0)
(R1 x2 x8 x7 x7 x0)
(R1 x2 x8 x7 x8 x0)
(R1 x2 x8 x8 x0 x0)
(R1 x2 x8 x8 x1 x0)
(R1 x2 x8 x8 x2 x0)
(R1 x2 x8 x8 x3 x0)
(R1 x2 x8 x8 x4 x0)
(R1 x2 x8 x8 x5 x0)
(R1 x2 x8 x8 x6 x0)
(R1 x2 x8 x8 x7 x0)
(R1 x2 x8 x8 x8 x0)
(R1 x3 x0 x0 x0 x0)
(R1 x3 x0 x0 x1 x0)
(R1 x3 x0 x0 x2 x0)
(R1 x3 x0 x0 x3 x0)
(R1 x3 x0 x0 x4 x0)
(R1 x3 x0 x0 x5 x0)
(R1 x3 x0 x0 x6 x0)
(R1 x3 x0 x0 x7 x0)
(R1 x3 x0 x0 x8 x0)
(R1 x3 x0 x1 x0 x0)
(R1 x3 x0 x1 x1 x0)
(R1 x3 x0 x1 x2 x0)
(R1 x3 x0 x1 x3 x0)
(R1 x3 x0 x1 x4 x0)
(R1 x3 x0 x1 x5 x0)
(R1 x3 x0 x1 x6 x0)
(R1 x3 x0 x1 x7 x0)
(R1 x3 x0 x1 x8 x0)
(R1 x3 x0 x2 x0 x0)
(R1 x3 x0 x2 x1 x0)
(R1 x3 x0 x2 x2 x0)
(R1 x3 x0 x2 x3 x0)
(R1 x3 x0 x2 x4 x0)
(R1 x3 x0 x2 x5 x0)
(R1 x3 x0 x2 x6 x0)
(R1 x3 x0 x2 x7 x0)
(R1 x3 x0 x2 x8 x0)
(R1 x3 x0 x3 x0 x0)
(R1 x3 x0 x3 x1 x0)
(R1 x3 x0 x3 x2 x0)
(R1 x3 x0 x3 x3 x0)
(R1 x3 x0 x3 x4 x0)
(R1 x3 x0 x3 x5 x0)
(R1 x3 x0 x3 x6 x0)
(R1 x3 x0 x3 x7 x0)
(R1 x3 x0 x3 x8 x0)
(R1 x3 x0 x4 x0 x0)
(R1 x3 x0 x4 x1 x0)
(R1 x3 x0 x4 x2 x0)
(R1 x3 x0 x4 x3 x0)
(R1 x3 x0 x4 x4 x0)
(R1 x3 x0 x4 x5 x0)
(R1 x3 x0 x4 x6 x0)
(R1 x3 x0 x4 x7 x0)
(R1 x3 x0 x4 x8 x0)
(R1 x3 x0 x5 x0 x0)
(R1 x3 x0 x5 x1 x0)
(R1 x3 x0 x5 x2 x0)
(R1 x3 x0 x5 x3 x0)
(R1 x3 x0 x5 x4 x0)
(R1 x3 x0 x5 x5 x0)
(R1 x3 x0 x5 x6 x0)
(R1 x3 x0 x5 x7 x0)
(R1 x3 x0 x5 x8 x0)
(R1 x3 x0 x6 x0 x0)
(R1 x3 x0 x6 x1 x0)
(R1 x3 x0 x6 x2 x0)
(R1 x3 x0 x6 x3 x0)
(R1 x3 x0 x6 x4 x0)
(R1 x3 x0 x6 x5 x0)
(R1 x3 x0 x6 x6 x0)
(R1 x3 x0 x6 x7 x0)
(R1 x3 x0 x6 x8 x0)
(R1 x3 x0 x7 x0 x0)
(R1 x3 x0 x7 x1 x0)
(R1 x3 x0 x7 x2 x0)
(R1 x3 x0 x7 x3 x0)
(R1 x3 x0 x7 x4 x0)
(R1 x3 x0 x7 x5 x0)
(R1 x3 x0 x7 x6 x0)
(R1 x3 x0 x7 x7 x0)
(R1 x3 x0 x7 x8 x0)
(R1 x3 x0 x8 x0 x0)
(R1 x3 x0 x8 x1 x0)
(R1 x3 x0 x8 x2 x0)
(R1 x3 x0 x8 x3 x0)
(R1 x3 x0 x8 x4 x0)
(R1 x3 x0 x8 x5 x0)
(R1 x3 x0 x8 x6 x0)
(R1 x3 x0 x8 x7 x0)
(R1 x3 x0 x8 x8 x0)
(R1 x3 x1 x0 x0 x0)
(R1 x3 x1 x0 x1 x0)
(R1 x3 x1 x0 x2 x0)
(R1 x3 x1 x0 x3 x0)
(R1 x3 x1 x0 x4 x0)
(R1 x3 x1 x0 x5 x0)
(R1 x3 x1 x0 x6 x0)
(R1 x3 x1 x0 x7 x0)
(R1 x3 x1 x0 x8 x0)
(R1 x3 x1 x1 x0 x0)
(R1 x3 x1 x1 x1 x0)
(R1 x3 x1 x1 x2 x0)
(R1 x3 x1 x1 x3 x0)
(R1 x3 x1 x1 x4 x0)
(R1 x3 x1 x1 x5 x0)
(R1 x3 x1 x1 x6 x0)
(R1 x3 x1 x1 x7 x0)
(R1 x3 x1 x1 x8 x0)
(R1 x3 x1 x2 x0 x0)
(R1 x3 x1 x2 x1 x0)
(R1 x3 x1 x2 x2 x0)
(R1 x3 x1 x2 x3 x0)
(R1 x3 x1 x2 x4 x0)
(R1 x3 x1 x2 x5 x0)
(R1 x3 x1 x2 x6 x0)
(R1 x3 x1 x2 x7 x0)
(R1 x3 x1 x2 x8 x0)
(R1 x3 x1 x3 x0 x0)
(R1 x3 x1 x3 x1 x0)
(R1 x3 x1 x3 x2 x0)
(R1 x3 x1 x3 x3 x0)
(R1 x3 x1 x3 x4 x0)
(R1 x3 x1 x3 x5 x0)
(R1 x3 x1 x3 x6 x0)
(R1 x3 x1 x3 x7 x0)
(R1 x3 x1 x3 x8 x0)
(R1 x3 x1 x4 x0 x0)
(R1 x3 x1 x4 x1 x0)
(R1 x3 x1 x4 x2 x0)
(R1 x3 x1 x4 x3 x0)
(R1 x3 x1 x4 x4 x0)
(R1 x3 x1 x4 x5 x0)
(R1 x3 x1 x4 x6 x0)
(R1 x3 x1 x4 x7 x0)
(R1 x3 x1 x4 x8 x0)
(R1 x3 x1 x5 x0 x0)
(R1 x3 x1 x5 x1 x0)
(R1 x3 x1 x5 x2 x0)
(R1 x3 x1 x5 x3 x0)
(R1 x3 x1 x5 x4 x0)
(R1 x3 x1 x5 x5 x0)
(R1 x3 x1 x5 x6 x0)
(R1 x3 x1 x5 x7 x0)
(R1 x3 x1 x5 x8 x0)
(R1 x3 x1 x6 x0 x0)
(R1 x3 x1 x6 x1 x0)
(R1 x3 x1 x6 x2 x0)
(R1 x3 x1 x6 x3 x0)
(R1 x3 x1 x6 x4 x0)
(R1 x3 x1 x6 x5 x0)
(R1 x3 x1 x6 x6 x0)
(R1 x3 x1 x6 x7 x0)
(R1 x3 x1 x6 x8 x0)
(R1 x3 x1 x7 x0 x0)
(R1 x3 x1 x7 x1 x0)
(R1 x3 x1 x7 x2 x0)
(R1 x3 x1 x7 x3 x0)
(R1 x3 x1 x7 x4 x0)
(R1 x3 x1 x7 x5 x0)
(R1 x3 x1 x7 x6 x0)
(R1 x3 x1 x7 x7 x0)
(R1 x3 x1 x7 x8 x0)
(R1 x3 x1 x8 x0 x0)
(R1 x3 x1 x8 x1 x0)
(R1 x3 x1 x8 x2 x0)
(R1 x3 x1 x8 x3 x0)
(R1 x3 x1 x8 x4 x0)
(R1 x3 x1 x8 x5 x0)
(R1 x3 x1 x8 x6 x0)
(R1 x3 x1 x8 x7 x0)
(R1 x3 x1 x8 x8 x0)
(R1 x3 x2 x0 x0 x0)
(R1 x3 x2 x0 x1 x0)
(R1 x3 x2 x0 x2 x0)
(R1 x3 x2 x0 x3 x0)
(R1 x3 x2 x0 x4 x0)
(R1 x3 x2 x0 x5 x0)
(R1 x3 x2 x0 x6 x0)
(R1 x3 x2 x0 x7 x0)
(R1 x3 x2 x0 x8 x0)
(R1 x3 x2 x1 x0 x0)
(R1 x3 x2 x1 x1 x0)
(R1 x3 x2 x1 x2 x0)
(R1 x3 x2 x1 x3 x0)
(R1 x3 x2 x1 x4 x0)
(R1 x3 x2 x1 x5 x0)
(R1 x3 x2 x1 x6 x0)
(R1 x3 x2 x1 x7 x0)
(R1 x3 x2 x1 x8 x0)
(R1 x3 x2 x2 x0 x0)
(R1 x3 x2 x2 x1 x0)
(R1 x3 x2 x2 x2 x0)
(R1 x3 x2 x2 x3 x0)
(R1 x3 x2 x2 x4 x0)
(R1 x3 x2 x2 x5 x0)
(R1 x3 x2 x2 x6 x0)
(R1 x3 x2 x2 x7 x0)
(R1 x3 x2 x2 x8 x0)
(R1 x3 x2 x3 x0 x0)
(R1 x3 x2 x3 x1 x0)
(R1 x3 x2 x3 x2 x0)
(R1 x3 x2 x3 x3 x0)
(R1 x3 x2 x3 x4 x0)
(R1 x3 x2 x3 x5 x0)
(R1 x3 x2 x3 x6 x0)
(R1 x3 x2 x3 x7 x0)
(R1 x3 x2 x3 x8 x0)
(R1 x3 x2 x4 x0 x0)
(R1 x3 x2 x4 x1 x0)
(R1 x3 x2 x4 x2 x0)
(R1 x3 x2 x4 x3 x0)
(R1 x3 x2 x4 x4 x0)
(R1 x3 x2 x4 x5 x0)
(R1 x3 x2 x4 x6 x0)
(R1 x3 x2 x4 x7 x0)
(R1 x3 x2 x4 x8 x0)
(R1 x3 x2 x5 x0 x0)
(R1 x3 x2 x5 x1 x0)
(R1 x3 x2 x5 x2 x0)
(R1 x3 x2 x5 x3 x0)
(R1 x3 x2 x5 x4 x0)
(R1 x3 x2 x5 x5 x0)
(R1 x3 x2 x5 x6 x0)
(R1 x3 x2 x5 x7 x0)
(R1 x3 x2 x5 x8 x0)
(R1 x3 x2 x6 x0 x0)
(R1 x3 x2 x6 x1 x0)
(R1 x3 x2 x6 x2 x0)
(R1 x3 x2 x6 x3 x0)
(R1 x3 x2 x6 x4 x0)
(R1 x3 x2 x6 x5 x0)
(R1 x3 x2 x6 x6 x0)
(R1 x3 x2 x6 x7 x0)
(R1 x3 x2 x6 x8 x0)
(R1 x3 x2 x7 x0 x0)
(R1 x3 x2 x7 x1 x0)
(R1 x3 x2 x7 x2 x0)
(R1 x3 x2 x7 x3 x0)
(R1 x3 x2 x7 x4 x0)
(R1 x3 x2 x7 x5 x0)
(R1 x3 x2 x7 x6 x0)
(R1 x3 x2 x7 x7 x0)
(R1 x3 x2 x7 x8 x0)
(R1 x3 x2 x8 x0 x0)
(R1 x3 x2 x8 x1 x0)
(R1 x3 x2 x8 x2 x0)
(R1 x3 x2 x8 x3 x0)
(R1 x3 x2 x8 x4 x0)
(R1 x3 x2 x8 x5 x0)
(R1 x3 x2 x8 x6 x0)
(R1 x3 x2 x8 x7 x0)
(R1 x3 x2 x8 x8 x0)
(R1 x3 x3 x0 x0 x0)
(R1 x3 x3 x0 x1 x0)
(R1 x3 x3 x0 x2 x0)
(R1 x3 x3 x0 x3 x0)
(R1 x3 x3 x0 x4 x0)
(R1 x3 x3 x0 x5 x0)
(R1 x3 x3 x0 x6 x0)
(R1 x3 x3 x0 x7 x0)
(R1 x3 x3 x0 x8 x0)
(R1 x3 x3 x1 x0 x0)
(R1 x3 x3 x1 x1 x0)
(R1 x3 x3 x1 x2 x0)
(R1 x3 x3 x1 x3 x0)
(R1 x3 x3 x1 x4 x0)
(R1 x3 x3 x1 x5 x0)
(R1 x3 x3 x1 x6 x0)
(R1 x3 x3 x1 x7 x0)
(R1 x3 x3 x1 x8 x0)
(R1 x3 x3 x2 x0 x0)
(R1 x3 x3 x2 x1 x0)
(R1 x3 x3 x2 x2 x0)
(R1 x3 x3 x2 x3 x0)
(R1 x3 x3 x2 x4 x0)
(R1 x3 x3 x2 x5 x0)
(R1 x3 x3 x2 x6 x0)
(R1 x3 x3 x2 x7 x0)
(R1 x3 x3 x2 x8 x0)
(R1 x3 x3 x3 x0 x0)
(R1 x3 x3 x3 x1 x0)
(R1 x3 x3 x3 x2 x0)
(R1 x3 x3 x3 x3 x0)
(R1 x3 x3 x3 x4 x0)
(R1 x3 x3 x3 x5 x0)
(R1 x3 x3 x3 x6 x0)
(R1 x3 x3 x3 x7 x0)
(R1 x3 x3 x3 x8 x0)
(R1 x3 x3 x4 x0 x0)
(R1 x3 x3 x4 x1 x0)
(R1 x3 x3 x4 x2 x0)
(R1 x3 x3 x4 x3 x0)
(R1 x3 x3 x4 x4 x0)
(R1 x3 x3 x4 x5 x0)
(R1 x3 x3 x4 x6 x0)
(R1 x3 x3 x4 x7 x0)
(R1 x3 x3 x4 x8 x0)
(R1 x3 x3 x5 x0 x0)
(R1 x3 x3 x5 x1 x0)
(R1 x3 x3 x5 x2 x0)
(R1 x3 x3 x5 x3 x0)
(R1 x3 x3 x5 x4 x0)
(R1 x3 x3 x5 x5 x0)
(R1 x3 x3 x5 x6 x0)
(R1 x3 x3 x5 x7 x0)
(R1 x3 x3 x5 x8 x0)
(R1 x3 x3 x6 x0 x0)
(R1 x3 x3 x6 x1 x0)
(R1 x3 x3 x6 x2 x0)
(R1 x3 x3 x6 x3 x0)
(R1 x3 x3 x6 x4 x0)
(R1 x3 x3 x6 x5 x0)
(R1 x3 x3 x6 x6 x3)
(R1 x3 x3 x6 x7 x3)
(R1 x3 x3 x6 x8 x3)
(R1 x3 x3 x7 x0 x0)
(R1 x3 x3 x7 x1 x0)
(R1 x3 x3 x7 x2 x0)
(R1 x3 x3 x7 x3 x0)
(R1 x3 x3 x7 x4 x0)
(R1 x3 x3 x7 x5 x0)
(R1 x3 x3 x7 x6 x3)
(R1 x3 x3 x7 x7 x3)
(R1 x3 x3 x7 x8 x3)
(R1 x3 x3 x8 x0 x0)
(R1 x3 x3 x8 x1 x0)
(R1 x3 x3 x8 x2 x0)
(R1 x3 x3 x8 x3 x0)
(R1 x3 x3 x8 x4 x0)
(R1 x3 x3 x8 x5 x0)
(R1 x3 x3 x8 x6 x3)
(R1 x3 x3 x8 x7 x3)
(R1 x3 x3 x8 x8 x3)
(R1 x3 x4 x0 x0 x0)
(R1 x3 x4 x0 x1 x0)
(R1 x3 x4 x0 x2 x0)
(R1 x3 x4 x0 x3 x0)
(R1 x3 x4 x0 x4 x0)
(R1 x3 x4 x0 x5 x0)
(R1 x3 x4 x0 x6 x0)
(R1 x3 x4 x0 x7 x0)
(R1 x3 x4 x0 x8 x0)
(R1 x3 x4 x1 x0 x0)
(R1 x3 x4 x1 x1 x0)
(R1 x3 x4 x1 x2 x0)
(R1 x3 x4 x1 x3 x0)
(R1 x3 x4 x1 x4 x0)
(R1 x3 x4 x1 x5 x0)
(R1 x3 x4 x1 x6 x0)
(R1 x3 x4 x1 x7 x0)
(R1 x3 x4 x1 x8 x0)
(R1 x3 x4 x2 x0 x0)
(R1 x3 x4 x2 x1 x0)
(R1 x3 x4 x2 x2 x0)
(R1 x3 x4 x2 x3 x0)
(R1 x3 x4 x2 x4 x0)
(R1 x3 x4 x2 x5 x0)
(R1 x3 x4 x2 x6 x0)
(R1 x3 x4 x2 x7 x0)
(R1 x3 x4 x2 x8 x0)
(R1 x3 x4 x3 x0 x0)
(R1 x3 x4 x3 x1 x0)
(R1 x3 x4 x3 x2 x0)
(R1 x3 x4 x3 x3 x0)
(R1 x3 x4 x3 x4 x0)
(R1 x3 x4 x3 x5 x0)
(R1 x3 x4 x3 x6 x0)
(R1 x3 x4 x3 x7 x0)
(R1 x3 x4 x3 x8 x0)
(R1 x3 x4 x4 x0 x0)
(R1 x3 x4 x4 x1 x0)
(R1 x3 x4 x4 x2 x0)
(R1 x3 x4 x4 x3 x0)
(R1 x3 x4 x4 x4 x0)
(R1 x3 x4 x4 x5 x0)
(R1 x3 x4 x4 x6 x0)
(R1 x3 x4 x4 x7 x0)
(R1 x3 x4 x4 x8 x0)
(R1 x3 x4 x5 x0 x0)
(R1 x3 x4 x5 x1 x0)
(R1 x3 x4 x5 x2 x0)
(R1 x3 x4 x5 x3 x0)
(R1 x3 x4 x5 x4 x0)
(R1 x3 x4 x5 x5 x0)
(R1 x3 x4 x5 x6 x0)
(R1 x3 x4 x5 x7 x0)
(R1 x3 x4 x5 x8 x0)
(R1 x3 x4 x6 x0 x0)
(R1 x3 x4 x6 x1 x0)
(R1 x3 x4 x6 x2 x0)
(R1 x3 x4 x6 x3 x0)
(R1 x3 x4 x6 x4 x0)
(R1 x3 x4 x6 x5 x0)
(R1 x3 x4 x6 x6 x3)
(R1 x3 x4 x6 x7 x3)
(R1 x3 x4 x6 x8 x3)
(R1 x3 x4 x7 x0 x0)
(R1 x3 x4 x7 x1 x0)
(R1 x3 x4 x7 x2 x0)
(R1 x3 x4 x7 x3 x0)
(R1 x3 x4 x7 x4 x0)
(R1 x3 x4 x7 x5 x0)
(R1 x3 x4 x7 x6 x3)
(R1 x3 x4 x7 x7 x3)
(R1 x3 x4 x7 x8 x3)
(R1 x3 x4 x8 x0 x0)
(R1 x3 x4 x8 x1 x0)
(R1 x3 x4 x8 x2 x0)
(R1 x3 x4 x8 x3 x0)
(R1 x3 x4 x8 x4 x0)
(R1 x3 x4 x8 x5 x0)
(R1 x3 x4 x8 x6 x3)
(R1 x3 x4 x8 x7 x3)
(R1 x3 x4 x8 x8 x3)
(R1 x3 x5 x0 x0 x0)
(R1 x3 x5 x0 x1 x0)
(R1 x3 x5 x0 x2 x0)
(R1 x3 x5 x0 x3 x0)
(R1 x3 x5 x0 x4 x0)
(R1 x3 x5 x0 x5 x0)
(R1 x3 x5 x0 x6 x0)
(R1 x3 x5 x0 x7 x0)
(R1 x3 x5 x0 x8 x0)
(R1 x3 x5 x1 x0 x0)
(R1 x3 x5 x1 x1 x0)
(R1 x3 x5 x1 x2 x0)
(R1 x3 x5 x1 x3 x0)
(R1 x3 x5 x1 x4 x0)
(R1 x3 x5 x1 x5 x0)
(R1 x3 x5 x1 x6 x0)
(R1 x3 x5 x1 x7 x0)
(R1 x3 x5 x1 x8 x0)
(R1 x3 x5 x2 x0 x0)
(R1 x3 x5 x2 x1 x0)
(R1 x3 x5 x2 x2 x0)
(R1 x3 x5 x2 x3 x0)
(R1 x3 x5 x2 x4 x0)
(R1 x3 x5 x2 x5 x0)
(R1 x3 x5 x2 x6 x0)
(R1 x3 x5 x2 x7 x0)
(R1 x3 x5 x2 x8 x0)
(R1 x3 x5 x3 x0 x0)
(R1 x3 x5 x3 x1 x0)
(R1 x3 x5 x3 x2 x0)
(R1 x3 x5 x3 x3 x0)
(R1 x3 x5 x3 x4 x0)
(R1 x3 x5 x3 x5 x0)
(R1 x3 x5 x3 x6 x0)
(R1 x3 x5 x3 x7 x0)
(R1 x3 x5 x3 x8 x0)
(R1 x3 x5 x4 x0 x0)
(R1 x3 x5 x4 x1 x0)
(R1 x3 x5 x4 x2 x0)
(R1 x3 x5 x4 x3 x0)
(R1 x3 x5 x4 x4 x0)
(R1 x3 x5 x4 x5 x0)
(R1 x3 x5 x4 x6 x0)
(R1 x3 x5 x4 x7 x0)
(R1 x3 x5 x4 x8 x0)
(R1 x3 x5 x5 x0 x0)
(R1 x3 x5 x5 x1 x0)
(R1 x3 x5 x5 x2 x0)
(R1 x3 x5 x5 x3 x0)
(R1 x3 x5 x5 x4 x0)
(R1 x3 x5 x5 x5 x0)
(R1 x3 x5 x5 x6 x0)
(R1 x3 x5 x5 x7 x0)
(R1 x3 x5 x5 x8 x0)
(R1 x3 x5 x6 x0 x0)
(R1 x3 x5 x6 x1 x0)
(R1 x3 x5 x6 x2 x0)
(R1 x3 x5 x6 x3 x0)
(R1 x3 x5 x6 x4 x0)
(R1 x3 x5 x6 x5 x0)
(R1 x3 x5 x6 x6 x3)
(R1 x3 x5 x6 x7 x3)
(R1 x3 x5 x6 x8 x3)
(R1 x3 x5 x7 x0 x0)
(R1 x3 x5 x7 x1 x0)
(R1 x3 x5 x7 x2 x0)
(R1 x3 x5 x7 x3 x0)
(R1 x3 x5 x7 x4 x0)
(R1 x3 x5 x7 x5 x0)
(R1 x3 x5 x7 x6 x3)
(R1 x3 x5 x7 x7 x3)
(R1 x3 x5 x7 x8 x3)
(R1 x3 x5 x8 x0 x0)
(R1 x3 x5 x8 x1 x0)
(R1 x3 x5 x8 x2 x0)
(R1 x3 x5 x8 x3 x0)
(R1 x3 x5 x8 x4 x0)
(R1 x3 x5 x8 x5 x0)
(R1 x3 x5 x8 x6 x3)
(R1 x3 x5 x8 x7 x3)
(R1 x3 x5 x8 x8 x3)
(R1 x3 x6 x0 x0 x0)
(R1 x3 x6 x0 x1 x0)
(R1 x3 x6 x0 x2 x0)
(R1 x3 x6 x0 x3 x0)
(R1 x3 x6 x0 x4 x0)
(R1 x3 x6 x0 x5 x0)
(R1 x3 x6 x0 x6 x0)
(R1 x3 x6 x0 x7 x0)
(R1 x3 x6 x0 x8 x0)
(R1 x3 x6 x1 x0 x0)
(R1 x3 x6 x1 x1 x0)
(R1 x3 x6 x1 x2 x0)
(R1 x3 x6 x1 x3 x0)
(R1 x3 x6 x1 x4 x0)
(R1 x3 x6 x1 x5 x0)
(R1 x3 x6 x1 x6 x0)
(R1 x3 x6 x1 x7 x0)
(R1 x3 x6 x1 x8 x0)
(R1 x3 x6 x2 x0 x0)
(R1 x3 x6 x2 x1 x0)
(R1 x3 x6 x2 x2 x0)
(R1 x3 x6 x2 x3 x0)
(R1 x3 x6 x2 x4 x0)
(R1 x3 x6 x2 x5 x0)
(R1 x3 x6 x2 x6 x0)
(R1 x3 x6 x2 x7 x0)
(R1 x3 x6 x2 x8 x0)
(R1 x3 x6 x3 x0 x0)
(R1 x3 x6 x3 x1 x0)
(R1 x3 x6 x3 x2 x0)
(R1 x3 x6 x3 x3 x0)
(R1 x3 x6 x3 x4 x0)
(R1 x3 x6 x3 x5 x0)
(R1 x3 x6 x3 x6 x3)
(R1 x3 x6 x3 x7 x3)
(R1 x3 x6 x3 x8 x3)
(R1 x3 x6 x4 x0 x0)
(R1 x3 x6 x4 x1 x0)
(R1 x3 x6 x4 x2 x0)
(R1 x3 x6 x4 x3 x0)
(R1 x3 x6 x4 x4 x0)
(R1 x3 x6 x4 x5 x0)
(R1 x3 x6 x4 x6 x3)
(R1 x3 x6 x4 x7 x3)
(R1 x3 x6 x4 x8 x3)
(R1 x3 x6 x5 x0 x0)
(R1 x3 x6 x5 x1 x0)
(R1 x3 x6 x5 x2 x0)
(R1 x3 x6 x5 x3 x0)
(R1 x3 x6 x5 x4 x0)
(R1 x3 x6 x5 x5 x0)
(R1 x3 x6 x5 x6 x3)
(R1 x3 x6 x5 x7 x3)
(R1 x3 x6 x5 x8 x3)
(R1 x3 x6 x6 x0 x0)
(R1 x3 x6 x6 x1 x0)
(R1 x3 x6 x6 x2 x0)
(R1 x3 x6 x6 x3 x0)
(R1 x3 x6 x6 x4 x0)
(R1 x3 x6 x6 x5 x0)
(R1 x3 x6 x6 x6 x0)
(R1 x3 x6 x6 x7 x0)
(R1 x3 x6 x6 x8 x0)
(R1 x3 x6 x7 x0 x0)
(R1 x3 x6 x7 x1 x0)
(R1 x3 x6 x7 x2 x0)
(R1 x3 x6 x7 x3 x0)
(R1 x3 x6 x7 x4 x0)
(R1 x3 x6 x7 x5 x0)
(R1 x3 x6 x7 x6 x0)
(R1 x3 x6 x7 x7 x0)
(R1 x3 x6 x7 x8 x0)
(R1 x3 x6 x8 x0 x0)
(R1 x3 x6 x8 x1 x0)
(R1 x3 x6 x8 x2 x0)
(R1 x3 x6 x8 x3 x0)
(R1 x3 x6 x8 x4 x0)
(R1 x3 x6 x8 x5 x0)
(R1 x3 x6 x8 x6 x0)
(R1 x3 x6 x8 x7 x0)
(R1 x3 x6 x8 x8 x0)
(R1 x3 x7 x0 x0 x0)
(R1 x3 x7 x0 x1 x0)
(R1 x3 x7 x0 x2 x0)
(R1 x3 x7 x0 x3 x0)
(R1 x3 x7 x0 x4 x0)
(R1 x3 x7 x0 x5 x0)
(R1 x3 x7 x0 x6 x0)
(R1 x3 x7 x0 x7 x0)
(R1 x3 x7 x0 x8 x0)
(R1 x3 x7 x1 x0 x0)
(R1 x3 x7 x1 x1 x0)
(R1 x3 x7 x1 x2 x0)
(R1 x3 x7 x1 x3 x0)
(R1 x3 x7 x1 x4 x0)
(R1 x3 x7 x1 x5 x0)
(R1 x3 x7 x1 x6 x0)
(R1 x3 x7 x1 x7 x0)
(R1 x3 x7 x1 x8 x0)
(R1 x3 x7 x2 x0 x0)
(R1 x3 x7 x2 x1 x0)
(R1 x3 x7 x2 x2 x0)
(R1 x3 x7 x2 x3 x0)
(R1 x3 x7 x2 x4 x0)
(R1 x3 x7 x2 x5 x0)
(R1 x3 x7 x2 x6 x0)
(R1 x3 x7 x2 x7 x0)
(R1 x3 x7 x2 x8 x0)
(R1 x3 x7 x3 x0 x0)
(R1 x3 x7 x3 x1 x0)
(R1 x3 x7 x3 x2 x0)
(R1 x3 x7 x3 x3 x0)
(R1 x3 x7 x3 x4 x0)
(R1 x3 x7 x3 x5 x0)
(R1 x3 x7 x3 x6 x3)
(R1 x3 x7 x3 x7 x3)
(R1 x3 x7 x3 x8 x3)
(R1 x3 x7 x4 x0 x0)
(R1 x3 x7 x4 x1 x0)
(R1 x3 x7 x4 x2 x0)
(R1 x3 x7 x4 x3 x0)
(R1 x3 x7 x4 x4 x0)
(R1 x3 x7 x4 x5 x0)
(R1 x3 x7 x4 x6 x3)
(R1 x3 x7 x4 x7 x3)
(R1 x3 x7 x4 x8 x3)
(R1 x3 x7 x5 x0 x0)
(R1 x3 x7 x5 x1 x0)
(R1 x3 x7 x5 x2 x0)
(R1 x3 x7 x5 x3 x0)
(R1 x3 x7 x5 x4 x0)
(R1 x3 x7 x5 x5 x0)
(R1 x3 x7 x5 x6 x3)
(R1 x3 x7 x5 x7 x3)
(R1 x3 x7 x5 x8 x3)
(R1 x3 x7 x6 x0 x0)
(R1 x3 x7 x6 x1 x0)
(R1 x3 x7 x6 x2 x0)
(R1 x3 x7 x6 x3 x0)
(R1 x3 x7 x6 x4 x0)
(R1 x3 x7 x6 x5 x0)
(R1 x3 x7 x6 x6 x0)
(R1 x3 x7 x6 x7 x0)
(R1 x3 x7 x6 x8 x0)
(R1 x3 x7 x7 x0 x0)
(R1 x3 x7 x7 x1 x0)
(R1 x3 x7 x7 x2 x0)
(R1 x3 x7 x7 x3 x0)
(R1 x3 x7 x7 x4 x0)
(R1 x3 x7 x7 x5 x0)
(R1 x3 x7 x7 x6 x0)
(R1 x3 x7 x7 x7 x0)
(R1 x3 x7 x7 x8 x0)
(R1 x3 x7 x8 x0 x0)
(R1 x3 x7 x8 x1 x0)
(R1 x3 x7 x8 x2 x0)
(R1 x3 x7 x8 x3 x0)
(R1 x3 x7 x8 x4 x0)
(R1 x3 x7 x8 x5 x0)
(R1 x3 x7 x8 x6 x0)
(R1 x3 x7 x8 x7 x0)
(R1 x3 x7 x8 x8 x0)
(R1 x3 x8 x0 x0 x0)
(R1 x3 x8 x0 x1 x0)
(R1 x3 x8 x0 x2 x0)
(R1 x3 x8 x0 x3 x0)
(R1 x3 x8 x0 x4 x0)
(R1 x3 x8 x0 x5 x0)
(R1 x3 x8 x0 x6 x0)
(R1 x3 x8 x0 x7 x0)
(R1 x3 x8 x0 x8 x0)
(R1 x3 x8 x1 x0 x0)
(R1 x3 x8 x1 x1 x0)
(R1 x3 x8 x1 x2 x0)
(R1 x3 x8 x1 x3 x0)
(R1 x3 x8 x1 x4 x0)
(R1 x3 x8 x1 x5 x0)
(R1 x3 x8 x1 x6 x0)
(R1 x3 x8 x1 x7 x0)
(R1 x3 x8 x1 x8 x0)
(R1 x3 x8 x2 x0 x0)
(R1 x3 x8 x2 x1 x0)
(R1 x3 x8 x2 x2 x0)
(R1 x3 x8 x2 x3 x0)
(R1 x3 x8 x2 x4 x0)
(R1 x3 x8 x2 x5 x0)
(R1 x3 x8 x2 x6 x0)
(R1 x3 x8 x2 x7 x0)
(R1 x3 x8 x2 x8 x0)
(R1 x3 x8 x3 x0 x0)
(R1 x3 x8 x3 x1 x0)
(R1 x3 x8 x3 x2 x0)
(R1 x3 x8 x3 x3 x0)
(R1 x3 x8 x3 x4 x0)
(R1 x3 x8 x3 x5 x0)
(R1 x3 x8 x3 x6 x3)
(R1 x3 x8 x3 x7 x3)
(R1 x3 x8 x3 x8 x3)
(R1 x3 x8 x4 x0 x0)
(R1 x3 x8 x4 x1 x0)
(R1 x3 x8 x4 x2 x0)
(R1 x3 x8 x4 x3 x0)
(R1 x3 x8 x4 x4 x0)
(R1 x3 x8 x4 x5 x0)
(R1 x3 x8 x4 x6 x3)
(R1 x3 x8 x4 x7 x3)
(R1 x3 x8 x4 x8 x3)
(R1 x3 x8 x5 x0 x0)
(R1 x3 x8 x5 x1 x0)
(R1 x3 x8 x5 x2 x0)
(R1 x3 x8 x5 x3 x0)
(R1 x3 x8 x5 x4 x0)
(R1 x3 x8 x5 x5 x0)
(R1 x3 x8 x5 x6 x3)
(R1 x3 x8 x5 x7 x3)
(R1 x3 x8 x5 x8 x3)
(R1 x3 x8 x6 x0 x0)
(R1 x3 x8 x6 x1 x0)
(R1 x3 x8 x6 x2 x0)
(R1 x3 x8 x6 x3 x0)
(R1 x3 x8 x6 x4 x0)
(R1 x3 x8 x6 x5 x0)
(R1 x3 x8 x6 x6 x0)
(R1 x3 x8 x6 x7 x0)
(R1 x3 x8 x6 x8 x0)
(R1 x3 x8 x7 x0 x0)
(R1 x3 x8 x7 x1 x0)
(R1 x3 x8 x7 x2 x0)
(R1 x3 x8 x7 x3 x0)
(R1 x3 x8 x7 x4 x0)
(R1 x3 x8 x7 x5 x0)
(R1 x3 x8 x7 x6 x0)
(R1 x3 x8 x7 x7 x0)
(R1 x3 x8 x7 x8 x0)
(R1 x3 x8 x8 x0 x0)
(R1 x3 x8 x8 x1 x0)
(R1 x3 x8 x8 x2 x0)
(R1 x3 x8 x8 x3 x0)
(R1 x3 x8 x8 x4 x0)
(R1 x3 x8 x8 x5 x0)
(R1 x3 x8 x8 x6 x0)
(R1 x3 x8 x8 x7 x0)
(R1 x3 x8 x8 x8 x0)
(R1 x4 x0 x0 x0 x0)
(R1 x4 x0 x0 x1 x0)
(R1 x4 x0 x0 x2 x0)
(R1 x4 x0 x0 x3 x0)
(R1 x4 x0 x0 x4 x0)
(R1 x4 x0 x0 x5 x0)
(R1 x4 x0 x0 x6 x0)
(R1 x4 x0 x0 x7 x0)
(R1 x4 x0 x0 x8 x0)
(R1 x4 x0 x1 x0 x0)
(R1 x4 x0 x1 x1 x0)
(R1 x4 x0 x1 x2 x0)
(R1 x4 x0 x1 x3 x0)
(R1 x4 x0 x1 x4 x0)
(R1 x4 x0 x1 x5 x0)
(R1 x4 x0 x1 x6 x0)
(R1 x4 x0 x1 x7 x0)
(R1 x4 x0 x1 x8 x0)
(R1 x4 x0 x2 x0 x0)
(R1 x4 x0 x2 x1 x0)
(R1 x4 x0 x2 x2 x0)
(R1 x4 x0 x2 x3 x0)
(R1 x4 x0 x2 x4 x0)
(R1 x4 x0 x2 x5 x0)
(R1 x4 x0 x2 x6 x0)
(R1 x4 x0 x2 x7 x0)
(R1 x4 x0 x2 x8 x0)
(R1 x4 x0 x3 x0 x0)
(R1 x4 x0 x3 x1 x0)
(R1 x4 x0 x3 x2 x0)
(R1 x4 x0 x3 x3 x0)
(R1 x4 x0 x3 x4 x0)
(R1 x4 x0 x3 x5 x0)
(R1 x4 x0 x3 x6 x0)
(R1 x4 x0 x3 x7 x0)
(R1 x4 x0 x3 x8 x0)
(R1 x4 x0 x4 x0 x0)
(R1 x4 x0 x4 x1 x0)
(R1 x4 x0 x4 x2 x0)
(R1 x4 x0 x4 x3 x0)
(R1 x4 x0 x4 x4 x0)
(R1 x4 x0 x4 x5 x0)
(R1 x4 x0 x4 x6 x0)
(R1 x4 x0 x4 x7 x0)
(R1 x4 x0 x4 x8 x0)
(R1 x4 x0 x5 x0 x0)
(R1 x4 x0 x5 x1 x0)
(R1 x4 x0 x5 x2 x0)
(R1 x4 x0 x5 x3 x0)
(R1 x4 x0 x5 x4 x0)
(R1 x4 x0 x5 x5 x0)
(R1 x4 x0 x5 x6 x0)
(R1 x4 x0 x5 x7 x0)
(R1 x4 x0 x5 x8 x0)
(R1 x4 x0 x6 x0 x0)
(R1 x4 x0 x6 x1 x0)
(R1 x4 x0 x6 x2 x0)
(R1 x4 x0 x6 x3 x0)
(R1 x4 x0 x6 x4 x0)
(R1 x4 x0 x6 x5 x0)
(R1 x4 x0 x6 x6 x0)
(R1 x4 x0 x6 x7 x0)
(R1 x4 x0 x6 x8 x0)
(R1 x4 x0 x7 x0 x0)
(R1 x4 x0 x7 x1 x0)
(R1 x4 x0 x7 x2 x0)
(R1 x4 x0 x7 x3 x0)
(R1 x4 x0 x7 x4 x0)
(R1 x4 x0 x7 x5 x0)
(R1 x4 x0 x7 x6 x0)
(R1 x4 x0 x7 x7 x0)
(R1 x4 x0 x7 x8 x0)
(R1 x4 x0 x8 x0 x0)
(R1 x4 x0 x8 x1 x0)
(R1 x4 x0 x8 x2 x0)
(R1 x4 x0 x8 x3 x0)
(R1 x4 x0 x8 x4 x0)
(R1 x4 x0 x8 x5 x0)
(R1 x4 x0 x8 x6 x0)
(R1 x4 x0 x8 x7 x0)
(R1 x4 x0 x8 x8 x0)
(R1 x4 x1 x0 x0 x0)
(R1 x4 x1 x0 x1 x0)
(R1 x4 x1 x0 x2 x0)
(R1 x4 x1 x0 x3 x0)
(R1 x4 x1 x0 x4 x0)
(R1 x4 x1 x0 x5 x0)
(R1 x4 x1 x0 x6 x0)
(R1 x4 x1 x0 x7 x0)
(R1 x4 x1 x0 x8 x0)
(R1 x4 x1 x1 x0 x0)
(R1 x4 x1 x1 x1 x0)
(R1 x4 x1 x1 x2 x0)
(R1 x4 x1 x1 x3 x0)
(R1 x4 x1 x1 x4 x0)
(R1 x4 x1 x1 x5 x0)
(R1 x4 x1 x1 x6 x0)
(R1 x4 x1 x1 x7 x0)
(R1 x4 x1 x1 x8 x0)
(R1 x4 x1 x2 x0 x0)
(R1 x4 x1 x2 x1 x0)
(R1 x4 x1 x2 x2 x1)
(R1 x4 x1 x2 x3 x0)
(R1 x4 x1 x2 x4 x0)
(R1 x4 x1 x2 x5 x1)
(R1 x4 x1 x2 x6 x0)
(R1 x4 x1 x2 x7 x0)
(R1 x4 x1 x2 x8 x1)
(R1 x4 x1 x3 x0 x0)
(R1 x4 x1 x3 x1 x0)
(R1 x4 x1 x3 x2 x0)
(R1 x4 x1 x3 x3 x0)
(R1 x4 x1 x3 x4 x0)
(R1 x4 x1 x3 x5 x0)
(R1 x4 x1 x3 x6 x0)
(R1 x4 x1 x3 x7 x0)
(R1 x4 x1 x3 x8 x0)
(R1 x4 x1 x4 x0 x0)
(R1 x4 x1 x4 x1 x0)
(R1 x4 x1 x4 x2 x0)
(R1 x4 x1 x4 x3 x0)
(R1 x4 x1 x4 x4 x0)
(R1 x4 x1 x4 x5 x0)
(R1 x4 x1 x4 x6 x0)
(R1 x4 x1 x4 x7 x0)
(R1 x4 x1 x4 x8 x0)
(R1 x4 x1 x5 x0 x0)
(R1 x4 x1 x5 x1 x0)
(R1 x4 x1 x5 x2 x1)
(R1 x4 x1 x5 x3 x0)
(R1 x4 x1 x5 x4 x0)
(R1 x4 x1 x5 x5 x1)
(R1 x4 x1 x5 x6 x0)
(R1 x4 x1 x5 x7 x0)
(R1 x4 x1 x5 x8 x1)
(R1 x4 x1 x6 x0 x0)
(R1 x4 x1 x6 x1 x0)
(R1 x4 x1 x6 x2 x0)
(R1 x4 x1 x6 x3 x0)
(R1 x4 x1 x6 x4 x0)
(R1 x4 x1 x6 x5 x0)
(R1 x4 x1 x6 x6 x0)
(R1 x4 x1 x6 x7 x0)
(R1 x4 x1 x6 x8 x0)
(R1 x4 x1 x7 x0 x0)
(R1 x4 x1 x7 x1 x0)
(R1 x4 x1 x7 x2 x0)
(R1 x4 x1 x7 x3 x0)
(R1 x4 x1 x7 x4 x0)
(R1 x4 x1 x7 x5 x0)
(R1 x4 x1 x7 x6 x0)
(R1 x4 x1 x7 x7 x0)
(R1 x4 x1 x7 x8 x0)
(R1 x4 x1 x8 x0 x0)
(R1 x4 x1 x8 x1 x0)
(R1 x4 x1 x8 x2 x1)
(R1 x4 x1 x8 x3 x0)
(R1 x4 x1 x8 x4 x0)
(R1 x4 x1 x8 x5 x1)
(R1 x4 x1 x8 x6 x0)
(R1 x4 x1 x8 x7 x0)
(R1 x4 x1 x8 x8 x1)
(R1 x4 x2 x0 x0 x0)
(R1 x4 x2 x0 x1 x0)
(R1 x4 x2 x0 x2 x0)
(R1 x4 x2 x0 x3 x0)
(R1 x4 x2 x0 x4 x0)
(R1 x4 x2 x0 x5 x0)
(R1 x4 x2 x0 x6 x0)
(R1 x4 x2 x0 x7 x0)
(R1 x4 x2 x0 x8 x0)
(R1 x4 x2 x1 x0 x0)
(R1 x4 x2 x1 x1 x0)
(R1 x4 x2 x1 x2 x1)
(R1 x4 x2 x1 x3 x0)
(R1 x4 x2 x1 x4 x0)
(R1 x4 x2 x1 x5 x1)
(R1 x4 x2 x1 x6 x0)
(R1 x4 x2 x1 x7 x0)
(R1 x4 x2 x1 x8 x1)
(R1 x4 x2 x2 x0 x0)
(R1 x4 x2 x2 x1 x0)
(R1 x4 x2 x2 x2 x0)
(R1 x4 x2 x2 x3 x0)
(R1 x4 x2 x2 x4 x0)
(R1 x4 x2 x2 x5 x0)
(R1 x4 x2 x2 x6 x0)
(R1 x4 x2 x2 x7 x0)
(R1 x4 x2 x2 x8 x0)
(R1 x4 x2 x3 x0 x0)
(R1 x4 x2 x3 x1 x0)
(R1 x4 x2 x3 x2 x0)
(R1 x4 x2 x3 x3 x0)
(R1 x4 x2 x3 x4 x0)
(R1 x4 x2 x3 x5 x0)
(R1 x4 x2 x3 x6 x0)
(R1 x4 x2 x3 x7 x0)
(R1 x4 x2 x3 x8 x0)
(R1 x4 x2 x4 x0 x0)
(R1 x4 x2 x4 x1 x0)
(R1 x4 x2 x4 x2 x1)
(R1 x4 x2 x4 x3 x0)
(R1 x4 x2 x4 x4 x0)
(R1 x4 x2 x4 x5 x1)
(R1 x4 x2 x4 x6 x0)
(R1 x4 x2 x4 x7 x0)
(R1 x4 x2 x4 x8 x1)
(R1 x4 x2 x5 x0 x0)
(R1 x4 x2 x5 x1 x0)
(R1 x4 x2 x5 x2 x0)
(R1 x4 x2 x5 x3 x0)
(R1 x4 x2 x5 x4 x0)
(R1 x4 x2 x5 x5 x0)
(R1 x4 x2 x5 x6 x0)
(R1 x4 x2 x5 x7 x0)
(R1 x4 x2 x5 x8 x0)
(R1 x4 x2 x6 x0 x0)
(R1 x4 x2 x6 x1 x0)
(R1 x4 x2 x6 x2 x0)
(R1 x4 x2 x6 x3 x0)
(R1 x4 x2 x6 x4 x0)
(R1 x4 x2 x6 x5 x0)
(R1 x4 x2 x6 x6 x0)
(R1 x4 x2 x6 x7 x0)
(R1 x4 x2 x6 x8 x0)
(R1 x4 x2 x7 x0 x0)
(R1 x4 x2 x7 x1 x0)
(R1 x4 x2 x7 x2 x1)
(R1 x4 x2 x7 x3 x0)
(R1 x4 x2 x7 x4 x0)
(R1 x4 x2 x7 x5 x1)
(R1 x4 x2 x7 x6 x0)
(R1 x4 x2 x7 x7 x0)
(R1 x4 x2 x7 x8 x1)
(R1 x4 x2 x8 x0 x0)
(R1 x4 x2 x8 x1 x0)
(R1 x4 x2 x8 x2 x0)
(R1 x4 x2 x8 x3 x0)
(R1 x4 x2 x8 x4 x0)
(R1 x4 x2 x8 x5 x0)
(R1 x4 x2 x8 x6 x0)
(R1 x4 x2 x8 x7 x0)
(R1 x4 x2 x8 x8 x0)
(R1 x4 x3 x0 x0 x0)
(R1 x4 x3 x0 x1 x0)
(R1 x4 x3 x0 x2 x0)
(R1 x4 x3 x0 x3 x0)
(R1 x4 x3 x0 x4 x0)
(R1 x4 x3 x0 x5 x0)
(R1 x4 x3 x0 x6 x0)
(R1 x4 x3 x0 x7 x0)
(R1 x4 x3 x0 x8 x0)
(R1 x4 x3 x1 x0 x0)
(R1 x4 x3 x1 x1 x0)
(R1 x4 x3 x1 x2 x0)
(R1 x4 x3 x1 x3 x0)
(R1 x4 x3 x1 x4 x0)
(R1 x4 x3 x1 x5 x0)
(R1 x4 x3 x1 x6 x0)
(R1 x4 x3 x1 x7 x0)
(R1 x4 x3 x1 x8 x0)
(R1 x4 x3 x2 x0 x0)
(R1 x4 x3 x2 x1 x0)
(R1 x4 x3 x2 x2 x0)
(R1 x4 x3 x2 x3 x0)
(R1 x4 x3 x2 x4 x0)
(R1 x4 x3 x2 x5 x0)
(R1 x4 x3 x2 x6 x0)
(R1 x4 x3 x2 x7 x0)
(R1 x4 x3 x2 x8 x0)
(R1 x4 x3 x3 x0 x0)
(R1 x4 x3 x3 x1 x0)
(R1 x4 x3 x3 x2 x0)
(R1 x4 x3 x3 x3 x0)
(R1 x4 x3 x3 x4 x0)
(R1 x4 x3 x3 x5 x0)
(R1 x4 x3 x3 x6 x0)
(R1 x4 x3 x3 x7 x0)
(R1 x4 x3 x3 x8 x0)
(R1 x4 x3 x4 x0 x0)
(R1 x4 x3 x4 x1 x0)
(R1 x4 x3 x4 x2 x0)
(R1 x4 x3 x4 x3 x0)
(R1 x4 x3 x4 x4 x0)
(R1 x4 x3 x4 x5 x0)
(R1 x4 x3 x4 x6 x0)
(R1 x4 x3 x4 x7 x0)
(R1 x4 x3 x4 x8 x0)
(R1 x4 x3 x5 x0 x0)
(R1 x4 x3 x5 x1 x0)
(R1 x4 x3 x5 x2 x0)
(R1 x4 x3 x5 x3 x0)
(R1 x4 x3 x5 x4 x0)
(R1 x4 x3 x5 x5 x0)
(R1 x4 x3 x5 x6 x0)
(R1 x4 x3 x5 x7 x0)
(R1 x4 x3 x5 x8 x0)
(R1 x4 x3 x6 x0 x0)
(R1 x4 x3 x6 x1 x0)
(R1 x4 x3 x6 x2 x0)
(R1 x4 x3 x6 x3 x0)
(R1 x4 x3 x6 x4 x0)
(R1 x4 x3 x6 x5 x0)
(R1 x4 x3 x6 x6 x3)
(R1 x4 x3 x6 x7 x3)
(R1 x4 x3 x6 x8 x3)
(R1 x4 x3 x7 x0 x0)
(R1 x4 x3 x7 x1 x0)
(R1 x4 x3 x7 x2 x0)
(R1 x4 x3 x7 x3 x0)
(R1 x4 x3 x7 x4 x0)
(R1 x4 x3 x7 x5 x0)
(R1 x4 x3 x7 x6 x3)
(R1 x4 x3 x7 x7 x3)
(R1 x4 x3 x7 x8 x3)
(R1 x4 x3 x8 x0 x0)
(R1 x4 x3 x8 x1 x0)
(R1 x4 x3 x8 x2 x0)
(R1 x4 x3 x8 x3 x0)
(R1 x4 x3 x8 x4 x0)
(R1 x4 x3 x8 x5 x0)
(R1 x4 x3 x8 x6 x3)
(R1 x4 x3 x8 x7 x3)
(R1 x4 x3 x8 x8 x3)
(R1 x4 x4 x0 x0 x0)
(R1 x4 x4 x0 x1 x0)
(R1 x4 x4 x0 x2 x0)
(R1 x4 x4 x0 x3 x0)
(R1 x4 x4 x0 x4 x0)
(R1 x4 x4 x0 x5 x0)
(R1 x4 x4 x0 x6 x0)
(R1 x4 x4 x0 x7 x0)
(R1 x4 x4 x0 x8 x0)
(R1 x4 x4 x1 x0 x0)
(R1 x4 x4 x1 x1 x0)
(R1 x4 x4 x1 x2 x0)
(R1 x4 x4 x1 x3 x0)
(R1 x4 x4 x1 x4 x0)
(R1 x4 x4 x1 x5 x0)
(R1 x4 x4 x1 x6 x0)
(R1 x4 x4 x1 x7 x0)
(R1 x4 x4 x1 x8 x0)
(R1 x4 x4 x2 x0 x0)
(R1 x4 x4 x2 x1 x0)
(R1 x4 x4 x2 x2 x1)
(R1 x4 x4 x2 x3 x0)
(R1 x4 x4 x2 x4 x0)
(R1 x4 x4 x2 x5 x1)
(R1 x4 x4 x2 x6 x0)
(R1 x4 x4 x2 x7 x0)
(R1 x4 x4 x2 x8 x1)
(R1 x4 x4 x3 x0 x0)
(R1 x4 x4 x3 x1 x0)
(R1 x4 x4 x3 x2 x0)
(R1 x4 x4 x3 x3 x0)
(R1 x4 x4 x3 x4 x0)
(R1 x4 x4 x3 x5 x0)
(R1 x4 x4 x3 x6 x0)
(R1 x4 x4 x3 x7 x0)
(R1 x4 x4 x3 x8 x0)
(R1 x4 x4 x4 x0 x0)
(R1 x4 x4 x4 x1 x0)
(R1 x4 x4 x4 x2 x0)
(R1 x4 x4 x4 x3 x0)
(R1 x4 x4 x4 x4 x0)
(R1 x4 x4 x4 x5 x0)
(R1 x4 x4 x4 x6 x0)
(R1 x4 x4 x4 x7 x0)
(R1 x4 x4 x4 x8 x0)
(R1 x4 x4 x5 x0 x0)
(R1 x4 x4 x5 x1 x0)
(R1 x4 x4 x5 x2 x1)
(R1 x4 x4 x5 x3 x0)
(R1 x4 x4 x5 x4 x0)
(R1 x4 x4 x5 x5 x1)
(R1 x4 x4 x5 x6 x0)
(R1 x4 x4 x5 x7 x0)
(R1 x4 x4 x5 x8 x1)
(R1 x4 x4 x6 x0 x0)
(R1 x4 x4 x6 x1 x0)
(R1 x4 x4 x6 x2 x0)
(R1 x4 x4 x6 x3 x0)
(R1 x4 x4 x6 x4 x0)
(R1 x4 x4 x6 x5 x0)
(R1 x4 x4 x6 x6 x3)
(R1 x4 x4 x6 x7 x3)
(R1 x4 x4 x6 x8 x3)
(R1 x4 x4 x7 x0 x0)
(R1 x4 x4 x7 x1 x0)
(R1 x4 x4 x7 x2 x0)
(R1 x4 x4 x7 x3 x0)
(R1 x4 x4 x7 x4 x0)
(R1 x4 x4 x7 x5 x0)
(R1 x4 x4 x7 x6 x3)
(R1 x4 x4 x7 x7 x3)
(R1 x4 x4 x7 x8 x3)
(R1 x4 x4 x8 x0 x0)
(R1 x4 x4 x8 x1 x0)
(R1 x4 x4 x8 x2 x1)
(R1 x4 x4 x8 x3 x0)
(R1 x4 x4 x8 x4 x0)
(R1 x4 x4 x8 x5 x1)
(R1 x4 x4 x8 x6 x3)
(R1 x4 x4 x8 x7 x3)
(R1 x4 x4 x8 x8 x4)
(R1 x4 x5 x0 x0 x0)
(R1 x4 x5 x0 x1 x0)
(R1 x4 x5 x0 x2 x0)
(R1 x4 x5 x0 x3 x0)
(R1 x4 x5 x0 x4 x0)
(R1 x4 x5 x0 x5 x0)
(R1 x4 x5 x0 x6 x0)
(R1 x4 x5 x0 x7 x0)
(R1 x4 x5 x0 x8 x0)
(R1 x4 x5 x1 x0 x0)
(R1 x4 x5 x1 x1 x0)
(R1 x4 x5 x1 x2 x1)
(R1 x4 x5 x1 x3 x0)
(R1 x4 x5 x1 x4 x0)
(R1 x4 x5 x1 x5 x1)
(R1 x4 x5 x1 x6 x0)
(R1 x4 x5 x1 x7 x0)
(R1 x4 x5 x1 x8 x1)
(R1 x4 x5 x2 x0 x0)
(R1 x4 x5 x2 x1 x0)
(R1 x4 x5 x2 x2 x0)
(R1 x4 x5 x2 x3 x0)
(R1 x4 x5 x2 x4 x0)
(R1 x4 x5 x2 x5 x0)
(R1 x4 x5 x2 x6 x0)
(R1 x4 x5 x2 x7 x0)
(R1 x4 x5 x2 x8 x0)
(R1 x4 x5 x3 x0 x0)
(R1 x4 x5 x3 x1 x0)
(R1 x4 x5 x3 x2 x0)
(R1 x4 x5 x3 x3 x0)
(R1 x4 x5 x3 x4 x0)
(R1 x4 x5 x3 x5 x0)
(R1 x4 x5 x3 x6 x0)
(R1 x4 x5 x3 x7 x0)
(R1 x4 x5 x3 x8 x0)
(R1 x4 x5 x4 x0 x0)
(R1 x4 x5 x4 x1 x0)
(R1 x4 x5 x4 x2 x1)
(R1 x4 x5 x4 x3 x0)
(R1 x4 x5 x4 x4 x0)
(R1 x4 x5 x4 x5 x1)
(R1 x4 x5 x4 x6 x0)
(R1 x4 x5 x4 x7 x0)
(R1 x4 x5 x4 x8 x1)
(R1 x4 x5 x5 x0 x0)
(R1 x4 x5 x5 x1 x0)
(R1 x4 x5 x5 x2 x0)
(R1 x4 x5 x5 x3 x0)
(R1 x4 x5 x5 x4 x0)
(R1 x4 x5 x5 x5 x0)
(R1 x4 x5 x5 x6 x0)
(R1 x4 x5 x5 x7 x0)
(R1 x4 x5 x5 x8 x0)
(R1 x4 x5 x6 x0 x0)
(R1 x4 x5 x6 x1 x0)
(R1 x4 x5 x6 x2 x0)
(R1 x4 x5 x6 x3 x0)
(R1 x4 x5 x6 x4 x0)
(R1 x4 x5 x6 x5 x0)
(R1 x4 x5 x6 x6 x3)
(R1 x4 x5 x6 x7 x3)
(R1 x4 x5 x6 x8 x3)
(R1 x4 x5 x7 x0 x0)
(R1 x4 x5 x7 x1 x0)
(R1 x4 x5 x7 x2 x1)
(R1 x4 x5 x7 x3 x0)
(R1 x4 x5 x7 x4 x0)
(R1 x4 x5 x7 x5 x1)
(R1 x4 x5 x7 x6 x3)
(R1 x4 x5 x7 x7 x3)
(R1 x4 x5 x7 x8 x4)
(R1 x4 x5 x8 x0 x0)
(R1 x4 x5 x8 x1 x0)
(R1 x4 x5 x8 x2 x0)
(R1 x4 x5 x8 x3 x0)
(R1 x4 x5 x8 x4 x0)
(R1 x4 x5 x8 x5 x0)
(R1 x4 x5 x8 x6 x3)
(R1 x4 x5 x8 x7 x3)
(R1 x4 x5 x8 x8 x3)
(R1 x4 x6 x0 x0 x0)
(R1 x4 x6 x0 x1 x0)
(R1 x4 x6 x0 x2 x0)
(R1 x4 x6 x0 x3 x0)
(R1 x4 x6 x0 x4 x0)
(R1 x4 x6 x0 x5 x0)
(R1 x4 x6 x0 x6 x0)
(R1 x4 x6 x0 x7 x0)
(R1 x4 x6 x0 x8 x0)
(R1 x4 x6 x1 x0 x0)
(R1 x4 x6 x1 x1 x0)
(R1 x4 x6 x1 x2 x0)
(R1 x4 x6 x1 x3 x0)
(R1 x4 x6 x1 x4 x0)
(R1 x4 x6 x1 x5 x0)
(R1 x4 x6 x1 x6 x0)
(R1 x4 x6 x1 x7 x0)
(R1 x4 x6 x1 x8 x0)
(R1 x4 x6 x2 x0 x0)
(R1 x4 x6 x2 x1 x0)
(R1 x4 x6 x2 x2 x0)
(R1 x4 x6 x2 x3 x0)
(R1 x4 x6 x2 x4 x0)
(R1 x4 x6 x2 x5 x0)
(R1 x4 x6 x2 x6 x0)
(R1 x4 x6 x2 x7 x0)
(R1 x4 x6 x2 x8 x0)
(R1 x4 x6 x3 x0 x0)
(R1 x4 x6 x3 x1 x0)
(R1 x4 x6 x3 x2 x0)
(R1 x4 x6 x3 x3 x0)
(R1 x4 x6 x3 x4 x0)
(R1 x4 x6 x3 x5 x0)
(R1 x4 x6 x3 x6 x3)
(R1 x4 x6 x3 x7 x3)
(R1 x4 x6 x3 x8 x3)
(R1 x4 x6 x4 x0 x0)
(R1 x4 x6 x4 x1 x0)
(R1 x4 x6 x4 x2 x0)
(R1 x4 x6 x4 x3 x0)
(R1 x4 x6 x4 x4 x0)
(R1 x4 x6 x4 x5 x0)
(R1 x4 x6 x4 x6 x3)
(R1 x4 x6 x4 x7 x3)
(R1 x4 x6 x4 x8 x3)
(R1 x4 x6 x5 x0 x0)
(R1 x4 x6 x5 x1 x0)
(R1 x4 x6 x5 x2 x0)
(R1 x4 x6 x5 x3 x0)
(R1 x4 x6 x5 x4 x0)
(R1 x4 x6 x5 x5 x0)
(R1 x4 x6 x5 x6 x3)
(R1 x4 x6 x5 x7 x3)
(R1 x4 x6 x5 x8 x3)
(R1 x4 x6 x6 x0 x0)
(R1 x4 x6 x6 x1 x0)
(R1 x4 x6 x6 x2 x0)
(R1 x4 x6 x6 x3 x0)
(R1 x4 x6 x6 x4 x0)
(R1 x4 x6 x6 x5 x0)
(R1 x4 x6 x6 x6 x0)
(R1 x4 x6 x6 x7 x0)
(R1 x4 x6 x6 x8 x0)
(R1 x4 x6 x7 x0 x0)
(R1 x4 x6 x7 x1 x0)
(R1 x4 x6 x7 x2 x0)
(R1 x4 x6 x7 x3 x0)
(R1 x4 x6 x7 x4 x0)
(R1 x4 x6 x7 x5 x0)
(R1 x4 x6 x7 x6 x0)
(R1 x4 x6 x7 x7 x0)
(R1 x4 x6 x7 x8 x0)
(R1 x4 x6 x8 x0 x0)
(R1 x4 x6 x8 x1 x0)
(R1 x4 x6 x8 x2 x0)
(R1 x4 x6 x8 x3 x0)
(R1 x4 x6 x8 x4 x0)
(R1 x4 x6 x8 x5 x0)
(R1 x4 x6 x8 x6 x0)
(R1 x4 x6 x8 x7 x0)
(R1 x4 x6 x8 x8 x0)
(R1 x4 x7 x0 x0 x0)
(R1 x4 x7 x0 x1 x0)
(R1 x4 x7 x0 x2 x0)
(R1 x4 x7 x0 x3 x0)
(R1 x4 x7 x0 x4 x0)
(R1 x4 x7 x0 x5 x0)
(R1 x4 x7 x0 x6 x0)
(R1 x4 x7 x0 x7 x0)
(R1 x4 x7 x0 x8 x0)
(R1 x4 x7 x1 x0 x0)
(R1 x4 x7 x1 x1 x0)
(R1 x4 x7 x1 x2 x0)
(R1 x4 x7 x1 x3 x0)
(R1 x4 x7 x1 x4 x0)
(R1 x4 x7 x1 x5 x0)
(R1 x4 x7 x1 x6 x0)
(R1 x4 x7 x1 x7 x0)
(R1 x4 x7 x1 x8 x0)
(R1 x4 x7 x2 x0 x0)
(R1 x4 x7 x2 x1 x0)
(R1 x4 x7 x2 x2 x1)
(R1 x4 x7 x2 x3 x0)
(R1 x4 x7 x2 x4 x0)
(R1 x4 x7 x2 x5 x1)
(R1 x4 x7 x2 x6 x0)
(R1 x4 x7 x2 x7 x0)
(R1 x4 x7 x2 x8 x1)
(R1 x4 x7 x3 x0 x0)
(R1 x4 x7 x3 x1 x0)
(R1 x4 x7 x3 x2 x0)
(R1 x4 x7 x3 x3 x0)
(R1 x4 x7 x3 x4 x0)
(R1 x4 x7 x3 x5 x0)
(R1 x4 x7 x3 x6 x3)
(R1 x4 x7 x3 x7 x3)
(R1 x4 x7 x3 x8 x3)
(R1 x4 x7 x4 x0 x0)
(R1 x4 x7 x4 x1 x0)
(R1 x4 x7 x4 x2 x0)
(R1 x4 x7 x4 x3 x0)
(R1 x4 x7 x4 x4 x0)
(R1 x4 x7 x4 x5 x0)
(R1 x4 x7 x4 x6 x3)
(R1 x4 x7 x4 x7 x3)
(R1 x4 x7 x4 x8 x3)
(R1 x4 x7 x5 x0 x0)
(R1 x4 x7 x5 x1 x0)
(R1 x4 x7 x5 x2 x1)
(R1 x4 x7 x5 x3 x0)
(R1 x4 x7 x5 x4 x0)
(R1 x4 x7 x5 x5 x1)
(R1 x4 x7 x5 x6 x3)
(R1 x4 x7 x5 x7 x3)
(R1 x4 x7 x5 x8 x4)
(R1 x4 x7 x6 x0 x0)
(R1 x4 x7 x6 x1 x0)
(R1 x4 x7 x6 x2 x0)
(R1 x4 x7 x6 x3 x0)
(R1 x4 x7 x6 x4 x0)
(R1 x4 x7 x6 x5 x0)
(R1 x4 x7 x6 x6 x0)
(R1 x4 x7 x6 x7 x0)
(R1 x4 x7 x6 x8 x0)
(R1 x4 x7 x7 x0 x0)
(R1 x4 x7 x7 x1 x0)
(R1 x4 x7 x7 x2 x0)
(R1 x4 x7 x7 x3 x0)
(R1 x4 x7 x7 x4 x0)
(R1 x4 x7 x7 x5 x0)
(R1 x4 x7 x7 x6 x0)
(R1 x4 x7 x7 x7 x0)
(R1 x4 x7 x7 x8 x0)
(R1 x4 x7 x8 x0 x0)
(R1 x4 x7 x8 x1 x0)
(R1 x4 x7 x8 x2 x1)
(R1 x4 x7 x8 x3 x0)
(R1 x4 x7 x8 x4 x0)
(R1 x4 x7 x8 x5 x1)
(R1 x4 x7 x8 x6 x0)
(R1 x4 x7 x8 x7 x0)
(R1 x4 x7 x8 x8 x1)
(R1 x4 x8 x0 x0 x0)
(R1 x4 x8 x0 x1 x0)
(R1 x4 x8 x0 x2 x0)
(R1 x4 x8 x0 x3 x0)
(R1 x4 x8 x0 x4 x0)
(R1 x4 x8 x0 x5 x0)
(R1 x4 x8 x0 x6 x0)
(R1 x4 x8 x0 x7 x0)
(R1 x4 x8 x0 x8 x0)
(R1 x4 x8 x1 x0 x0)
(R1 x4 x8 x1 x1 x0)
(R1 x4 x8 x1 x2 x1)
(R1 x4 x8 x1 x3 x0)
(R1 x4 x8 x1 x4 x0)
(R1 x4 x8 x1 x5 x1)
(R1 x4 x8 x1 x6 x0)
(R1 x4 x8 x1 x7 x0)
(R1 x4 x8 x1 x8 x1)
(R1 x4 x8 x2 x0 x0)
(R1 x4 x8 x2 x1 x0)
(R1 x4 x8 x2 x2 x0)
(R1 x4 x8 x2 x3 x0)
(R1 x4 x8 x2 x4 x0)
(R1 x4 x8 x2 x5 x0)
(R1 x4 x8 x2 x6 x0)
(R1 x4 x8 x2 x7 x0)
(R1 x4 x8 x2 x8 x0)
(R1 x4 x8 x3 x0 x0)
(R1 x4 x8 x3 x1 x0)
(R1 x4 x8 x3 x2 x0)
(R1 x4 x8 x3 x3 x0)
(R1 x4 x8 x3 x4 x0)
(R1 x4 x8 x3 x5 x0)
(R1 x4 x8 x3 x6 x3)
(R1 x4 x8 x3 x7 x3)
(R1 x4 x8 x3 x8 x3)
(R1 x4 x8 x4 x0 x0)
(R1 x4 x8 x4 x1 x0)
(R1 x4 x8 x4 x2 x1)
(R1 x4 x8 x4 x3 x0)
(R1 x4 x8 x4 x4 x0)
(R1 x4 x8 x4 x5 x1)
(R1 x4 x8 x4 x6 x3)
(R1 x4 x8 x4 x7 x3)
(R1 x4 x8 x4 x8 x4)
(R1 x4 x8 x5 x0 x0)
(R1 x4 x8 x5 x1 x0)
(R1 x4 x8 x5 x2 x0)
(R1 x4 x8 x5 x3 x0)
(R1 x4 x8 x5 x4 x0)
(R1 x4 x8 x5 x5 x0)
(R1 x4 x8 x5 x6 x3)
(R1 x4 x8 x5 x7 x3)
(R1 x4 x8 x5 x8 x3)
(R1 x4 x8 x6 x0 x0)
(R1 x4 x8 x6 x1 x0)
(R1 x4 x8 x6 x2 x0)
(R1 x4 x8 x6 x3 x0)
(R1 x4 x8 x6 x4 x0)
(R1 x4 x8 x6 x5 x0)
(R1 x4 x8 x6 x6 x0)
(R1 x4 x8 x6 x7 x0)
(R1 x4 x8 x6 x8 x0)
(R1 x4 x8 x7 x0 x0)
(R1 x4 x8 x7 x1 x0)
(R1 x4 x8 x7 x2 x1)
(R1 x4 x8 x7 x3 x0)
(R1 x4 x8 x7 x4 x0)
(R1 x4 x8 x7 x5 x1)
(R1 x4 x8 x7 x6 x0)
(R1 x4 x8 x7 x7 x0)
(R1 x4 x8 x7 x8 x1)
(R1 x4 x8 x8 x0 x0)
(R1 x4 x8 x8 x1 x0)
(R1 x4 x8 x8 x2 x0)
(R1 x4 x8 x8 x3 x0)
(R1 x4 x8 x8 x4 x0)
(R1 x4 x8 x8 x5 x0)
(R1 x4 x8 x8 x6 x0)
(R1 x4 x8 x8 x7 x0)
(R1 x4 x8 x8 x8 x0)
(R1 x5 x0 x0 x0 x0)
(R1 x5 x0 x0 x1 x0)
(R1 x5 x0 x0 x2 x0)
(R1 x5 x0 x0 x3 x0)
(R1 x5 x0 x0 x4 x0)
(R1 x5 x0 x0 x5 x0)
(R1 x5 x0 x0 x6 x0)
(R1 x5 x0 x0 x7 x0)
(R1 x5 x0 x0 x8 x0)
(R1 x5 x0 x1 x0 x0)
(R1 x5 x0 x1 x1 x0)
(R1 x5 x0 x1 x2 x0)
(R1 x5 x0 x1 x3 x0)
(R1 x5 x0 x1 x4 x0)
(R1 x5 x0 x1 x5 x0)
(R1 x5 x0 x1 x6 x0)
(R1 x5 x0 x1 x7 x0)
(R1 x5 x0 x1 x8 x0)
(R1 x5 x0 x2 x0 x0)
(R1 x5 x0 x2 x1 x0)
(R1 x5 x0 x2 x2 x0)
(R1 x5 x0 x2 x3 x0)
(R1 x5 x0 x2 x4 x0)
(R1 x5 x0 x2 x5 x0)
(R1 x5 x0 x2 x6 x0)
(R1 x5 x0 x2 x7 x0)
(R1 x5 x0 x2 x8 x0)
(R1 x5 x0 x3 x0 x0)
(R1 x5 x0 x3 x1 x0)
(R1 x5 x0 x3 x2 x0)
(R1 x5 x0 x3 x3 x0)
(R1 x5 x0 x3 x4 x0)
(R1 x5 x0 x3 x5 x0)
(R1 x5 x0 x3 x6 x0)
(R1 x5 x0 x3 x7 x0)
(R1 x5 x0 x3 x8 x0)
(R1 x5 x0 x4 x0 x0)
(R1 x5 x0 x4 x1 x0)
(R1 x5 x0 x4 x2 x0)
(R1 x5 x0 x4 x3 x0)
(R1 x5 x0 x4 x4 x0)
(R1 x5 x0 x4 x5 x0)
(R1 x5 x0 x4 x6 x0)
(R1 x5 x0 x4 x7 x0)
(R1 x5 x0 x4 x8 x0)
(R1 x5 x0 x5 x0 x0)
(R1 x5 x0 x5 x1 x0)
(R1 x5 x0 x5 x2 x0)
(R1 x5 x0 x5 x3 x0)
(R1 x5 x0 x5 x4 x0)
(R1 x5 x0 x5 x5 x0)
(R1 x5 x0 x5 x6 x0)
(R1 x5 x0 x5 x7 x0)
(R1 x5 x0 x5 x8 x0)
(R1 x5 x0 x6 x0 x0)
(R1 x5 x0 x6 x1 x0)
(R1 x5 x0 x6 x2 x0)
(R1 x5 x0 x6 x3 x0)
(R1 x5 x0 x6 x4 x0)
(R1 x5 x0 x6 x5 x0)
(R1 x5 x0 x6 x6 x0)
(R1 x5 x0 x6 x7 x0)
(R1 x5 x0 x6 x8 x0)
(R1 x5 x0 x7 x0 x0)
(R1 x5 x0 x7 x1 x0)
(R1 x5 x0 x7 x2 x0)
(R1 x5 x0 x7 x3 x0)
(R1 x5 x0 x7 x4 x0)
(R1 x5 x0 x7 x5 x0)
(R1 x5 x0 x7 x6 x0)
(R1 x5 x0 x7 x7 x0)
(R1 x5 x0 x7 x8 x0)
(R1 x5 x0 x8 x0 x0)
(R1 x5 x0 x8 x1 x0)
(R1 x5 x0 x8 x2 x0)
(R1 x5 x0 x8 x3 x0)
(R1 x5 x0 x8 x4 x0)
(R1 x5 x0 x8 x5 x0)
(R1 x5 x0 x8 x6 x0)
(R1 x5 x0 x8 x7 x0)
(R1 x5 x0 x8 x8 x0)
(R1 x5 x1 x0 x0 x0)
(R1 x5 x1 x0 x1 x0)
(R1 x5 x1 x0 x2 x0)
(R1 x5 x1 x0 x3 x0)
(R1 x5 x1 x0 x4 x0)
(R1 x5 x1 x0 x5 x0)
(R1 x5 x1 x0 x6 x0)
(R1 x5 x1 x0 x7 x0)
(R1 x5 x1 x0 x8 x0)
(R1 x5 x1 x1 x0 x0)
(R1 x5 x1 x1 x1 x0)
(R1 x5 x1 x1 x2 x0)
(R1 x5 x1 x1 x3 x0)
(R1 x5 x1 x1 x4 x0)
(R1 x5 x1 x1 x5 x0)
(R1 x5 x1 x1 x6 x0)
(R1 x5 x1 x1 x7 x0)
(R1 x5 x1 x1 x8 x0)
(R1 x5 x1 x2 x0 x0)
(R1 x5 x1 x2 x1 x0)
(R1 x5 x1 x2 x2 x0)
(R1 x5 x1 x2 x3 x0)
(R1 x5 x1 x2 x4 x0)
(R1 x5 x1 x2 x5 x0)
(R1 x5 x1 x2 x6 x0)
(R1 x5 x1 x2 x7 x0)
(R1 x5 x1 x2 x8 x0)
(R1 x5 x1 x3 x0 x0)
(R1 x5 x1 x3 x1 x0)
(R1 x5 x1 x3 x2 x0)
(R1 x5 x1 x3 x3 x0)
(R1 x5 x1 x3 x4 x0)
(R1 x5 x1 x3 x5 x0)
(R1 x5 x1 x3 x6 x0)
(R1 x5 x1 x3 x7 x0)
(R1 x5 x1 x3 x8 x0)
(R1 x5 x1 x4 x0 x0)
(R1 x5 x1 x4 x1 x0)
(R1 x5 x1 x4 x2 x0)
(R1 x5 x1 x4 x3 x0)
(R1 x5 x1 x4 x4 x0)
(R1 x5 x1 x4 x5 x0)
(R1 x5 x1 x4 x6 x0)
(R1 x5 x1 x4 x7 x0)
(R1 x5 x1 x4 x8 x0)
(R1 x5 x1 x5 x0 x0)
(R1 x5 x1 x5 x1 x0)
(R1 x5 x1 x5 x2 x0)
(R1 x5 x1 x5 x3 x0)
(R1 x5 x1 x5 x4 x0)
(R1 x5 x1 x5 x5 x0)
(R1 x5 x1 x5 x6 x0)
(R1 x5 x1 x5 x7 x0)
(R1 x5 x1 x5 x8 x0)
(R1 x5 x1 x6 x0 x0)
(R1 x5 x1 x6 x1 x0)
(R1 x5 x1 x6 x2 x0)
(R1 x5 x1 x6 x3 x0)
(R1 x5 x1 x6 x4 x0)
(R1 x5 x1 x6 x5 x0)
(R1 x5 x1 x6 x6 x0)
(R1 x5 x1 x6 x7 x0)
(R1 x5 x1 x6 x8 x0)
(R1 x5 x1 x7 x0 x0)
(R1 x5 x1 x7 x1 x0)
(R1 x5 x1 x7 x2 x0)
(R1 x5 x1 x7 x3 x0)
(R1 x5 x1 x7 x4 x0)
(R1 x5 x1 x7 x5 x0)
(R1 x5 x1 x7 x6 x0)
(R1 x5 x1 x7 x7 x0)
(R1 x5 x1 x7 x8 x0)
(R1 x5 x1 x8 x0 x0)
(R1 x5 x1 x8 x1 x0)
(R1 x5 x1 x8 x2 x0)
(R1 x5 x1 x8 x3 x0)
(R1 x5 x1 x8 x4 x0)
(R1 x5 x1 x8 x5 x0)
(R1 x5 x1 x8 x6 x0)
(R1 x5 x1 x8 x7 x0)
(R1 x5 x1 x8 x8 x0)
(R1 x5 x2 x0 x0 x0)
(R1 x5 x2 x0 x1 x0)
(R1 x5 x2 x0 x2 x0)
(R1 x5 x2 x0 x3 x0)
(R1 x5 x2 x0 x4 x0)
(R1 x5 x2 x0 x5 x0)
(R1 x5 x2 x0 x6 x0)
(R1 x5 x2 x0 x7 x0)
(R1 x5 x2 x0 x8 x0)
(R1 x5 x2 x1 x0 x0)
(R1 x5 x2 x1 x1 x0)
(R1 x5 x2 x1 x2 x0)
(R1 x5 x2 x1 x3 x0)
(R1 x5 x2 x1 x4 x0)
(R1 x5 x2 x1 x5 x0)
(R1 x5 x2 x1 x6 x0)
(R1 x5 x2 x1 x7 x0)
(R1 x5 x2 x1 x8 x0)
(R1 x5 x2 x2 x0 x0)
(R1 x5 x2 x2 x1 x0)
(R1 x5 x2 x2 x2 x0)
(R1 x5 x2 x2 x3 x0)
(R1 x5 x2 x2 x4 x0)
(R1 x5 x2 x2 x5 x0)
(R1 x5 x2 x2 x6 x0)
(R1 x5 x2 x2 x7 x0)
(R1 x5 x2 x2 x8 x0)
(R1 x5 x2 x3 x0 x0)
(R1 x5 x2 x3 x1 x0)
(R1 x5 x2 x3 x2 x0)
(R1 x5 x2 x3 x3 x0)
(R1 x5 x2 x3 x4 x0)
(R1 x5 x2 x3 x5 x0)
(R1 x5 x2 x3 x6 x0)
(R1 x5 x2 x3 x7 x0)
(R1 x5 x2 x3 x8 x0)
(R1 x5 x2 x4 x0 x0)
(R1 x5 x2 x4 x1 x0)
(R1 x5 x2 x4 x2 x0)
(R1 x5 x2 x4 x3 x0)
(R1 x5 x2 x4 x4 x0)
(R1 x5 x2 x4 x5 x0)
(R1 x5 x2 x4 x6 x0)
(R1 x5 x2 x4 x7 x0)
(R1 x5 x2 x4 x8 x0)
(R1 x5 x2 x5 x0 x0)
(R1 x5 x2 x5 x1 x0)
(R1 x5 x2 x5 x2 x0)
(R1 x5 x2 x5 x3 x0)
(R1 x5 x2 x5 x4 x0)
(R1 x5 x2 x5 x5 x0)
(R1 x5 x2 x5 x6 x0)
(R1 x5 x2 x5 x7 x0)
(R1 x5 x2 x5 x8 x0)
(R1 x5 x2 x6 x0 x0)
(R1 x5 x2 x6 x1 x0)
(R1 x5 x2 x6 x2 x0)
(R1 x5 x2 x6 x3 x0)
(R1 x5 x2 x6 x4 x0)
(R1 x5 x2 x6 x5 x0)
(R1 x5 x2 x6 x6 x0)
(R1 x5 x2 x6 x7 x0)
(R1 x5 x2 x6 x8 x0)
(R1 x5 x2 x7 x0 x0)
(R1 x5 x2 x7 x1 x0)
(R1 x5 x2 x7 x2 x0)
(R1 x5 x2 x7 x3 x0)
(R1 x5 x2 x7 x4 x0)
(R1 x5 x2 x7 x5 x0)
(R1 x5 x2 x7 x6 x0)
(R1 x5 x2 x7 x7 x0)
(R1 x5 x2 x7 x8 x0)
(R1 x5 x2 x8 x0 x0)
(R1 x5 x2 x8 x1 x0)
(R1 x5 x2 x8 x2 x0)
(R1 x5 x2 x8 x3 x0)
(R1 x5 x2 x8 x4 x0)
(R1 x5 x2 x8 x5 x0)
(R1 x5 x2 x8 x6 x0)
(R1 x5 x2 x8 x7 x0)
(R1 x5 x2 x8 x8 x0)
(R1 x5 x3 x0 x0 x0)
(R1 x5 x3 x0 x1 x0)
(R1 x5 x3 x0 x2 x0)
(R1 x5 x3 x0 x3 x0)
(R1 x5 x3 x0 x4 x0)
(R1 x5 x3 x0 x5 x0)
(R1 x5 x3 x0 x6 x0)
(R1 x5 x3 x0 x7 x0)
(R1 x5 x3 x0 x8 x0)
(R1 x5 x3 x1 x0 x0)
(R1 x5 x3 x1 x1 x0)
(R1 x5 x3 x1 x2 x0)
(R1 x5 x3 x1 x3 x0)
(R1 x5 x3 x1 x4 x0)
(R1 x5 x3 x1 x5 x0)
(R1 x5 x3 x1 x6 x0)
(R1 x5 x3 x1 x7 x0)
(R1 x5 x3 x1 x8 x0)
(R1 x5 x3 x2 x0 x0)
(R1 x5 x3 x2 x1 x0)
(R1 x5 x3 x2 x2 x0)
(R1 x5 x3 x2 x3 x0)
(R1 x5 x3 x2 x4 x0)
(R1 x5 x3 x2 x5 x0)
(R1 x5 x3 x2 x6 x0)
(R1 x5 x3 x2 x7 x0)
(R1 x5 x3 x2 x8 x0)
(R1 x5 x3 x3 x0 x0)
(R1 x5 x3 x3 x1 x0)
(R1 x5 x3 x3 x2 x0)
(R1 x5 x3 x3 x3 x0)
(R1 x5 x3 x3 x4 x0)
(R1 x5 x3 x3 x5 x0)
(R1 x5 x3 x3 x6 x0)
(R1 x5 x3 x3 x7 x0)
(R1 x5 x3 x3 x8 x0)
(R1 x5 x3 x4 x0 x0)
(R1 x5 x3 x4 x1 x0)
(R1 x5 x3 x4 x2 x0)
(R1 x5 x3 x4 x3 x0)
(R1 x5 x3 x4 x4 x0)
(R1 x5 x3 x4 x5 x0)
(R1 x5 x3 x4 x6 x0)
(R1 x5 x3 x4 x7 x0)
(R1 x5 x3 x4 x8 x0)
(R1 x5 x3 x5 x0 x0)
(R1 x5 x3 x5 x1 x0)
(R1 x5 x3 x5 x2 x0)
(R1 x5 x3 x5 x3 x0)
(R1 x5 x3 x5 x4 x0)
(R1 x5 x3 x5 x5 x0)
(R1 x5 x3 x5 x6 x0)
(R1 x5 x3 x5 x7 x0)
(R1 x5 x3 x5 x8 x0)
(R1 x5 x3 x6 x0 x0)
(R1 x5 x3 x6 x1 x0)
(R1 x5 x3 x6 x2 x0)
(R1 x5 x3 x6 x3 x0)
(R1 x5 x3 x6 x4 x0)
(R1 x5 x3 x6 x5 x0)
(R1 x5 x3 x6 x6 x3)
(R1 x5 x3 x6 x7 x3)
(R1 x5 x3 x6 x8 x3)
(R1 x5 x3 x7 x0 x0)
(R1 x5 x3 x7 x1 x0)
(R1 x5 x3 x7 x2 x0)
(R1 x5 x3 x7 x3 x0)
(R1 x5 x3 x7 x4 x0)
(R1 x5 x3 x7 x5 x0)
(R1 x5 x3 x7 x6 x3)
(R1 x5 x3 x7 x7 x3)
(R1 x5 x3 x7 x8 x3)
(R1 x5 x3 x8 x0 x0)
(R1 x5 x3 x8 x1 x0)
(R1 x5 x3 x8 x2 x0)
(R1 x5 x3 x8 x3 x0)
(R1 x5 x3 x8 x4 x0)
(R1 x5 x3 x8 x5 x0)
(R1 x5 x3 x8 x6 x3)
(R1 x5 x3 x8 x7 x3)
(R1 x5 x3 x8 x8 x3)
(R1 x5 x4 x0 x0 x0)
(R1 x5 x4 x0 x1 x0)
(R1 x5 x4 x0 x2 x0)
(R1 x5 x4 x0 x3 x0)
(R1 x5 x4 x0 x4 x0)
(R1 x5 x4 x0 x5 x0)
(R1 x5 x4 x0 x6 x0)
(R1 x5 x4 x0 x7 x0)
(R1 x5 x4 x0 x8 x0)
(R1 x5 x4 x1 x0 x0)
(R1 x5 x4 x1 x1 x0)
(R1 x5 x4 x1 x2 x0)
(R1 x5 x4 x1 x3 x0)
(R1 x5 x4 x1 x4 x0)
(R1 x5 x4 x1 x5 x0)
(R1 x5 x4 x1 x6 x0)
(R1 x5 x4 x1 x7 x0)
(R1 x5 x4 x1 x8 x0)
(R1 x5 x4 x2 x0 x0)
(R1 x5 x4 x2 x1 x0)
(R1 x5 x4 x2 x2 x0)
(R1 x5 x4 x2 x3 x0)
(R1 x5 x4 x2 x4 x0)
(R1 x5 x4 x2 x5 x0)
(R1 x5 x4 x2 x6 x0)
(R1 x5 x4 x2 x7 x0)
(R1 x5 x4 x2 x8 x0)
(R1 x5 x4 x3 x0 x0)
(R1 x5 x4 x3 x1 x0)
(R1 x5 x4 x3 x2 x0)
(R1 x5 x4 x3 x3 x0)
(R1 x5 x4 x3 x4 x0)
(R1 x5 x4 x3 x5 x0)
(R1 x5 x4 x3 x6 x0)
(R1 x5 x4 x3 x7 x0)
(R1 x5 x4 x3 x8 x0)
(R1 x5 x4 x4 x0 x0)
(R1 x5 x4 x4 x1 x0)
(R1 x5 x4 x4 x2 x0)
(R1 x5 x4 x4 x3 x0)
(R1 x5 x4 x4 x4 x0)
(R1 x5 x4 x4 x5 x0)
(R1 x5 x4 x4 x6 x0)
(R1 x5 x4 x4 x7 x0)
(R1 x5 x4 x4 x8 x0)
(R1 x5 x4 x5 x0 x0)
(R1 x5 x4 x5 x1 x0)
(R1 x5 x4 x5 x2 x0)
(R1 x5 x4 x5 x3 x0)
(R1 x5 x4 x5 x4 x0)
(R1 x5 x4 x5 x5 x0)
(R1 x5 x4 x5 x6 x0)
(R1 x5 x4 x5 x7 x0)
(R1 x5 x4 x5 x8 x0)
(R1 x5 x4 x6 x0 x0)
(R1 x5 x4 x6 x1 x0)
(R1 x5 x4 x6 x2 x0)
(R1 x5 x4 x6 x3 x0)
(R1 x5 x4 x6 x4 x0)
(R1 x5 x4 x6 x5 x0)
(R1 x5 x4 x6 x6 x3)
(R1 x5 x4 x6 x7 x3)
(R1 x5 x4 x6 x8 x3)
(R1 x5 x4 x7 x0 x0)
(R1 x5 x4 x7 x1 x0)
(R1 x5 x4 x7 x2 x0)
(R1 x5 x4 x7 x3 x0)
(R1 x5 x4 x7 x4 x0)
(R1 x5 x4 x7 x5 x0)
(R1 x5 x4 x7 x6 x3)
(R1 x5 x4 x7 x7 x3)
(R1 x5 x4 x7 x8 x3)
(R1 x5 x4 x8 x0 x0)
(R1 x5 x4 x8 x1 x0)
(R1 x5 x4 x8 x2 x0)
(R1 x5 x4 x8 x3 x0)
(R1 x5 x4 x8 x4 x0)
(R1 x5 x4 x8 x5 x0)
(R1 x5 x4 x8 x6 x3)
(R1 x5 x4 x8 x7 x3)
(R1 x5 x4 x8 x8 x3)
(R1 x5 x5 x0 x0 x0)
(R1 x5 x5 x0 x1 x0)
(R1 x5 x5 x0 x2 x0)
(R1 x5 x5 x0 x3 x0)
(R1 x5 x5 x0 x4 x0)
(R1 x5 x5 x0 x5 x0)
(R1 x5 x5 x0 x6 x0)
(R1 x5 x5 x0 x7 x0)
(R1 x5 x5 x0 x8 x0)
(R1 x5 x5 x1 x0 x0)
(R1 x5 x5 x1 x1 x0)
(R1 x5 x5 x1 x2 x0)
(R1 x5 x5 x1 x3 x0)
(R1 x5 x5 x1 x4 x0)
(R1 x5 x5 x1 x5 x0)
(R1 x5 x5 x1 x6 x0)
(R1 x5 x5 x1 x7 x0)
(R1 x5 x5 x1 x8 x0)
(R1 x5 x5 x2 x0 x0)
(R1 x5 x5 x2 x1 x0)
(R1 x5 x5 x2 x2 x0)
(R1 x5 x5 x2 x3 x0)
(R1 x5 x5 x2 x4 x0)
(R1 x5 x5 x2 x5 x0)
(R1 x5 x5 x2 x6 x0)
(R1 x5 x5 x2 x7 x0)
(R1 x5 x5 x2 x8 x0)
(R1 x5 x5 x3 x0 x0)
(R1 x5 x5 x3 x1 x0)
(R1 x5 x5 x3 x2 x0)
(R1 x5 x5 x3 x3 x0)
(R1 x5 x5 x3 x4 x0)
(R1 x5 x5 x3 x5 x0)
(R1 x5 x5 x3 x6 x0)
(R1 x5 x5 x3 x7 x0)
(R1 x5 x5 x3 x8 x0)
(R1 x5 x5 x4 x0 x0)
(R1 x5 x5 x4 x1 x0)
(R1 x5 x5 x4 x2 x0)
(R1 x5 x5 x4 x3 x0)
(R1 x5 x5 x4 x4 x0)
(R1 x5 x5 x4 x5 x0)
(R1 x5 x5 x4 x6 x0)
(R1 x5 x5 x4 x7 x0)
(R1 x5 x5 x4 x8 x0)
(R1 x5 x5 x5 x0 x0)
(R1 x5 x5 x5 x1 x0)
(R1 x5 x5 x5 x2 x0)
(R1 x5 x5 x5 x3 x0)
(R1 x5 x5 x5 x4 x0)
(R1 x5 x5 x5 x5 x0)
(R1 x5 x5 x5 x6 x0)
(R1 x5 x5 x5 x7 x0)
(R1 x5 x5 x5 x8 x0)
(R1 x5 x5 x6 x0 x0)
(R1 x5 x5 x6 x1 x0)
(R1 x5 x5 x6 x2 x0)
(R1 x5 x5 x6 x3 x0)
(R1 x5 x5 x6 x4 x0)
(R1 x5 x5 x6 x5 x0)
(R1 x5 x5 x6 x6 x3)
(R1 x5 x5 x6 x7 x3)
(R1 x5 x5 x6 x8 x3)
(R1 x5 x5 x7 x0 x0)
(R1 x5 x5 x7 x1 x0)
(R1 x5 x5 x7 x2 x0)
(R1 x5 x5 x7 x3 x0)
(R1 x5 x5 x7 x4 x0)
(R1 x5 x5 x7 x5 x0)
(R1 x5 x5 x7 x6 x3)
(R1 x5 x5 x7 x7 x3)
(R1 x5 x5 x7 x8 x3)
(R1 x5 x5 x8 x0 x0)
(R1 x5 x5 x8 x1 x0)
(R1 x5 x5 x8 x2 x0)
(R1 x5 x5 x8 x3 x0)
(R1 x5 x5 x8 x4 x0)
(R1 x5 x5 x8 x5 x0)
(R1 x5 x5 x8 x6 x3)
(R1 x5 x5 x8 x7 x3)
(R1 x5 x5 x8 x8 x3)
(R1 x5 x6 x0 x0 x0)
(R1 x5 x6 x0 x1 x0)
(R1 x5 x6 x0 x2 x0)
(R1 x5 x6 x0 x3 x0)
(R1 x5 x6 x0 x4 x0)
(R1 x5 x6 x0 x5 x0)
(R1 x5 x6 x0 x6 x0)
(R1 x5 x6 x0 x7 x0)
(R1 x5 x6 x0 x8 x0)
(R1 x5 x6 x1 x0 x0)
(R1 x5 x6 x1 x1 x0)
(R1 x5 x6 x1 x2 x0)
(R1 x5 x6 x1 x3 x0)
(R1 x5 x6 x1 x4 x0)
(R1 x5 x6 x1 x5 x0)
(R1 x5 x6 x1 x6 x0)
(R1 x5 x6 x1 x7 x0)
(R1 x5 x6 x1 x8 x0)
(R1 x5 x6 x2 x0 x0)
(R1 x5 x6 x2 x1 x0)
(R1 x5 x6 x2 x2 x0)
(R1 x5 x6 x2 x3 x0)
(R1 x5 x6 x2 x4 x0)
(R1 x5 x6 x2 x5 x0)
(R1 x5 x6 x2 x6 x0)
(R1 x5 x6 x2 x7 x0)
(R1 x5 x6 x2 x8 x0)
(R1 x5 x6 x3 x0 x0)
(R1 x5 x6 x3 x1 x0)
(R1 x5 x6 x3 x2 x0)
(R1 x5 x6 x3 x3 x0)
(R1 x5 x6 x3 x4 x0)
(R1 x5 x6 x3 x5 x0)
(R1 x5 x6 x3 x6 x3)
(R1 x5 x6 x3 x7 x3)
(R1 x5 x6 x3 x8 x3)
(R1 x5 x6 x4 x0 x0)
(R1 x5 x6 x4 x1 x0)
(R1 x5 x6 x4 x2 x0)
(R1 x5 x6 x4 x3 x0)
(R1 x5 x6 x4 x4 x0)
(R1 x5 x6 x4 x5 x0)
(R1 x5 x6 x4 x6 x3)
(R1 x5 x6 x4 x7 x3)
(R1 x5 x6 x4 x8 x3)
(R1 x5 x6 x5 x0 x0)
(R1 x5 x6 x5 x1 x0)
(R1 x5 x6 x5 x2 x0)
(R1 x5 x6 x5 x3 x0)
(R1 x5 x6 x5 x4 x0)
(R1 x5 x6 x5 x5 x0)
(R1 x5 x6 x5 x6 x3)
(R1 x5 x6 x5 x7 x3)
(R1 x5 x6 x5 x8 x3)
(R1 x5 x6 x6 x0 x0)
(R1 x5 x6 x6 x1 x0)
(R1 x5 x6 x6 x2 x0)
(R1 x5 x6 x6 x3 x0)
(R1 x5 x6 x6 x4 x0)
(R1 x5 x6 x6 x5 x0)
(R1 x5 x6 x6 x6 x0)
(R1 x5 x6 x6 x7 x0)
(R1 x5 x6 x6 x8 x0)
(R1 x5 x6 x7 x0 x0)
(R1 x5 x6 x7 x1 x0)
(R1 x5 x6 x7 x2 x0)
(R1 x5 x6 x7 x3 x0)
(R1 x5 x6 x7 x4 x0)
(R1 x5 x6 x7 x5 x0)
(R1 x5 x6 x7 x6 x0)
(R1 x5 x6 x7 x7 x0)
(R1 x5 x6 x7 x8 x0)
(R1 x5 x6 x8 x0 x0)
(R1 x5 x6 x8 x1 x0)
(R1 x5 x6 x8 x2 x0)
(R1 x5 x6 x8 x3 x0)
(R1 x5 x6 x8 x4 x0)
(R1 x5 x6 x8 x5 x0)
(R1 x5 x6 x8 x6 x0)
(R1 x5 x6 x8 x7 x0)
(R1 x5 x6 x8 x8 x0)
(R1 x5 x7 x0 x0 x0)
(R1 x5 x7 x0 x1 x0)
(R1 x5 x7 x0 x2 x0)
(R1 x5 x7 x0 x3 x0)
(R1 x5 x7 x0 x4 x0)
(R1 x5 x7 x0 x5 x0)
(R1 x5 x7 x0 x6 x0)
(R1 x5 x7 x0 x7 x0)
(R1 x5 x7 x0 x8 x0)
(R1 x5 x7 x1 x0 x0)
(R1 x5 x7 x1 x1 x0)
(R1 x5 x7 x1 x2 x0)
(R1 x5 x7 x1 x3 x0)
(R1 x5 x7 x1 x4 x0)
(R1 x5 x7 x1 x5 x0)
(R1 x5 x7 x1 x6 x0)
(R1 x5 x7 x1 x7 x0)
(R1 x5 x7 x1 x8 x0)
(R1 x5 x7 x2 x0 x0)
(R1 x5 x7 x2 x1 x0)
(R1 x5 x7 x2 x2 x0)
(R1 x5 x7 x2 x3 x0)
(R1 x5 x7 x2 x4 x0)
(R1 x5 x7 x2 x5 x0)
(R1 x5 x7 x2 x6 x0)
(R1 x5 x7 x2 x7 x0)
(R1 x5 x7 x2 x8 x0)
(R1 x5 x7 x3 x0 x0)
(R1 x5 x7 x3 x1 x0)
(R1 x5 x7 x3 x2 x0)
(R1 x5 x7 x3 x3 x0)
(R1 x5 x7 x3 x4 x0)
(R1 x5 x7 x3 x5 x0)
(R1 x5 x7 x3 x6 x3)
(R1 x5 x7 x3 x7 x3)
(R1 x5 x7 x3 x8 x3)
(R1 x5 x7 x4 x0 x0)
(R1 x5 x7 x4 x1 x0)
(R1 x5 x7 x4 x2 x0)
(R1 x5 x7 x4 x3 x0)
(R1 x5 x7 x4 x4 x0)
(R1 x5 x7 x4 x5 x0)
(R1 x5 x7 x4 x6 x3)
(R1 x5 x7 x4 x7 x3)
(R1 x5 x7 x4 x8 x3)
(R1 x5 x7 x5 x0 x0)
(R1 x5 x7 x5 x1 x0)
(R1 x5 x7 x5 x2 x0)
(R1 x5 x7 x5 x3 x0)
(R1 x5 x7 x5 x4 x0)
(R1 x5 x7 x5 x5 x0)
(R1 x5 x7 x5 x6 x3)
(R1 x5 x7 x5 x7 x3)
(R1 x5 x7 x5 x8 x3)
(R1 x5 x7 x6 x0 x0)
(R1 x5 x7 x6 x1 x0)
(R1 x5 x7 x6 x2 x0)
(R1 x5 x7 x6 x3 x0)
(R1 x5 x7 x6 x4 x0)
(R1 x5 x7 x6 x5 x0)
(R1 x5 x7 x6 x6 x0)
(R1 x5 x7 x6 x7 x0)
(R1 x5 x7 x6 x8 x0)
(R1 x5 x7 x7 x0 x0)
(R1 x5 x7 x7 x1 x0)
(R1 x5 x7 x7 x2 x0)
(R1 x5 x7 x7 x3 x0)
(R1 x5 x7 x7 x4 x0)
(R1 x5 x7 x7 x5 x0)
(R1 x5 x7 x7 x6 x0)
(R1 x5 x7 x7 x7 x0)
(R1 x5 x7 x7 x8 x0)
(R1 x5 x7 x8 x0 x0)
(R1 x5 x7 x8 x1 x0)
(R1 x5 x7 x8 x2 x0)
(R1 x5 x7 x8 x3 x0)
(R1 x5 x7 x8 x4 x0)
(R1 x5 x7 x8 x5 x0)
(R1 x5 x7 x8 x6 x0)
(R1 x5 x7 x8 x7 x0)
(R1 x5 x7 x8 x8 x0)
(R1 x5 x8 x0 x0 x0)
(R1 x5 x8 x0 x1 x0)
(R1 x5 x8 x0 x2 x0)
(R1 x5 x8 x0 x3 x0)
(R1 x5 x8 x0 x4 x0)
(R1 x5 x8 x0 x5 x0)
(R1 x5 x8 x0 x6 x0)
(R1 x5 x8 x0 x7 x0)
(R1 x5 x8 x0 x8 x0)
(R1 x5 x8 x1 x0 x0)
(R1 x5 x8 x1 x1 x0)
(R1 x5 x8 x1 x2 x0)
(R1 x5 x8 x1 x3 x0)
(R1 x5 x8 x1 x4 x0)
(R1 x5 x8 x1 x5 x0)
(R1 x5 x8 x1 x6 x0)
(R1 x5 x8 x1 x7 x0)
(R1 x5 x8 x1 x8 x0)
(R1 x5 x8 x2 x0 x0)
(R1 x5 x8 x2 x1 x0)
(R1 x5 x8 x2 x2 x0)
(R1 x5 x8 x2 x3 x0)
(R1 x5 x8 x2 x4 x0)
(R1 x5 x8 x2 x5 x0)
(R1 x5 x8 x2 x6 x0)
(R1 x5 x8 x2 x7 x0)
(R1 x5 x8 x2 x8 x0)
(R1 x5 x8 x3 x0 x0)
(R1 x5 x8 x3 x1 x0)
(R1 x5 x8 x3 x2 x0)
(R1 x5 x8 x3 x3 x0)
(R1 x5 x8 x3 x4 x0)
(R1 x5 x8 x3 x5 x0)
(R1 x5 x8 x3 x6 x3)
(R1 x5 x8 x3 x7 x3)
(R1 x5 x8 x3 x8 x3)
(R1 x5 x8 x4 x0 x0)
(R1 x5 x8 x4 x1 x0)
(R1 x5 x8 x4 x2 x0)
(R1 x5 x8 x4 x3 x0)
(R1 x5 x8 x4 x4 x0)
(R1 x5 x8 x4 x5 x0)
(R1 x5 x8 x4 x6 x3)
(R1 x5 x8 x4 x7 x3)
(R1 x5 x8 x4 x8 x3)
(R1 x5 x8 x5 x0 x0)
(R1 x5 x8 x5 x1 x0)
(R1 x5 x8 x5 x2 x0)
(R1 x5 x8 x5 x3 x0)
(R1 x5 x8 x5 x4 x0)
(R1 x5 x8 x5 x5 x0)
(R1 x5 x8 x5 x6 x3)
(R1 x5 x8 x5 x7 x3)
(R1 x5 x8 x5 x8 x3)
(R1 x5 x8 x6 x0 x0)
(R1 x5 x8 x6 x1 x0)
(R1 x5 x8 x6 x2 x0)
(R1 x5 x8 x6 x3 x0)
(R1 x5 x8 x6 x4 x0)
(R1 x5 x8 x6 x5 x0)
(R1 x5 x8 x6 x6 x0)
(R1 x5 x8 x6 x7 x0)
(R1 x5 x8 x6 x8 x0)
(R1 x5 x8 x7 x0 x0)
(R1 x5 x8 x7 x1 x0)
(R1 x5 x8 x7 x2 x0)
(R1 x5 x8 x7 x3 x0)
(R1 x5 x8 x7 x4 x0)
(R1 x5 x8 x7 x5 x0)
(R1 x5 x8 x7 x6 x0)
(R1 x5 x8 x7 x7 x0)
(R1 x5 x8 x7 x8 x0)
(R1 x5 x8 x8 x0 x0)
(R1 x5 x8 x8 x1 x0)
(R1 x5 x8 x8 x2 x0)
(R1 x5 x8 x8 x3 x0)
(R1 x5 x8 x8 x4 x0)
(R1 x5 x8 x8 x5 x0)
(R1 x5 x8 x8 x6 x0)
(R1 x5 x8 x8 x7 x0)
(R1 x5 x8 x8 x8 x0)
(R1 x6 x0 x0 x0 x0)
(R1 x6 x0 x0 x1 x0)
(R1 x6 x0 x0 x2 x0)
(R1 x6 x0 x0 x3 x0)
(R1 x6 x0 x0 x4 x0)
(R1 x6 x0 x0 x5 x0)
(R1 x6 x0 x0 x6 x0)
(R1 x6 x0 x0 x7 x0)
(R1 x6 x0 x0 x8 x0)
(R1 x6 x0 x1 x0 x0)
(R1 x6 x0 x1 x1 x0)
(R1 x6 x0 x1 x2 x0)
(R1 x6 x0 x1 x3 x0)
(R1 x6 x0 x1 x4 x0)
(R1 x6 x0 x1 x5 x0)
(R1 x6 x0 x1 x6 x0)
(R1 x6 x0 x1 x7 x0)
(R1 x6 x0 x1 x8 x0)
(R1 x6 x0 x2 x0 x0)
(R1 x6 x0 x2 x1 x0)
(R1 x6 x0 x2 x2 x0)
(R1 x6 x0 x2 x3 x0)
(R1 x6 x0 x2 x4 x0)
(R1 x6 x0 x2 x5 x0)
(R1 x6 x0 x2 x6 x0)
(R1 x6 x0 x2 x7 x0)
(R1 x6 x0 x2 x8 x0)
(R1 x6 x0 x3 x0 x0)
(R1 x6 x0 x3 x1 x0)
(R1 x6 x0 x3 x2 x0)
(R1 x6 x0 x3 x3 x0)
(R1 x6 x0 x3 x4 x0)
(R1 x6 x0 x3 x5 x0)
(R1 x6 x0 x3 x6 x0)
(R1 x6 x0 x3 x7 x0)
(R1 x6 x0 x3 x8 x0)
(R1 x6 x0 x4 x0 x0)
(R1 x6 x0 x4 x1 x0)
(R1 x6 x0 x4 x2 x0)
(R1 x6 x0 x4 x3 x0)
(R1 x6 x0 x4 x4 x0)
(R1 x6 x0 x4 x5 x0)
(R1 x6 x0 x4 x6 x0)
(R1 x6 x0 x4 x7 x0)
(R1 x6 x0 x4 x8 x0)
(R1 x6 x0 x5 x0 x0)
(R1 x6 x0 x5 x1 x0)
(R1 x6 x0 x5 x2 x0)
(R1 x6 x0 x5 x3 x0)
(R1 x6 x0 x5 x4 x0)
(R1 x6 x0 x5 x5 x0)
(R1 x6 x0 x5 x6 x0)
(R1 x6 x0 x5 x7 x0)
(R1 x6 x0 x5 x8 x0)
(R1 x6 x0 x6 x0 x0)
(R1 x6 x0 x6 x1 x0)
(R1 x6 x0 x6 x2 x0)
(R1 x6 x0 x6 x3 x0)
(R1 x6 x0 x6 x4 x0)
(R1 x6 x0 x6 x5 x0)
(R1 x6 x0 x6 x6 x0)
(R1 x6 x0 x6 x7 x0)
(R1 x6 x0 x6 x8 x0)
(R1 x6 x0 x7 x0 x0)
(R1 x6 x0 x7 x1 x0)
(R1 x6 x0 x7 x2 x0)
(R1 x6 x0 x7 x3 x0)
(R1 x6 x0 x7 x4 x0)
(R1 x6 x0 x7 x5 x0)
(R1 x6 x0 x7 x6 x0)
(R1 x6 x0 x7 x7 x0)
(R1 x6 x0 x7 x8 x0)
(R1 x6 x0 x8 x0 x0)
(R1 x6 x0 x8 x1 x0)
(R1 x6 x0 x8 x2 x0)
(R1 x6 x0 x8 x3 x0)
(R1 x6 x0 x8 x4 x0)
(R1 x6 x0 x8 x5 x0)
(R1 x6 x0 x8 x6 x0)
(R1 x6 x0 x8 x7 x0)
(R1 x6 x0 x8 x8 x0)
(R1 x6 x1 x0 x0 x0)
(R1 x6 x1 x0 x1 x0)
(R1 x6 x1 x0 x2 x0)
(R1 x6 x1 x0 x3 x0)
(R1 x6 x1 x0 x4 x0)
(R1 x6 x1 x0 x5 x0)
(R1 x6 x1 x0 x6 x0)
(R1 x6 x1 x0 x7 x0)
(R1 x6 x1 x0 x8 x0)
(R1 x6 x1 x1 x0 x0)
(R1 x6 x1 x1 x1 x0)
(R1 x6 x1 x1 x2 x0)
(R1 x6 x1 x1 x3 x0)
(R1 x6 x1 x1 x4 x0)
(R1 x6 x1 x1 x5 x0)
(R1 x6 x1 x1 x6 x0)
(R1 x6 x1 x1 x7 x0)
(R1 x6 x1 x1 x8 x0)
(R1 x6 x1 x2 x0 x0)
(R1 x6 x1 x2 x1 x0)
(R1 x6 x1 x2 x2 x0)
(R1 x6 x1 x2 x3 x0)
(R1 x6 x1 x2 x4 x0)
(R1 x6 x1 x2 x5 x0)
(R1 x6 x1 x2 x6 x0)
(R1 x6 x1 x2 x7 x0)
(R1 x6 x1 x2 x8 x0)
(R1 x6 x1 x3 x0 x0)
(R1 x6 x1 x3 x1 x0)
(R1 x6 x1 x3 x2 x0)
(R1 x6 x1 x3 x3 x0)
(R1 x6 x1 x3 x4 x0)
(R1 x6 x1 x3 x5 x0)
(R1 x6 x1 x3 x6 x0)
(R1 x6 x1 x3 x7 x0)
(R1 x6 x1 x3 x8 x0)
(R1 x6 x1 x4 x0 x0)
(R1 x6 x1 x4 x1 x0)
(R1 x6 x1 x4 x2 x0)
(R1 x6 x1 x4 x3 x0)
(R1 x6 x1 x4 x4 x0)
(R1 x6 x1 x4 x5 x0)
(R1 x6 x1 x4 x6 x0)
(R1 x6 x1 x4 x7 x0)
(R1 x6 x1 x4 x8 x0)
(R1 x6 x1 x5 x0 x0)
(R1 x6 x1 x5 x1 x0)
(R1 x6 x1 x5 x2 x0)
(R1 x6 x1 x5 x3 x0)
(R1 x6 x1 x5 x4 x0)
(R1 x6 x1 x5 x5 x0)
(R1 x6 x1 x5 x6 x0)
(R1 x6 x1 x5 x7 x0)
(R1 x6 x1 x5 x8 x0)
(R1 x6 x1 x6 x0 x0)
(R1 x6 x1 x6 x1 x0)
(R1 x6 x1 x6 x2 x0)
(R1 x6 x1 x6 x3 x0)
(R1 x6 x1 x6 x4 x0)
(R1 x6 x1 x6 x5 x0)
(R1 x6 x1 x6 x6 x0)
(R1 x6 x1 x6 x7 x0)
(R1 x6 x1 x6 x8 x0)
(R1 x6 x1 x7 x0 x0)
(R1 x6 x1 x7 x1 x0)
(R1 x6 x1 x7 x2 x0)
(R1 x6 x1 x7 x3 x0)
(R1 x6 x1 x7 x4 x0)
(R1 x6 x1 x7 x5 x0)
(R1 x6 x1 x7 x6 x0)
(R1 x6 x1 x7 x7 x0)
(R1 x6 x1 x7 x8 x0)
(R1 x6 x1 x8 x0 x0)
(R1 x6 x1 x8 x1 x0)
(R1 x6 x1 x8 x2 x0)
(R1 x6 x1 x8 x3 x0)
(R1 x6 x1 x8 x4 x0)
(R1 x6 x1 x8 x5 x0)
(R1 x6 x1 x8 x6 x0)
(R1 x6 x1 x8 x7 x0)
(R1 x6 x1 x8 x8 x0)
(R1 x6 x2 x0 x0 x0)
(R1 x6 x2 x0 x1 x0)
(R1 x6 x2 x0 x2 x0)
(R1 x6 x2 x0 x3 x0)
(R1 x6 x2 x0 x4 x0)
(R1 x6 x2 x0 x5 x0)
(R1 x6 x2 x0 x6 x0)
(R1 x6 x2 x0 x7 x0)
(R1 x6 x2 x0 x8 x0)
(R1 x6 x2 x1 x0 x0)
(R1 x6 x2 x1 x1 x0)
(R1 x6 x2 x1 x2 x0)
(R1 x6 x2 x1 x3 x0)
(R1 x6 x2 x1 x4 x0)
(R1 x6 x2 x1 x5 x0)
(R1 x6 x2 x1 x6 x0)
(R1 x6 x2 x1 x7 x0)
(R1 x6 x2 x1 x8 x0)
(R1 x6 x2 x2 x0 x0)
(R1 x6 x2 x2 x1 x0)
(R1 x6 x2 x2 x2 x0)
(R1 x6 x2 x2 x3 x0)
(R1 x6 x2 x2 x4 x0)
(R1 x6 x2 x2 x5 x0)
(R1 x6 x2 x2 x6 x0)
(R1 x6 x2 x2 x7 x0)
(R1 x6 x2 x2 x8 x0)
(R1 x6 x2 x3 x0 x0)
(R1 x6 x2 x3 x1 x0)
(R1 x6 x2 x3 x2 x0)
(R1 x6 x2 x3 x3 x0)
(R1 x6 x2 x3 x4 x0)
(R1 x6 x2 x3 x5 x0)
(R1 x6 x2 x3 x6 x0)
(R1 x6 x2 x3 x7 x0)
(R1 x6 x2 x3 x8 x0)
(R1 x6 x2 x4 x0 x0)
(R1 x6 x2 x4 x1 x0)
(R1 x6 x2 x4 x2 x0)
(R1 x6 x2 x4 x3 x0)
(R1 x6 x2 x4 x4 x0)
(R1 x6 x2 x4 x5 x0)
(R1 x6 x2 x4 x6 x0)
(R1 x6 x2 x4 x7 x0)
(R1 x6 x2 x4 x8 x0)
(R1 x6 x2 x5 x0 x0)
(R1 x6 x2 x5 x1 x0)
(R1 x6 x2 x5 x2 x0)
(R1 x6 x2 x5 x3 x0)
(R1 x6 x2 x5 x4 x0)
(R1 x6 x2 x5 x5 x0)
(R1 x6 x2 x5 x6 x0)
(R1 x6 x2 x5 x7 x0)
(R1 x6 x2 x5 x8 x0)
(R1 x6 x2 x6 x0 x0)
(R1 x6 x2 x6 x1 x0)
(R1 x6 x2 x6 x2 x0)
(R1 x6 x2 x6 x3 x0)
(R1 x6 x2 x6 x4 x0)
(R1 x6 x2 x6 x5 x0)
(R1 x6 x2 x6 x6 x0)
(R1 x6 x2 x6 x7 x0)
(R1 x6 x2 x6 x8 x0)
(R1 x6 x2 x7 x0 x0)
(R1 x6 x2 x7 x1 x0)
(R1 x6 x2 x7 x2 x0)
(R1 x6 x2 x7 x3 x0)
(R1 x6 x2 x7 x4 x0)
(R1 x6 x2 x7 x5 x0)
(R1 x6 x2 x7 x6 x0)
(R1 x6 x2 x7 x7 x0)
(R1 x6 x2 x7 x8 x0)
(R1 x6 x2 x8 x0 x0)
(R1 x6 x2 x8 x1 x0)
(R1 x6 x2 x8 x2 x0)
(R1 x6 x2 x8 x3 x0)
(R1 x6 x2 x8 x4 x0)
(R1 x6 x2 x8 x5 x0)
(R1 x6 x2 x8 x6 x0)
(R1 x6 x2 x8 x7 x0)
(R1 x6 x2 x8 x8 x0)
(R1 x6 x3 x0 x0 x0)
(R1 x6 x3 x0 x1 x0)
(R1 x6 x3 x0 x2 x0)
(R1 x6 x3 x0 x3 x0)
(R1 x6 x3 x0 x4 x0)
(R1 x6 x3 x0 x5 x0)
(R1 x6 x3 x0 x6 x0)
(R1 x6 x3 x0 x7 x0)
(R1 x6 x3 x0 x8 x0)
(R1 x6 x3 x1 x0 x0)
(R1 x6 x3 x1 x1 x0)
(R1 x6 x3 x1 x2 x0)
(R1 x6 x3 x1 x3 x0)
(R1 x6 x3 x1 x4 x0)
(R1 x6 x3 x1 x5 x0)
(R1 x6 x3 x1 x6 x0)
(R1 x6 x3 x1 x7 x0)
(R1 x6 x3 x1 x8 x0)
(R1 x6 x3 x2 x0 x0)
(R1 x6 x3 x2 x1 x0)
(R1 x6 x3 x2 x2 x0)
(R1 x6 x3 x2 x3 x0)
(R1 x6 x3 x2 x4 x0)
(R1 x6 x3 x2 x5 x0)
(R1 x6 x3 x2 x6 x0)
(R1 x6 x3 x2 x7 x0)
(R1 x6 x3 x2 x8 x0)
(R1 x6 x3 x3 x0 x0)
(R1 x6 x3 x3 x1 x0)
(R1 x6 x3 x3 x2 x0)
(R1 x6 x3 x3 x3 x0)
(R1 x6 x3 x3 x4 x0)
(R1 x6 x3 x3 x5 x0)
(R1 x6 x3 x3 x6 x0)
(R1 x6 x3 x3 x7 x0)
(R1 x6 x3 x3 x8 x0)
(R1 x6 x3 x4 x0 x0)
(R1 x6 x3 x4 x1 x0)
(R1 x6 x3 x4 x2 x0)
(R1 x6 x3 x4 x3 x0)
(R1 x6 x3 x4 x4 x0)
(R1 x6 x3 x4 x5 x0)
(R1 x6 x3 x4 x6 x0)
(R1 x6 x3 x4 x7 x0)
(R1 x6 x3 x4 x8 x0)
(R1 x6 x3 x5 x0 x0)
(R1 x6 x3 x5 x1 x0)
(R1 x6 x3 x5 x2 x0)
(R1 x6 x3 x5 x3 x0)
(R1 x6 x3 x5 x4 x0)
(R1 x6 x3 x5 x5 x0)
(R1 x6 x3 x5 x6 x0)
(R1 x6 x3 x5 x7 x0)
(R1 x6 x3 x5 x8 x0)
(R1 x6 x3 x6 x0 x0)
(R1 x6 x3 x6 x1 x0)
(R1 x6 x3 x6 x2 x0)
(R1 x6 x3 x6 x3 x0)
(R1 x6 x3 x6 x4 x0)
(R1 x6 x3 x6 x5 x0)
(R1 x6 x3 x6 x6 x0)
(R1 x6 x3 x6 x7 x0)
(R1 x6 x3 x6 x8 x0)
(R1 x6 x3 x7 x0 x0)
(R1 x6 x3 x7 x1 x0)
(R1 x6 x3 x7 x2 x0)
(R1 x6 x3 x7 x3 x0)
(R1 x6 x3 x7 x4 x0)
(R1 x6 x3 x7 x5 x0)
(R1 x6 x3 x7 x6 x0)
(R1 x6 x3 x7 x7 x0)
(R1 x6 x3 x7 x8 x0)
(R1 x6 x3 x8 x0 x0)
(R1 x6 x3 x8 x1 x0)
(R1 x6 x3 x8 x2 x0)
(R1 x6 x3 x8 x3 x0)
(R1 x6 x3 x8 x4 x0)
(R1 x6 x3 x8 x5 x0)
(R1 x6 x3 x8 x6 x0)
(R1 x6 x3 x8 x7 x0)
(R1 x6 x3 x8 x8 x0)
(R1 x6 x4 x0 x0 x0)
(R1 x6 x4 x0 x1 x0)
(R1 x6 x4 x0 x2 x0)
(R1 x6 x4 x0 x3 x0)
(R1 x6 x4 x0 x4 x0)
(R1 x6 x4 x0 x5 x0)
(R1 x6 x4 x0 x6 x0)
(R1 x6 x4 x0 x7 x0)
(R1 x6 x4 x0 x8 x0)
(R1 x6 x4 x1 x0 x0)
(R1 x6 x4 x1 x1 x0)
(R1 x6 x4 x1 x2 x0)
(R1 x6 x4 x1 x3 x0)
(R1 x6 x4 x1 x4 x0)
(R1 x6 x4 x1 x5 x0)
(R1 x6 x4 x1 x6 x0)
(R1 x6 x4 x1 x7 x0)
(R1 x6 x4 x1 x8 x0)
(R1 x6 x4 x2 x0 x0)
(R1 x6 x4 x2 x1 x0)
(R1 x6 x4 x2 x2 x0)
(R1 x6 x4 x2 x3 x0)
(R1 x6 x4 x2 x4 x0)
(R1 x6 x4 x2 x5 x0)
(R1 x6 x4 x2 x6 x0)
(R1 x6 x4 x2 x7 x0)
(R1 x6 x4 x2 x8 x0)
(R1 x6 x4 x3 x0 x0)
(R1 x6 x4 x3 x1 x0)
(R1 x6 x4 x3 x2 x0)
(R1 x6 x4 x3 x3 x0)
(R1 x6 x4 x3 x4 x0)
(R1 x6 x4 x3 x5 x0)
(R1 x6 x4 x3 x6 x0)
(R1 x6 x4 x3 x7 x0)
(R1 x6 x4 x3 x8 x0)
(R1 x6 x4 x4 x0 x0)
(R1 x6 x4 x4 x1 x0)
(R1 x6 x4 x4 x2 x0)
(R1 x6 x4 x4 x3 x0)
(R1 x6 x4 x4 x4 x0)
(R1 x6 x4 x4 x5 x0)
(R1 x6 x4 x4 x6 x0)
(R1 x6 x4 x4 x7 x0)
(R1 x6 x4 x4 x8 x0)
(R1 x6 x4 x5 x0 x0)
(R1 x6 x4 x5 x1 x0)
(R1 x6 x4 x5 x2 x0)
(R1 x6 x4 x5 x3 x0)
(R1 x6 x4 x5 x4 x0)
(R1 x6 x4 x5 x5 x0)
(R1 x6 x4 x5 x6 x0)
(R1 x6 x4 x5 x7 x0)
(R1 x6 x4 x5 x8 x0)
(R1 x6 x4 x6 x0 x0)
(R1 x6 x4 x6 x1 x0)
(R1 x6 x4 x6 x2 x0)
(R1 x6 x4 x6 x3 x0)
(R1 x6 x4 x6 x4 x0)
(R1 x6 x4 x6 x5 x0)
(R1 x6 x4 x6 x6 x0)
(R1 x6 x4 x6 x7 x0)
(R1 x6 x4 x6 x8 x0)
(R1 x6 x4 x7 x0 x0)
(R1 x6 x4 x7 x1 x0)
(R1 x6 x4 x7 x2 x0)
(R1 x6 x4 x7 x3 x0)
(R1 x6 x4 x7 x4 x0)
(R1 x6 x4 x7 x5 x0)
(R1 x6 x4 x7 x6 x0)
(R1 x6 x4 x7 x7 x0)
(R1 x6 x4 x7 x8 x0)
(R1 x6 x4 x8 x0 x0)
(R1 x6 x4 x8 x1 x0)
(R1 x6 x4 x8 x2 x0)
(R1 x6 x4 x8 x3 x0)
(R1 x6 x4 x8 x4 x0)
(R1 x6 x4 x8 x5 x0)
(R1 x6 x4 x8 x6 x0)
(R1 x6 x4 x8 x7 x0)
(R1 x6 x4 x8 x8 x0)
(R1 x6 x5 x0 x0 x0)
(R1 x6 x5 x0 x1 x0)
(R1 x6 x5 x0 x2 x0)
(R1 x6 x5 x0 x3 x0)
(R1 x6 x5 x0 x4 x0)
(R1 x6 x5 x0 x5 x0)
(R1 x6 x5 x0 x6 x0)
(R1 x6 x5 x0 x7 x0)
(R1 x6 x5 x0 x8 x0)
(R1 x6 x5 x1 x0 x0)
(R1 x6 x5 x1 x1 x0)
(R1 x6 x5 x1 x2 x0)
(R1 x6 x5 x1 x3 x0)
(R1 x6 x5 x1 x4 x0)
(R1 x6 x5 x1 x5 x0)
(R1 x6 x5 x1 x6 x0)
(R1 x6 x5 x1 x7 x0)
(R1 x6 x5 x1 x8 x0)
(R1 x6 x5 x2 x0 x0)
(R1 x6 x5 x2 x1 x0)
(R1 x6 x5 x2 x2 x0)
(R1 x6 x5 x2 x3 x0)
(R1 x6 x5 x2 x4 x0)
(R1 x6 x5 x2 x5 x0)
(R1 x6 x5 x2 x6 x0)
(R1 x6 x5 x2 x7 x0)
(R1 x6 x5 x2 x8 x0)
(R1 x6 x5 x3 x0 x0)
(R1 x6 x5 x3 x1 x0)
(R1 x6 x5 x3 x2 x0)
(R1 x6 x5 x3 x3 x0)
(R1 x6 x5 x3 x4 x0)
(R1 x6 x5 x3 x5 x0)
(R1 x6 x5 x3 x6 x0)
(R1 x6 x5 x3 x7 x0)
(R1 x6 x5 x3 x8 x0)
(R1 x6 x5 x4 x0 x0)
(R1 x6 x5 x4 x1 x0)
(R1 x6 x5 x4 x2 x0)
(R1 x6 x5 x4 x3 x0)
(R1 x6 x5 x4 x4 x0)
(R1 x6 x5 x4 x5 x0)
(R1 x6 x5 x4 x6 x0)
(R1 x6 x5 x4 x7 x0)
(R1 x6 x5 x4 x8 x0)
(R1 x6 x5 x5 x0 x0)
(R1 x6 x5 x5 x1 x0)
(R1 x6 x5 x5 x2 x0)
(R1 x6 x5 x5 x3 x0)
(R1 x6 x5 x5 x4 x0)
(R1 x6 x5 x5 x5 x0)
(R1 x6 x5 x5 x6 x0)
(R1 x6 x5 x5 x7 x0)
(R1 x6 x5 x5 x8 x0)
(R1 x6 x5 x6 x0 x0)
(R1 x6 x5 x6 x1 x0)
(R1 x6 x5 x6 x2 x0)
(R1 x6 x5 x6 x3 x0)
(R1 x6 x5 x6 x4 x0)
(R1 x6 x5 x6 x5 x0)
(R1 x6 x5 x6 x6 x0)
(R1 x6 x5 x6 x7 x0)
(R1 x6 x5 x6 x8 x0)
(R1 x6 x5 x7 x0 x0)
(R1 x6 x5 x7 x1 x0)
(R1 x6 x5 x7 x2 x0)
(R1 x6 x5 x7 x3 x0)
(R1 x6 x5 x7 x4 x0)
(R1 x6 x5 x7 x5 x0)
(R1 x6 x5 x7 x6 x0)
(R1 x6 x5 x7 x7 x0)
(R1 x6 x5 x7 x8 x0)
(R1 x6 x5 x8 x0 x0)
(R1 x6 x5 x8 x1 x0)
(R1 x6 x5 x8 x2 x0)
(R1 x6 x5 x8 x3 x0)
(R1 x6 x5 x8 x4 x0)
(R1 x6 x5 x8 x5 x0)
(R1 x6 x5 x8 x6 x0)
(R1 x6 x5 x8 x7 x0)
(R1 x6 x5 x8 x8 x0)
(R1 x6 x6 x0 x0 x0)
(R1 x6 x6 x0 x1 x0)
(R1 x6 x6 x0 x2 x0)
(R1 x6 x6 x0 x3 x0)
(R1 x6 x6 x0 x4 x0)
(R1 x6 x6 x0 x5 x0)
(R1 x6 x6 x0 x6 x0)
(R1 x6 x6 x0 x7 x0)
(R1 x6 x6 x0 x8 x0)
(R1 x6 x6 x1 x0 x0)
(R1 x6 x6 x1 x1 x0)
(R1 x6 x6 x1 x2 x0)
(R1 x6 x6 x1 x3 x0)
(R1 x6 x6 x1 x4 x0)
(R1 x6 x6 x1 x5 x0)
(R1 x6 x6 x1 x6 x0)
(R1 x6 x6 x1 x7 x0)
(R1 x6 x6 x1 x8 x0)
(R1 x6 x6 x2 x0 x0)
(R1 x6 x6 x2 x1 x0)
(R1 x6 x6 x2 x2 x0)
(R1 x6 x6 x2 x3 x0)
(R1 x6 x6 x2 x4 x0)
(R1 x6 x6 x2 x5 x0)
(R1 x6 x6 x2 x6 x0)
(R1 x6 x6 x2 x7 x0)
(R1 x6 x6 x2 x8 x0)
(R1 x6 x6 x3 x0 x0)
(R1 x6 x6 x3 x1 x0)
(R1 x6 x6 x3 x2 x0)
(R1 x6 x6 x3 x3 x0)
(R1 x6 x6 x3 x4 x0)
(R1 x6 x6 x3 x5 x0)
(R1 x6 x6 x3 x6 x0)
(R1 x6 x6 x3 x7 x0)
(R1 x6 x6 x3 x8 x0)
(R1 x6 x6 x4 x0 x0)
(R1 x6 x6 x4 x1 x0)
(R1 x6 x6 x4 x2 x0)
(R1 x6 x6 x4 x3 x0)
(R1 x6 x6 x4 x4 x0)
(R1 x6 x6 x4 x5 x0)
(R1 x6 x6 x4 x6 x0)
(R1 x6 x6 x4 x7 x0)
(R1 x6 x6 x4 x8 x0)
(R1 x6 x6 x5 x0 x0)
(R1 x6 x6 x5 x1 x0)
(R1 x6 x6 x5 x2 x0)
(R1 x6 x6 x5 x3 x0)
(R1 x6 x6 x5 x4 x0)
(R1 x6 x6 x5 x5 x0)
(R1 x6 x6 x5 x6 x0)
(R1 x6 x6 x5 x7 x0)
(R1 x6 x6 x5 x8 x0)
(R1 x6 x6 x6 x0 x0)
(R1 x6 x6 x6 x1 x0)
(R1 x6 x6 x6 x2 x0)
(R1 x6 x6 x6 x3 x0)
(R1 x6 x6 x6 x4 x0)
(R1 x6 x6 x6 x5 x0)
(R1 x6 x6 x6 x6 x0)
(R1 x6 x6 x6 x7 x0)
(R1 x6 x6 x6 x8 x0)
(R1 x6 x6 x7 x0 x0)
(R1 x6 x6 x7 x1 x0)
(R1 x6 x6 x7 x2 x0)
(R1 x6 x6 x7 x3 x0)
(R1 x6 x6 x7 x4 x0)
(R1 x6 x6 x7 x5 x0)
(R1 x6 x6 x7 x6 x0)
(R1 x6 x6 x7 x7 x0)
(R1 x6 x6 x7 x8 x0)
(R1 x6 x6 x8 x0 x0)
(R1 x6 x6 x8 x1 x0)
(R1 x6 x6 x8 x2 x0)
(R1 x6 x6 x8 x3 x0)
(R1 x6 x6 x8 x4 x0)
(R1 x6 x6 x8 x5 x0)
(R1 x6 x6 x8 x6 x0)
(R1 x6 x6 x8 x7 x0)
(R1 x6 x6 x8 x8 x0)
(R1 x6 x7 x0 x0 x0)
(R1 x6 x7 x0 x1 x0)
(R1 x6 x7 x0 x2 x0)
(R1 x6 x7 x0 x3 x0)
(R1 x6 x7 x0 x4 x0)
(R1 x6 x7 x0 x5 x0)
(R1 x6 x7 x0 x6 x0)
(R1 x6 x7 x0 x7 x0)
(R1 x6 x7 x0 x8 x0)
(R1 x6 x7 x1 x0 x0)
(R1 x6 x7 x1 x1 x0)
(R1 x6 x7 x1 x2 x0)
(R1 x6 x7 x1 x3 x0)
(R1 x6 x7 x1 x4 x0)
(R1 x6 x7 x1 x5 x0)
(R1 x6 x7 x1 x6 x0)
(R1 x6 x7 x1 x7 x0)
(R1 x6 x7 x1 x8 x0)
(R1 x6 x7 x2 x0 x0)
(R1 x6 x7 x2 x1 x0)
(R1 x6 x7 x2 x2 x0)
(R1 x6 x7 x2 x3 x0)
(R1 x6 x7 x2 x4 x0)
(R1 x6 x7 x2 x5 x0)
(R1 x6 x7 x2 x6 x0)
(R1 x6 x7 x2 x7 x0)
(R1 x6 x7 x2 x8 x0)
(R1 x6 x7 x3 x0 x0)
(R1 x6 x7 x3 x1 x0)
(R1 x6 x7 x3 x2 x0)
(R1 x6 x7 x3 x3 x0)
(R1 x6 x7 x3 x4 x0)
(R1 x6 x7 x3 x5 x0)
(R1 x6 x7 x3 x6 x0)
(R1 x6 x7 x3 x7 x0)
(R1 x6 x7 x3 x8 x0)
(R1 x6 x7 x4 x0 x0)
(R1 x6 x7 x4 x1 x0)
(R1 x6 x7 x4 x2 x0)
(R1 x6 x7 x4 x3 x0)
(R1 x6 x7 x4 x4 x0)
(R1 x6 x7 x4 x5 x0)
(R1 x6 x7 x4 x6 x0)
(R1 x6 x7 x4 x7 x0)
(R1 x6 x7 x4 x8 x0)
(R1 x6 x7 x5 x0 x0)
(R1 x6 x7 x5 x1 x0)
(R1 x6 x7 x5 x2 x0)
(R1 x6 x7 x5 x3 x0)
(R1 x6 x7 x5 x4 x0)
(R1 x6 x7 x5 x5 x0)
(R1 x6 x7 x5 x6 x0)
(R1 x6 x7 x5 x7 x0)
(R1 x6 x7 x5 x8 x0)
(R1 x6 x7 x6 x0 x0)
(R1 x6 x7 x6 x1 x0)
(R1 x6 x7 x6 x2 x0)
(R1 x6 x7 x6 x3 x0)
(R1 x6 x7 x6 x4 x0)
(R1 x6 x7 x6 x5 x0)
(R1 x6 x7 x6 x6 x0)
(R1 x6 x7 x6 x7 x0)
(R1 x6 x7 x6 x8 x0)
(R1 x6 x7 x7 x0 x0)
(R1 x6 x7 x7 x1 x0)
(R1 x6 x7 x7 x2 x0)
(R1 x6 x7 x7 x3 x0)
(R1 x6 x7 x7 x4 x0)
(R1 x6 x7 x7 x5 x0)
(R1 x6 x7 x7 x6 x0)
(R1 x6 x7 x7 x7 x0)
(R1 x6 x7 x7 x8 x0)
(R1 x6 x7 x8 x0 x0)
(R1 x6 x7 x8 x1 x0)
(R1 x6 x7 x8 x2 x0)
(R1 x6 x7 x8 x3 x0)
(R1 x6 x7 x8 x4 x0)
(R1 x6 x7 x8 x5 x0)
(R1 x6 x7 x8 x6 x0)
(R1 x6 x7 x8 x7 x0)
(R1 x6 x7 x8 x8 x0)
(R1 x6 x8 x0 x0 x0)
(R1 x6 x8 x0 x1 x0)
(R1 x6 x8 x0 x2 x0)
(R1 x6 x8 x0 x3 x0)
(R1 x6 x8 x0 x4 x0)
(R1 x6 x8 x0 x5 x0)
(R1 x6 x8 x0 x6 x0)
(R1 x6 x8 x0 x7 x0)
(R1 x6 x8 x0 x8 x0)
(R1 x6 x8 x1 x0 x0)
(R1 x6 x8 x1 x1 x0)
(R1 x6 x8 x1 x2 x0)
(R1 x6 x8 x1 x3 x0)
(R1 x6 x8 x1 x4 x0)
(R1 x6 x8 x1 x5 x0)
(R1 x6 x8 x1 x6 x0)
(R1 x6 x8 x1 x7 x0)
(R1 x6 x8 x1 x8 x0)
(R1 x6 x8 x2 x0 x0)
(R1 x6 x8 x2 x1 x0)
(R1 x6 x8 x2 x2 x0)
(R1 x6 x8 x2 x3 x0)
(R1 x6 x8 x2 x4 x0)
(R1 x6 x8 x2 x5 x0)
(R1 x6 x8 x2 x6 x0)
(R1 x6 x8 x2 x7 x0)
(R1 x6 x8 x2 x8 x0)
(R1 x6 x8 x3 x0 x0)
(R1 x6 x8 x3 x1 x0)
(R1 x6 x8 x3 x2 x0)
(R1 x6 x8 x3 x3 x0)
(R1 x6 x8 x3 x4 x0)
(R1 x6 x8 x3 x5 x0)
(R1 x6 x8 x3 x6 x0)
(R1 x6 x8 x3 x7 x0)
(R1 x6 x8 x3 x8 x0)
(R1 x6 x8 x4 x0 x0)
(R1 x6 x8 x4 x1 x0)
(R1 x6 x8 x4 x2 x0)
(R1 x6 x8 x4 x3 x0)
(R1 x6 x8 x4 x4 x0)
(R1 x6 x8 x4 x5 x0)
(R1 x6 x8 x4 x6 x0)
(R1 x6 x8 x4 x7 x0)
(R1 x6 x8 x4 x8 x0)
(R1 x6 x8 x5 x0 x0)
(R1 x6 x8 x5 x1 x0)
(R1 x6 x8 x5 x2 x0)
(R1 x6 x8 x5 x3 x0)
(R1 x6 x8 x5 x4 x0)
(R1 x6 x8 x5 x5 x0)
(R1 x6 x8 x5 x6 x0)
(R1 x6 x8 x5 x7 x0)
(R1 x6 x8 x5 x8 x0)
(R1 x6 x8 x6 x0 x0)
(R1 x6 x8 x6 x1 x0)
(R1 x6 x8 x6 x2 x0)
(R1 x6 x8 x6 x3 x0)
(R1 x6 x8 x6 x4 x0)
(R1 x6 x8 x6 x5 x0)
(R1 x6 x8 x6 x6 x0)
(R1 x6 x8 x6 x7 x0)
(R1 x6 x8 x6 x8 x0)
(R1 x6 x8 x7 x0 x0)
(R1 x6 x8 x7 x1 x0)
(R1 x6 x8 x7 x2 x0)
(R1 x6 x8 x7 x3 x0)
(R1 x6 x8 x7 x4 x0)
(R1 x6 x8 x7 x5 x0)
(R1 x6 x8 x7 x6 x0)
(R1 x6 x8 x7 x7 x0)
(R1 x6 x8 x7 x8 x0)
(R1 x6 x8 x8 x0 x0)
(R1 x6 x8 x8 x1 x0)
(R1 x6 x8 x8 x2 x0)
(R1 x6 x8 x8 x3 x0)
(R1 x6 x8 x8 x4 x0)
(R1 x6 x8 x8 x5 x0)
(R1 x6 x8 x8 x6 x0)
(R1 x6 x8 x8 x7 x0)
(R1 x6 x8 x8 x8 x0)
(R1 x7 x0 x0 x0 x0)
(R1 x7 x0 x0 x1 x0)
(R1 x7 x0 x0 x2 x0)
(R1 x7 x0 x0 x3 x0)
(R1 x7 x0 x0 x4 x0)
(R1 x7 x0 x0 x5 x0)
(R1 x7 x0 x0 x6 x0)
(R1 x7 x0 x0 x7 x0)
(R1 x7 x0 x0 x8 x0)
(R1 x7 x0 x1 x0 x0)
(R1 x7 x0 x1 x1 x0)
(R1 x7 x0 x1 x2 x0)
(R1 x7 x0 x1 x3 x0)
(R1 x7 x0 x1 x4 x0)
(R1 x7 x0 x1 x5 x0)
(R1 x7 x0 x1 x6 x0)
(R1 x7 x0 x1 x7 x0)
(R1 x7 x0 x1 x8 x0)
(R1 x7 x0 x2 x0 x0)
(R1 x7 x0 x2 x1 x0)
(R1 x7 x0 x2 x2 x0)
(R1 x7 x0 x2 x3 x0)
(R1 x7 x0 x2 x4 x0)
(R1 x7 x0 x2 x5 x0)
(R1 x7 x0 x2 x6 x0)
(R1 x7 x0 x2 x7 x0)
(R1 x7 x0 x2 x8 x0)
(R1 x7 x0 x3 x0 x0)
(R1 x7 x0 x3 x1 x0)
(R1 x7 x0 x3 x2 x0)
(R1 x7 x0 x3 x3 x0)
(R1 x7 x0 x3 x4 x0)
(R1 x7 x0 x3 x5 x0)
(R1 x7 x0 x3 x6 x0)
(R1 x7 x0 x3 x7 x0)
(R1 x7 x0 x3 x8 x0)
(R1 x7 x0 x4 x0 x0)
(R1 x7 x0 x4 x1 x0)
(R1 x7 x0 x4 x2 x0)
(R1 x7 x0 x4 x3 x0)
(R1 x7 x0 x4 x4 x0)
(R1 x7 x0 x4 x5 x0)
(R1 x7 x0 x4 x6 x0)
(R1 x7 x0 x4 x7 x0)
(R1 x7 x0 x4 x8 x0)
(R1 x7 x0 x5 x0 x0)
(R1 x7 x0 x5 x1 x0)
(R1 x7 x0 x5 x2 x0)
(R1 x7 x0 x5 x3 x0)
(R1 x7 x0 x5 x4 x0)
(R1 x7 x0 x5 x5 x0)
(R1 x7 x0 x5 x6 x0)
(R1 x7 x0 x5 x7 x0)
(R1 x7 x0 x5 x8 x0)
(R1 x7 x0 x6 x0 x0)
(R1 x7 x0 x6 x1 x0)
(R1 x7 x0 x6 x2 x0)
(R1 x7 x0 x6 x3 x0)
(R1 x7 x0 x6 x4 x0)
(R1 x7 x0 x6 x5 x0)
(R1 x7 x0 x6 x6 x0)
(R1 x7 x0 x6 x7 x0)
(R1 x7 x0 x6 x8 x0)
(R1 x7 x0 x7 x0 x0)
(R1 x7 x0 x7 x1 x0)
(R1 x7 x0 x7 x2 x0)
(R1 x7 x0 x7 x3 x0)
(R1 x7 x0 x7 x4 x0)
(R1 x7 x0 x7 x5 x0)
(R1 x7 x0 x7 x6 x0)
(R1 x7 x0 x7 x7 x0)
(R1 x7 x0 x7 x8 x0)
(R1 x7 x0 x8 x0 x0)
(R1 x7 x0 x8 x1 x0)
(R1 x7 x0 x8 x2 x0)
(R1 x7 x0 x8 x3 x0)
(R1 x7 x0 x8 x4 x0)
(R1 x7 x0 x8 x5 x0)
(R1 x7 x0 x8 x6 x0)
(R1 x7 x0 x8 x7 x0)
(R1 x7 x0 x8 x8 x0)
(R1 x7 x1 x0 x0 x0)
(R1 x7 x1 x0 x1 x0)
(R1 x7 x1 x0 x2 x0)
(R1 x7 x1 x0 x3 x0)
(R1 x7 x1 x0 x4 x0)
(R1 x7 x1 x0 x5 x0)
(R1 x7 x1 x0 x6 x0)
(R1 x7 x1 x0 x7 x0)
(R1 x7 x1 x0 x8 x0)
(R1 x7 x1 x1 x0 x0)
(R1 x7 x1 x1 x1 x0)
(R1 x7 x1 x1 x2 x0)
(R1 x7 x1 x1 x3 x0)
(R1 x7 x1 x1 x4 x0)
(R1 x7 x1 x1 x5 x0)
(R1 x7 x1 x1 x6 x0)
(R1 x7 x1 x1 x7 x0)
(R1 x7 x1 x1 x8 x0)
(R1 x7 x1 x2 x0 x0)
(R1 x7 x1 x2 x1 x0)
(R1 x7 x1 x2 x2 x1)
(R1 x7 x1 x2 x3 x0)
(R1 x7 x1 x2 x4 x0)
(R1 x7 x1 x2 x5 x1)
(R1 x7 x1 x2 x6 x0)
(R1 x7 x1 x2 x7 x0)
(R1 x7 x1 x2 x8 x1)
(R1 x7 x1 x3 x0 x0)
(R1 x7 x1 x3 x1 x0)
(R1 x7 x1 x3 x2 x0)
(R1 x7 x1 x3 x3 x0)
(R1 x7 x1 x3 x4 x0)
(R1 x7 x1 x3 x5 x0)
(R1 x7 x1 x3 x6 x0)
(R1 x7 x1 x3 x7 x0)
(R1 x7 x1 x3 x8 x0)
(R1 x7 x1 x4 x0 x0)
(R1 x7 x1 x4 x1 x0)
(R1 x7 x1 x4 x2 x0)
(R1 x7 x1 x4 x3 x0)
(R1 x7 x1 x4 x4 x0)
(R1 x7 x1 x4 x5 x0)
(R1 x7 x1 x4 x6 x0)
(R1 x7 x1 x4 x7 x0)
(R1 x7 x1 x4 x8 x0)
(R1 x7 x1 x5 x0 x0)
(R1 x7 x1 x5 x1 x0)
(R1 x7 x1 x5 x2 x1)
(R1 x7 x1 x5 x3 x0)
(R1 x7 x1 x5 x4 x0)
(R1 x7 x1 x5 x5 x1)
(R1 x7 x1 x5 x6 x0)
(R1 x7 x1 x5 x7 x0)
(R1 x7 x1 x5 x8 x1)
(R1 x7 x1 x6 x0 x0)
(R1 x7 x1 x6 x1 x0)
(R1 x7 x1 x6 x2 x0)
(R1 x7 x1 x6 x3 x0)
(R1 x7 x1 x6 x4 x0)
(R1 x7 x1 x6 x5 x0)
(R1 x7 x1 x6 x6 x0)
(R1 x7 x1 x6 x7 x0)
(R1 x7 x1 x6 x8 x0)
(R1 x7 x1 x7 x0 x0)
(R1 x7 x1 x7 x1 x0)
(R1 x7 x1 x7 x2 x0)
(R1 x7 x1 x7 x3 x0)
(R1 x7 x1 x7 x4 x0)
(R1 x7 x1 x7 x5 x0)
(R1 x7 x1 x7 x6 x0)
(R1 x7 x1 x7 x7 x0)
(R1 x7 x1 x7 x8 x0)
(R1 x7 x1 x8 x0 x0)
(R1 x7 x1 x8 x1 x0)
(R1 x7 x1 x8 x2 x1)
(R1 x7 x1 x8 x3 x0)
(R1 x7 x1 x8 x4 x0)
(R1 x7 x1 x8 x5 x1)
(R1 x7 x1 x8 x6 x0)
(R1 x7 x1 x8 x7 x0)
(R1 x7 x1 x8 x8 x1)
(R1 x7 x2 x0 x0 x0)
(R1 x7 x2 x0 x1 x0)
(R1 x7 x2 x0 x2 x0)
(R1 x7 x2 x0 x3 x0)
(R1 x7 x2 x0 x4 x0)
(R1 x7 x2 x0 x5 x0)
(R1 x7 x2 x0 x6 x0)
(R1 x7 x2 x0 x7 x0)
(R1 x7 x2 x0 x8 x0)
(R1 x7 x2 x1 x0 x0)
(R1 x7 x2 x1 x1 x0)
(R1 x7 x2 x1 x2 x1)
(R1 x7 x2 x1 x3 x0)
(R1 x7 x2 x1 x4 x0)
(R1 x7 x2 x1 x5 x1)
(R1 x7 x2 x1 x6 x0)
(R1 x7 x2 x1 x7 x0)
(R1 x7 x2 x1 x8 x1)
(R1 x7 x2 x2 x0 x0)
(R1 x7 x2 x2 x1 x0)
(R1 x7 x2 x2 x2 x0)
(R1 x7 x2 x2 x3 x0)
(R1 x7 x2 x2 x4 x0)
(R1 x7 x2 x2 x5 x0)
(R1 x7 x2 x2 x6 x0)
(R1 x7 x2 x2 x7 x0)
(R1 x7 x2 x2 x8 x0)
(R1 x7 x2 x3 x0 x0)
(R1 x7 x2 x3 x1 x0)
(R1 x7 x2 x3 x2 x0)
(R1 x7 x2 x3 x3 x0)
(R1 x7 x2 x3 x4 x0)
(R1 x7 x2 x3 x5 x0)
(R1 x7 x2 x3 x6 x0)
(R1 x7 x2 x3 x7 x0)
(R1 x7 x2 x3 x8 x0)
(R1 x7 x2 x4 x0 x0)
(R1 x7 x2 x4 x1 x0)
(R1 x7 x2 x4 x2 x1)
(R1 x7 x2 x4 x3 x0)
(R1 x7 x2 x4 x4 x0)
(R1 x7 x2 x4 x5 x1)
(R1 x7 x2 x4 x6 x0)
(R1 x7 x2 x4 x7 x0)
(R1 x7 x2 x4 x8 x1)
(R1 x7 x2 x5 x0 x0)
(R1 x7 x2 x5 x1 x0)
(R1 x7 x2 x5 x2 x0)
(R1 x7 x2 x5 x3 x0)
(R1 x7 x2 x5 x4 x0)
(R1 x7 x2 x5 x5 x0)
(R1 x7 x2 x5 x6 x0)
(R1 x7 x2 x5 x7 x0)
(R1 x7 x2 x5 x8 x0)
(R1 x7 x2 x6 x0 x0)
(R1 x7 x2 x6 x1 x0)
(R1 x7 x2 x6 x2 x0)
(R1 x7 x2 x6 x3 x0)
(R1 x7 x2 x6 x4 x0)
(R1 x7 x2 x6 x5 x0)
(R1 x7 x2 x6 x6 x0)
(R1 x7 x2 x6 x7 x0)
(R1 x7 x2 x6 x8 x0)
(R1 x7 x2 x7 x0 x0)
(R1 x7 x2 x7 x1 x0)
(R1 x7 x2 x7 x2 x1)
(R1 x7 x2 x7 x3 x0)
(R1 x7 x2 x7 x4 x0)
(R1 x7 x2 x7 x5 x1)
(R1 x7 x2 x7 x6 x0)
(R1 x7 x2 x7 x7 x0)
(R1 x7 x2 x7 x8 x1)
(R1 x7 x2 x8 x0 x0)
(R1 x7 x2 x8 x1 x0)
(R1 x7 x2 x8 x2 x0)
(R1 x7 x2 x8 x3 x0)
(R1 x7 x2 x8 x4 x0)
(R1 x7 x2 x8 x5 x0)
(R1 x7 x2 x8 x6 x0)
(R1 x7 x2 x8 x7 x0)
(R1 x7 x2 x8 x8 x0)
(R1 x7 x3 x0 x0 x0)
(R1 x7 x3 x0 x1 x0)
(R1 x7 x3 x0 x2 x0)
(R1 x7 x3 x0 x3 x0)
(R1 x7 x3 x0 x4 x0)
(R1 x7 x3 x0 x5 x0)
(R1 x7 x3 x0 x6 x0)
(R1 x7 x3 x0 x7 x0)
(R1 x7 x3 x0 x8 x0)
(R1 x7 x3 x1 x0 x0)
(R1 x7 x3 x1 x1 x0)
(R1 x7 x3 x1 x2 x0)
(R1 x7 x3 x1 x3 x0)
(R1 x7 x3 x1 x4 x0)
(R1 x7 x3 x1 x5 x0)
(R1 x7 x3 x1 x6 x0)
(R1 x7 x3 x1 x7 x0)
(R1 x7 x3 x1 x8 x0)
(R1 x7 x3 x2 x0 x0)
(R1 x7 x3 x2 x1 x0)
(R1 x7 x3 x2 x2 x0)
(R1 x7 x3 x2 x3 x0)
(R1 x7 x3 x2 x4 x0)
(R1 x7 x3 x2 x5 x0)
(R1 x7 x3 x2 x6 x0)
(R1 x7 x3 x2 x7 x0)
(R1 x7 x3 x2 x8 x0)
(R1 x7 x3 x3 x0 x0)
(R1 x7 x3 x3 x1 x0)
(R1 x7 x3 x3 x2 x0)
(R1 x7 x3 x3 x3 x0)
(R1 x7 x3 x3 x4 x0)
(R1 x7 x3 x3 x5 x0)
(R1 x7 x3 x3 x6 x0)
(R1 x7 x3 x3 x7 x0)
(R1 x7 x3 x3 x8 x0)
(R1 x7 x3 x4 x0 x0)
(R1 x7 x3 x4 x1 x0)
(R1 x7 x3 x4 x2 x0)
(R1 x7 x3 x4 x3 x0)
(R1 x7 x3 x4 x4 x0)
(R1 x7 x3 x4 x5 x0)
(R1 x7 x3 x4 x6 x0)
(R1 x7 x3 x4 x7 x0)
(R1 x7 x3 x4 x8 x0)
(R1 x7 x3 x5 x0 x0)
(R1 x7 x3 x5 x1 x0)
(R1 x7 x3 x5 x2 x0)
(R1 x7 x3 x5 x3 x0)
(R1 x7 x3 x5 x4 x0)
(R1 x7 x3 x5 x5 x0)
(R1 x7 x3 x5 x6 x0)
(R1 x7 x3 x5 x7 x0)
(R1 x7 x3 x5 x8 x0)
(R1 x7 x3 x6 x0 x0)
(R1 x7 x3 x6 x1 x0)
(R1 x7 x3 x6 x2 x0)
(R1 x7 x3 x6 x3 x0)
(R1 x7 x3 x6 x4 x0)
(R1 x7 x3 x6 x5 x0)
(R1 x7 x3 x6 x6 x0)
(R1 x7 x3 x6 x7 x0)
(R1 x7 x3 x6 x8 x0)
(R1 x7 x3 x7 x0 x0)
(R1 x7 x3 x7 x1 x0)
(R1 x7 x3 x7 x2 x0)
(R1 x7 x3 x7 x3 x0)
(R1 x7 x3 x7 x4 x0)
(R1 x7 x3 x7 x5 x0)
(R1 x7 x3 x7 x6 x0)
(R1 x7 x3 x7 x7 x0)
(R1 x7 x3 x7 x8 x0)
(R1 x7 x3 x8 x0 x0)
(R1 x7 x3 x8 x1 x0)
(R1 x7 x3 x8 x2 x0)
(R1 x7 x3 x8 x3 x0)
(R1 x7 x3 x8 x4 x0)
(R1 x7 x3 x8 x5 x0)
(R1 x7 x3 x8 x6 x0)
(R1 x7 x3 x8 x7 x0)
(R1 x7 x3 x8 x8 x0)
(R1 x7 x4 x0 x0 x0)
(R1 x7 x4 x0 x1 x0)
(R1 x7 x4 x0 x2 x0)
(R1 x7 x4 x0 x3 x0)
(R1 x7 x4 x0 x4 x0)
(R1 x7 x4 x0 x5 x0)
(R1 x7 x4 x0 x6 x0)
(R1 x7 x4 x0 x7 x0)
(R1 x7 x4 x0 x8 x0)
(R1 x7 x4 x1 x0 x0)
(R1 x7 x4 x1 x1 x0)
(R1 x7 x4 x1 x2 x0)
(R1 x7 x4 x1 x3 x0)
(R1 x7 x4 x1 x4 x0)
(R1 x7 x4 x1 x5 x0)
(R1 x7 x4 x1 x6 x0)
(R1 x7 x4 x1 x7 x0)
(R1 x7 x4 x1 x8 x0)
(R1 x7 x4 x2 x0 x0)
(R1 x7 x4 x2 x1 x0)
(R1 x7 x4 x2 x2 x1)
(R1 x7 x4 x2 x3 x0)
(R1 x7 x4 x2 x4 x0)
(R1 x7 x4 x2 x5 x1)
(R1 x7 x4 x2 x6 x0)
(R1 x7 x4 x2 x7 x0)
(R1 x7 x4 x2 x8 x1)
(R1 x7 x4 x3 x0 x0)
(R1 x7 x4 x3 x1 x0)
(R1 x7 x4 x3 x2 x0)
(R1 x7 x4 x3 x3 x0)
(R1 x7 x4 x3 x4 x0)
(R1 x7 x4 x3 x5 x0)
(R1 x7 x4 x3 x6 x0)
(R1 x7 x4 x3 x7 x0)
(R1 x7 x4 x3 x8 x0)
(R1 x7 x4 x4 x0 x0)
(R1 x7 x4 x4 x1 x0)
(R1 x7 x4 x4 x2 x0)
(R1 x7 x4 x4 x3 x0)
(R1 x7 x4 x4 x4 x0)
(R1 x7 x4 x4 x5 x0)
(R1 x7 x4 x4 x6 x0)
(R1 x7 x4 x4 x7 x0)
(R1 x7 x4 x4 x8 x0)
(R1 x7 x4 x5 x0 x0)
(R1 x7 x4 x5 x1 x0)
(R1 x7 x4 x5 x2 x1)
(R1 x7 x4 x5 x3 x0)
(R1 x7 x4 x5 x4 x0)
(R1 x7 x4 x5 x5 x1)
(R1 x7 x4 x5 x6 x0)
(R1 x7 x4 x5 x7 x0)
(R1 x7 x4 x5 x8 x1)
(R1 x7 x4 x6 x0 x0)
(R1 x7 x4 x6 x1 x0)
(R1 x7 x4 x6 x2 x0)
(R1 x7 x4 x6 x3 x0)
(R1 x7 x4 x6 x4 x0)
(R1 x7 x4 x6 x5 x0)
(R1 x7 x4 x6 x6 x0)
(R1 x7 x4 x6 x7 x0)
(R1 x7 x4 x6 x8 x0)
(R1 x7 x4 x7 x0 x0)
(R1 x7 x4 x7 x1 x0)
(R1 x7 x4 x7 x2 x0)
(R1 x7 x4 x7 x3 x0)
(R1 x7 x4 x7 x4 x0)
(R1 x7 x4 x7 x5 x0)
(R1 x7 x4 x7 x6 x0)
(R1 x7 x4 x7 x7 x0)
(R1 x7 x4 x7 x8 x0)
(R1 x7 x4 x8 x0 x0)
(R1 x7 x4 x8 x1 x0)
(R1 x7 x4 x8 x2 x1)
(R1 x7 x4 x8 x3 x0)
(R1 x7 x4 x8 x4 x0)
(R1 x7 x4 x8 x5 x1)
(R1 x7 x4 x8 x6 x0)
(R1 x7 x4 x8 x7 x0)
(R1 x7 x4 x8 x8 x1)
(R1 x7 x5 x0 x0 x0)
(R1 x7 x5 x0 x1 x0)
(R1 x7 x5 x0 x2 x0)
(R1 x7 x5 x0 x3 x0)
(R1 x7 x5 x0 x4 x0)
(R1 x7 x5 x0 x5 x0)
(R1 x7 x5 x0 x6 x0)
(R1 x7 x5 x0 x7 x0)
(R1 x7 x5 x0 x8 x0)
(R1 x7 x5 x1 x0 x0)
(R1 x7 x5 x1 x1 x0)
(R1 x7 x5 x1 x2 x1)
(R1 x7 x5 x1 x3 x0)
(R1 x7 x5 x1 x4 x0)
(R1 x7 x5 x1 x5 x1)
(R1 x7 x5 x1 x6 x0)
(R1 x7 x5 x1 x7 x0)
(R1 x7 x5 x1 x8 x1)
(R1 x7 x5 x2 x0 x0)
(R1 x7 x5 x2 x1 x0)
(R1 x7 x5 x2 x2 x0)
(R1 x7 x5 x2 x3 x0)
(R1 x7 x5 x2 x4 x0)
(R1 x7 x5 x2 x5 x0)
(R1 x7 x5 x2 x6 x0)
(R1 x7 x5 x2 x7 x0)
(R1 x7 x5 x2 x8 x0)
(R1 x7 x5 x3 x0 x0)
(R1 x7 x5 x3 x1 x0)
(R1 x7 x5 x3 x2 x0)
(R1 x7 x5 x3 x3 x0)
(R1 x7 x5 x3 x4 x0)
(R1 x7 x5 x3 x5 x0)
(R1 x7 x5 x3 x6 x0)
(R1 x7 x5 x3 x7 x0)
(R1 x7 x5 x3 x8 x0)
(R1 x7 x5 x4 x0 x0)
(R1 x7 x5 x4 x1 x0)
(R1 x7 x5 x4 x2 x1)
(R1 x7 x5 x4 x3 x0)
(R1 x7 x5 x4 x4 x0)
(R1 x7 x5 x4 x5 x1)
(R1 x7 x5 x4 x6 x0)
(R1 x7 x5 x4 x7 x0)
(R1 x7 x5 x4 x8 x1)
(R1 x7 x5 x5 x0 x0)
(R1 x7 x5 x5 x1 x0)
(R1 x7 x5 x5 x2 x0)
(R1 x7 x5 x5 x3 x0)
(R1 x7 x5 x5 x4 x0)
(R1 x7 x5 x5 x5 x0)
(R1 x7 x5 x5 x6 x0)
(R1 x7 x5 x5 x7 x0)
(R1 x7 x5 x5 x8 x0)
(R1 x7 x5 x6 x0 x0)
(R1 x7 x5 x6 x1 x0)
(R1 x7 x5 x6 x2 x0)
(R1 x7 x5 x6 x3 x0)
(R1 x7 x5 x6 x4 x0)
(R1 x7 x5 x6 x5 x0)
(R1 x7 x5 x6 x6 x0)
(R1 x7 x5 x6 x7 x0)
(R1 x7 x5 x6 x8 x0)
(R1 x7 x5 x7 x0 x0)
(R1 x7 x5 x7 x1 x0)
(R1 x7 x5 x7 x2 x1)
(R1 x7 x5 x7 x3 x0)
(R1 x7 x5 x7 x4 x0)
(R1 x7 x5 x7 x5 x1)
(R1 x7 x5 x7 x6 x0)
(R1 x7 x5 x7 x7 x0)
(R1 x7 x5 x7 x8 x1)
(R1 x7 x5 x8 x0 x0)
(R1 x7 x5 x8 x1 x0)
(R1 x7 x5 x8 x2 x0)
(R1 x7 x5 x8 x3 x0)
(R1 x7 x5 x8 x4 x0)
(R1 x7 x5 x8 x5 x0)
(R1 x7 x5 x8 x6 x0)
(R1 x7 x5 x8 x7 x0)
(R1 x7 x5 x8 x8 x0)
(R1 x7 x6 x0 x0 x0)
(R1 x7 x6 x0 x1 x0)
(R1 x7 x6 x0 x2 x0)
(R1 x7 x6 x0 x3 x0)
(R1 x7 x6 x0 x4 x0)
(R1 x7 x6 x0 x5 x0)
(R1 x7 x6 x0 x6 x0)
(R1 x7 x6 x0 x7 x0)
(R1 x7 x6 x0 x8 x0)
(R1 x7 x6 x1 x0 x0)
(R1 x7 x6 x1 x1 x0)
(R1 x7 x6 x1 x2 x0)
(R1 x7 x6 x1 x3 x0)
(R1 x7 x6 x1 x4 x0)
(R1 x7 x6 x1 x5 x0)
(R1 x7 x6 x1 x6 x0)
(R1 x7 x6 x1 x7 x0)
(R1 x7 x6 x1 x8 x0)
(R1 x7 x6 x2 x0 x0)
(R1 x7 x6 x2 x1 x0)
(R1 x7 x6 x2 x2 x0)
(R1 x7 x6 x2 x3 x0)
(R1 x7 x6 x2 x4 x0)
(R1 x7 x6 x2 x5 x0)
(R1 x7 x6 x2 x6 x0)
(R1 x7 x6 x2 x7 x0)
(R1 x7 x6 x2 x8 x0)
(R1 x7 x6 x3 x0 x0)
(R1 x7 x6 x3 x1 x0)
(R1 x7 x6 x3 x2 x0)
(R1 x7 x6 x3 x3 x0)
(R1 x7 x6 x3 x4 x0)
(R1 x7 x6 x3 x5 x0)
(R1 x7 x6 x3 x6 x0)
(R1 x7 x6 x3 x7 x0)
(R1 x7 x6 x3 x8 x0)
(R1 x7 x6 x4 x0 x0)
(R1 x7 x6 x4 x1 x0)
(R1 x7 x6 x4 x2 x0)
(R1 x7 x6 x4 x3 x0)
(R1 x7 x6 x4 x4 x0)
(R1 x7 x6 x4 x5 x0)
(R1 x7 x6 x4 x6 x0)
(R1 x7 x6 x4 x7 x0)
(R1 x7 x6 x4 x8 x0)
(R1 x7 x6 x5 x0 x0)
(R1 x7 x6 x5 x1 x0)
(R1 x7 x6 x5 x2 x0)
(R1 x7 x6 x5 x3 x0)
(R1 x7 x6 x5 x4 x0)
(R1 x7 x6 x5 x5 x0)
(R1 x7 x6 x5 x6 x0)
(R1 x7 x6 x5 x7 x0)
(R1 x7 x6 x5 x8 x0)
(R1 x7 x6 x6 x0 x0)
(R1 x7 x6 x6 x1 x0)
(R1 x7 x6 x6 x2 x0)
(R1 x7 x6 x6 x3 x0)
(R1 x7 x6 x6 x4 x0)
(R1 x7 x6 x6 x5 x0)
(R1 x7 x6 x6 x6 x0)
(R1 x7 x6 x6 x7 x0)
(R1 x7 x6 x6 x8 x0)
(R1 x7 x6 x7 x0 x0)
(R1 x7 x6 x7 x1 x0)
(R1 x7 x6 x7 x2 x0)
(R1 x7 x6 x7 x3 x0)
(R1 x7 x6 x7 x4 x0)
(R1 x7 x6 x7 x5 x0)
(R1 x7 x6 x7 x6 x0)
(R1 x7 x6 x7 x7 x0)
(R1 x7 x6 x7 x8 x0)
(R1 x7 x6 x8 x0 x0)
(R1 x7 x6 x8 x1 x0)
(R1 x7 x6 x8 x2 x0)
(R1 x7 x6 x8 x3 x0)
(R1 x7 x6 x8 x4 x0)
(R1 x7 x6 x8 x5 x0)
(R1 x7 x6 x8 x6 x0)
(R1 x7 x6 x8 x7 x0)
(R1 x7 x6 x8 x8 x0)
(R1 x7 x7 x0 x0 x0)
(R1 x7 x7 x0 x1 x0)
(R1 x7 x7 x0 x2 x0)
(R1 x7 x7 x0 x3 x0)
(R1 x7 x7 x0 x4 x0)
(R1 x7 x7 x0 x5 x0)
(R1 x7 x7 x0 x6 x0)
(R1 x7 x7 x0 x7 x0)
(R1 x7 x7 x0 x8 x0)
(R1 x7 x7 x1 x0 x0)
(R1 x7 x7 x1 x1 x0)
(R1 x7 x7 x1 x2 x0)
(R1 x7 x7 x1 x3 x0)
(R1 x7 x7 x1 x4 x0)
(R1 x7 x7 x1 x5 x0)
(R1 x7 x7 x1 x6 x0)
(R1 x7 x7 x1 x7 x0)
(R1 x7 x7 x1 x8 x0)
(R1 x7 x7 x2 x0 x0)
(R1 x7 x7 x2 x1 x0)
(R1 x7 x7 x2 x2 x1)
(R1 x7 x7 x2 x3 x0)
(R1 x7 x7 x2 x4 x0)
(R1 x7 x7 x2 x5 x1)
(R1 x7 x7 x2 x6 x0)
(R1 x7 x7 x2 x7 x0)
(R1 x7 x7 x2 x8 x1)
(R1 x7 x7 x3 x0 x0)
(R1 x7 x7 x3 x1 x0)
(R1 x7 x7 x3 x2 x0)
(R1 x7 x7 x3 x3 x0)
(R1 x7 x7 x3 x4 x0)
(R1 x7 x7 x3 x5 x0)
(R1 x7 x7 x3 x6 x0)
(R1 x7 x7 x3 x7 x0)
(R1 x7 x7 x3 x8 x0)
(R1 x7 x7 x4 x0 x0)
(R1 x7 x7 x4 x1 x0)
(R1 x7 x7 x4 x2 x0)
(R1 x7 x7 x4 x3 x0)
(R1 x7 x7 x4 x4 x0)
(R1 x7 x7 x4 x5 x0)
(R1 x7 x7 x4 x6 x0)
(R1 x7 x7 x4 x7 x0)
(R1 x7 x7 x4 x8 x0)
(R1 x7 x7 x5 x0 x0)
(R1 x7 x7 x5 x1 x0)
(R1 x7 x7 x5 x2 x1)
(R1 x7 x7 x5 x3 x0)
(R1 x7 x7 x5 x4 x0)
(R1 x7 x7 x5 x5 x1)
(R1 x7 x7 x5 x6 x0)
(R1 x7 x7 x5 x7 x0)
(R1 x7 x7 x5 x8 x1)
(R1 x7 x7 x6 x0 x0)
(R1 x7 x7 x6 x1 x0)
(R1 x7 x7 x6 x2 x0)
(R1 x7 x7 x6 x3 x0)
(R1 x7 x7 x6 x4 x0)
(R1 x7 x7 x6 x5 x0)
(R1 x7 x7 x6 x6 x0)
(R1 x7 x7 x6 x7 x0)
(R1 x7 x7 x6 x8 x0)
(R1 x7 x7 x7 x0 x0)
(R1 x7 x7 x7 x1 x0)
(R1 x7 x7 x7 x2 x0)
(R1 x7 x7 x7 x3 x0)
(R1 x7 x7 x7 x4 x0)
(R1 x7 x7 x7 x5 x0)
(R1 x7 x7 x7 x6 x0)
(R1 x7 x7 x7 x7 x0)
(R1 x7 x7 x7 x8 x0)
(R1 x7 x7 x8 x0 x0)
(R1 x7 x7 x8 x1 x0)
(R1 x7 x7 x8 x2 x1)
(R1 x7 x7 x8 x3 x0)
(R1 x7 x7 x8 x4 x0)
(R1 x7 x7 x8 x5 x1)
(R1 x7 x7 x8 x6 x0)
(R1 x7 x7 x8 x7 x0)
(R1 x7 x7 x8 x8 x1)
(R1 x7 x8 x0 x0 x0)
(R1 x7 x8 x0 x1 x0)
(R1 x7 x8 x0 x2 x0)
(R1 x7 x8 x0 x3 x0)
(R1 x7 x8 x0 x4 x0)
(R1 x7 x8 x0 x5 x0)
(R1 x7 x8 x0 x6 x0)
(R1 x7 x8 x0 x7 x0)
(R1 x7 x8 x0 x8 x0)
(R1 x7 x8 x1 x0 x0)
(R1 x7 x8 x1 x1 x0)
(R1 x7 x8 x1 x2 x1)
(R1 x7 x8 x1 x3 x0)
(R1 x7 x8 x1 x4 x0)
(R1 x7 x8 x1 x5 x1)
(R1 x7 x8 x1 x6 x0)
(R1 x7 x8 x1 x7 x0)
(R1 x7 x8 x1 x8 x1)
(R1 x7 x8 x2 x0 x0)
(R1 x7 x8 x2 x1 x0)
(R1 x7 x8 x2 x2 x0)
(R1 x7 x8 x2 x3 x0)
(R1 x7 x8 x2 x4 x0)
(R1 x7 x8 x2 x5 x0)
(R1 x7 x8 x2 x6 x0)
(R1 x7 x8 x2 x7 x0)
(R1 x7 x8 x2 x8 x0)
(R1 x7 x8 x3 x0 x0)
(R1 x7 x8 x3 x1 x0)
(R1 x7 x8 x3 x2 x0)
(R1 x7 x8 x3 x3 x0)
(R1 x7 x8 x3 x4 x0)
(R1 x7 x8 x3 x5 x0)
(R1 x7 x8 x3 x6 x0)
(R1 x7 x8 x3 x7 x0)
(R1 x7 x8 x3 x8 x0)
(R1 x7 x8 x4 x0 x0)
(R1 x7 x8 x4 x1 x0)
(R1 x7 x8 x4 x2 x1)
(R1 x7 x8 x4 x3 x0)
(R1 x7 x8 x4 x4 x0)
(R1 x7 x8 x4 x5 x1)
(R1 x7 x8 x4 x6 x0)
(R1 x7 x8 x4 x7 x0)
(R1 x7 x8 x4 x8 x1)
(R1 x7 x8 x5 x0 x0)
(R1 x7 x8 x5 x1 x0)
(R1 x7 x8 x5 x2 x0)
(R1 x7 x8 x5 x3 x0)
(R1 x7 x8 x5 x4 x0)
(R1 x7 x8 x5 x5 x0)
(R1 x7 x8 x5 x6 x0)
(R1 x7 x8 x5 x7 x0)
(R1 x7 x8 x5 x8 x0)
(R1 x7 x8 x6 x0 x0)
(R1 x7 x8 x6 x1 x0)
(R1 x7 x8 x6 x2 x0)
(R1 x7 x8 x6 x3 x0)
(R1 x7 x8 x6 x4 x0)
(R1 x7 x8 x6 x5 x0)
(R1 x7 x8 x6 x6 x0)
(R1 x7 x8 x6 x7 x0)
(R1 x7 x8 x6 x8 x0)
(R1 x7 x8 x7 x0 x0)
(R1 x7 x8 x7 x1 x0)
(R1 x7 x8 x7 x2 x1)
(R1 x7 x8 x7 x3 x0)
(R1 x7 x8 x7 x4 x0)
(R1 x7 x8 x7 x5 x1)
(R1 x7 x8 x7 x6 x0)
(R1 x7 x8 x7 x7 x0)
(R1 x7 x8 x7 x8 x1)
(R1 x7 x8 x8 x0 x0)
(R1 x7 x8 x8 x1 x0)
(R1 x7 x8 x8 x2 x0)
(R1 x7 x8 x8 x3 x0)
(R1 x7 x8 x8 x4 x0)
(R1 x7 x8 x8 x5 x0)
(R1 x7 x8 x8 x6 x0)
(R1 x7 x8 x8 x7 x0)
(R1 x7 x8 x8 x8 x0)
(R1 x8 x0 x0 x0 x0)
(R1 x8 x0 x0 x1 x0)
(R1 x8 x0 x0 x2 x0)
(R1 x8 x0 x0 x3 x0)
(R1 x8 x0 x0 x4 x0)
(R1 x8 x0 x0 x5 x0)
(R1 x8 x0 x0 x6 x0)
(R1 x8 x0 x0 x7 x0)
(R1 x8 x0 x0 x8 x0)
(R1 x8 x0 x1 x0 x0)
(R1 x8 x0 x1 x1 x0)
(R1 x8 x0 x1 x2 x0)
(R1 x8 x0 x1 x3 x0)
(R1 x8 x0 x1 x4 x0)
(R1 x8 x0 x1 x5 x0)
(R1 x8 x0 x1 x6 x0)
(R1 x8 x0 x1 x7 x0)
(R1 x8 x0 x1 x8 x0)
(R1 x8 x0 x2 x0 x0)
(R1 x8 x0 x2 x1 x0)
(R1 x8 x0 x2 x2 x0)
(R1 x8 x0 x2 x3 x0)
(R1 x8 x0 x2 x4 x0)
(R1 x8 x0 x2 x5 x0)
(R1 x8 x0 x2 x6 x0)
(R1 x8 x0 x2 x7 x0)
(R1 x8 x0 x2 x8 x0)
(R1 x8 x0 x3 x0 x0)
(R1 x8 x0 x3 x1 x0)
(R1 x8 x0 x3 x2 x0)
(R1 x8 x0 x3 x3 x0)
(R1 x8 x0 x3 x4 x0)
(R1 x8 x0 x3 x5 x0)
(R1 x8 x0 x3 x6 x0)
(R1 x8 x0 x3 x7 x0)
(R1 x8 x0 x3 x8 x0)
(R1 x8 x0 x4 x0 x0)
(R1 x8 x0 x4 x1 x0)
(R1 x8 x0 x4 x2 x0)
(R1 x8 x0 x4 x3 x0)
(R1 x8 x0 x4 x4 x0)
(R1 x8 x0 x4 x5 x0)
(R1 x8 x0 x4 x6 x0)
(R1 x8 x0 x4 x7 x0)
(R1 x8 x0 x4 x8 x0)
(R1 x8 x0 x5 x0 x0)
(R1 x8 x0 x5 x1 x0)
(R1 x8 x0 x5 x2 x0)
(R1 x8 x0 x5 x3 x0)
(R1 x8 x0 x5 x4 x0)
(R1 x8 x0 x5 x5 x0)
(R1 x8 x0 x5 x6 x0)
(R1 x8 x0 x5 x7 x0)
(R1 x8 x0 x5 x8 x0)
(R1 x8 x0 x6 x0 x0)
(R1 x8 x0 x6 x1 x0)
(R1 x8 x0 x6 x2 x0)
(R1 x8 x0 x6 x3 x0)
(R1 x8 x0 x6 x4 x0)
(R1 x8 x0 x6 x5 x0)
(R1 x8 x0 x6 x6 x0)
(R1 x8 x0 x6 x7 x0)
(R1 x8 x0 x6 x8 x0)
(R1 x8 x0 x7 x0 x0)
(R1 x8 x0 x7 x1 x0)
(R1 x8 x0 x7 x2 x0)
(R1 x8 x0 x7 x3 x0)
(R1 x8 x0 x7 x4 x0)
(R1 x8 x0 x7 x5 x0)
(R1 x8 x0 x7 x6 x0)
(R1 x8 x0 x7 x7 x0)
(R1 x8 x0 x7 x8 x0)
(R1 x8 x0 x8 x0 x0)
(R1 x8 x0 x8 x1 x0)
(R1 x8 x0 x8 x2 x0)
(R1 x8 x0 x8 x3 x0)
(R1 x8 x0 x8 x4 x0)
(R1 x8 x0 x8 x5 x0)
(R1 x8 x0 x8 x6 x0)
(R1 x8 x0 x8 x7 x0)
(R1 x8 x0 x8 x8 x0)
(R1 x8 x1 x0 x0 x0)
(R1 x8 x1 x0 x1 x0)
(R1 x8 x1 x0 x2 x0)
(R1 x8 x1 x0 x3 x0)
(R1 x8 x1 x0 x4 x0)
(R1 x8 x1 x0 x5 x0)
(R1 x8 x1 x0 x6 x0)
(R1 x8 x1 x0 x7 x0)
(R1 x8 x1 x0 x8 x0)
(R1 x8 x1 x1 x0 x0)
(R1 x8 x1 x1 x1 x0)
(R1 x8 x1 x1 x2 x0)
(R1 x8 x1 x1 x3 x0)
(R1 x8 x1 x1 x4 x0)
(R1 x8 x1 x1 x5 x0)
(R1 x8 x1 x1 x6 x0)
(R1 x8 x1 x1 x7 x0)
(R1 x8 x1 x1 x8 x0)
(R1 x8 x1 x2 x0 x0)
(R1 x8 x1 x2 x1 x0)
(R1 x8 x1 x2 x2 x0)
(R1 x8 x1 x2 x3 x0)
(R1 x8 x1 x2 x4 x0)
(R1 x8 x1 x2 x5 x0)
(R1 x8 x1 x2 x6 x0)
(R1 x8 x1 x2 x7 x0)
(R1 x8 x1 x2 x8 x0)
(R1 x8 x1 x3 x0 x0)
(R1 x8 x1 x3 x1 x0)
(R1 x8 x1 x3 x2 x0)
(R1 x8 x1 x3 x3 x0)
(R1 x8 x1 x3 x4 x0)
(R1 x8 x1 x3 x5 x0)
(R1 x8 x1 x3 x6 x0)
(R1 x8 x1 x3 x7 x0)
(R1 x8 x1 x3 x8 x0)
(R1 x8 x1 x4 x0 x0)
(R1 x8 x1 x4 x1 x0)
(R1 x8 x1 x4 x2 x0)
(R1 x8 x1 x4 x3 x0)
(R1 x8 x1 x4 x4 x0)
(R1 x8 x1 x4 x5 x0)
(R1 x8 x1 x4 x6 x0)
(R1 x8 x1 x4 x7 x0)
(R1 x8 x1 x4 x8 x0)
(R1 x8 x1 x5 x0 x0)
(R1 x8 x1 x5 x1 x0)
(R1 x8 x1 x5 x2 x0)
(R1 x8 x1 x5 x3 x0)
(R1 x8 x1 x5 x4 x0)
(R1 x8 x1 x5 x5 x0)
(R1 x8 x1 x5 x6 x0)
(R1 x8 x1 x5 x7 x0)
(R1 x8 x1 x5 x8 x0)
(R1 x8 x1 x6 x0 x0)
(R1 x8 x1 x6 x1 x0)
(R1 x8 x1 x6 x2 x0)
(R1 x8 x1 x6 x3 x0)
(R1 x8 x1 x6 x4 x0)
(R1 x8 x1 x6 x5 x0)
(R1 x8 x1 x6 x6 x0)
(R1 x8 x1 x6 x7 x0)
(R1 x8 x1 x6 x8 x0)
(R1 x8 x1 x7 x0 x0)
(R1 x8 x1 x7 x1 x0)
(R1 x8 x1 x7 x2 x0)
(R1 x8 x1 x7 x3 x0)
(R1 x8 x1 x7 x4 x0)
(R1 x8 x1 x7 x5 x0)
(R1 x8 x1 x7 x6 x0)
(R1 x8 x1 x7 x7 x0)
(R1 x8 x1 x7 x8 x0)
(R1 x8 x1 x8 x0 x0)
(R1 x8 x1 x8 x1 x0)
(R1 x8 x1 x8 x2 x0)
(R1 x8 x1 x8 x3 x0)
(R1 x8 x1 x8 x4 x0)
(R1 x8 x1 x8 x5 x0)
(R1 x8 x1 x8 x6 x0)
(R1 x8 x1 x8 x7 x0)
(R1 x8 x1 x8 x8 x0)
(R1 x8 x2 x0 x0 x0)
(R1 x8 x2 x0 x1 x0)
(R1 x8 x2 x0 x2 x0)
(R1 x8 x2 x0 x3 x0)
(R1 x8 x2 x0 x4 x0)
(R1 x8 x2 x0 x5 x0)
(R1 x8 x2 x0 x6 x0)
(R1 x8 x2 x0 x7 x0)
(R1 x8 x2 x0 x8 x0)
(R1 x8 x2 x1 x0 x0)
(R1 x8 x2 x1 x1 x0)
(R1 x8 x2 x1 x2 x0)
(R1 x8 x2 x1 x3 x0)
(R1 x8 x2 x1 x4 x0)
(R1 x8 x2 x1 x5 x0)
(R1 x8 x2 x1 x6 x0)
(R1 x8 x2 x1 x7 x0)
(R1 x8 x2 x1 x8 x0)
(R1 x8 x2 x2 x0 x0)
(R1 x8 x2 x2 x1 x0)
(R1 x8 x2 x2 x2 x0)
(R1 x8 x2 x2 x3 x0)
(R1 x8 x2 x2 x4 x0)
(R1 x8 x2 x2 x5 x0)
(R1 x8 x2 x2 x6 x0)
(R1 x8 x2 x2 x7 x0)
(R1 x8 x2 x2 x8 x0)
(R1 x8 x2 x3 x0 x0)
(R1 x8 x2 x3 x1 x0)
(R1 x8 x2 x3 x2 x0)
(R1 x8 x2 x3 x3 x0)
(R1 x8 x2 x3 x4 x0)
(R1 x8 x2 x3 x5 x0)
(R1 x8 x2 x3 x6 x0)
(R1 x8 x2 x3 x7 x0)
(R1 x8 x2 x3 x8 x0)
(R1 x8 x2 x4 x0 x0)
(R1 x8 x2 x4 x1 x0)
(R1 x8 x2 x4 x2 x0)
(R1 x8 x2 x4 x3 x0)
(R1 x8 x2 x4 x4 x0)
(R1 x8 x2 x4 x5 x0)
(R1 x8 x2 x4 x6 x0)
(R1 x8 x2 x4 x7 x0)
(R1 x8 x2 x4 x8 x0)
(R1 x8 x2 x5 x0 x0)
(R1 x8 x2 x5 x1 x0)
(R1 x8 x2 x5 x2 x0)
(R1 x8 x2 x5 x3 x0)
(R1 x8 x2 x5 x4 x0)
(R1 x8 x2 x5 x5 x0)
(R1 x8 x2 x5 x6 x0)
(R1 x8 x2 x5 x7 x0)
(R1 x8 x2 x5 x8 x0)
(R1 x8 x2 x6 x0 x0)
(R1 x8 x2 x6 x1 x0)
(R1 x8 x2 x6 x2 x0)
(R1 x8 x2 x6 x3 x0)
(R1 x8 x2 x6 x4 x0)
(R1 x8 x2 x6 x5 x0)
(R1 x8 x2 x6 x6 x0)
(R1 x8 x2 x6 x7 x0)
(R1 x8 x2 x6 x8 x0)
(R1 x8 x2 x7 x0 x0)
(R1 x8 x2 x7 x1 x0)
(R1 x8 x2 x7 x2 x0)
(R1 x8 x2 x7 x3 x0)
(R1 x8 x2 x7 x4 x0)
(R1 x8 x2 x7 x5 x0)
(R1 x8 x2 x7 x6 x0)
(R1 x8 x2 x7 x7 x0)
(R1 x8 x2 x7 x8 x0)
(R1 x8 x2 x8 x0 x0)
(R1 x8 x2 x8 x1 x0)
(R1 x8 x2 x8 x2 x0)
(R1 x8 x2 x8 x3 x0)
(R1 x8 x2 x8 x4 x0)
(R1 x8 x2 x8 x5 x0)
(R1 x8 x2 x8 x6 x0)
(R1 x8 x2 x8 x7 x0)
(R1 x8 x2 x8 x8 x0)
(R1 x8 x3 x0 x0 x0)
(R1 x8 x3 x0 x1 x0)
(R1 x8 x3 x0 x2 x0)
(R1 x8 x3 x0 x3 x0)
(R1 x8 x3 x0 x4 x0)
(R1 x8 x3 x0 x5 x0)
(R1 x8 x3 x0 x6 x0)
(R1 x8 x3 x0 x7 x0)
(R1 x8 x3 x0 x8 x0)
(R1 x8 x3 x1 x0 x0)
(R1 x8 x3 x1 x1 x0)
(R1 x8 x3 x1 x2 x0)
(R1 x8 x3 x1 x3 x0)
(R1 x8 x3 x1 x4 x0)
(R1 x8 x3 x1 x5 x0)
(R1 x8 x3 x1 x6 x0)
(R1 x8 x3 x1 x7 x0)
(R1 x8 x3 x1 x8 x0)
(R1 x8 x3 x2 x0 x0)
(R1 x8 x3 x2 x1 x0)
(R1 x8 x3 x2 x2 x0)
(R1 x8 x3 x2 x3 x0)
(R1 x8 x3 x2 x4 x0)
(R1 x8 x3 x2 x5 x0)
(R1 x8 x3 x2 x6 x0)
(R1 x8 x3 x2 x7 x0)
(R1 x8 x3 x2 x8 x0)
(R1 x8 x3 x3 x0 x0)
(R1 x8 x3 x3 x1 x0)
(R1 x8 x3 x3 x2 x0)
(R1 x8 x3 x3 x3 x0)
(R1 x8 x3 x3 x4 x0)
(R1 x8 x3 x3 x5 x0)
(R1 x8 x3 x3 x6 x0)
(R1 x8 x3 x3 x7 x0)
(R1 x8 x3 x3 x8 x0)
(R1 x8 x3 x4 x0 x0)
(R1 x8 x3 x4 x1 x0)
(R1 x8 x3 x4 x2 x0)
(R1 x8 x3 x4 x3 x0)
(R1 x8 x3 x4 x4 x0)
(R1 x8 x3 x4 x5 x0)
(R1 x8 x3 x4 x6 x0)
(R1 x8 x3 x4 x7 x0)
(R1 x8 x3 x4 x8 x0)
(R1 x8 x3 x5 x0 x0)
(R1 x8 x3 x5 x1 x0)
(R1 x8 x3 x5 x2 x0)
(R1 x8 x3 x5 x3 x0)
(R1 x8 x3 x5 x4 x0)
(R1 x8 x3 x5 x5 x0)
(R1 x8 x3 x5 x6 x0)
(R1 x8 x3 x5 x7 x0)
(R1 x8 x3 x5 x8 x0)
(R1 x8 x3 x6 x0 x0)
(R1 x8 x3 x6 x1 x0)
(R1 x8 x3 x6 x2 x0)
(R1 x8 x3 x6 x3 x0)
(R1 x8 x3 x6 x4 x0)
(R1 x8 x3 x6 x5 x0)
(R1 x8 x3 x6 x6 x0)
(R1 x8 x3 x6 x7 x0)
(R1 x8 x3 x6 x8 x0)
(R1 x8 x3 x7 x0 x0)
(R1 x8 x3 x7 x1 x0)
(R1 x8 x3 x7 x2 x0)
(R1 x8 x3 x7 x3 x0)
(R1 x8 x3 x7 x4 x0)
(R1 x8 x3 x7 x5 x0)
(R1 x8 x3 x7 x6 x0)
(R1 x8 x3 x7 x7 x0)
(R1 x8 x3 x7 x8 x0)
(R1 x8 x3 x8 x0 x0)
(R1 x8 x3 x8 x1 x0)
(R1 x8 x3 x8 x2 x0)
(R1 x8 x3 x8 x3 x0)
(R1 x8 x3 x8 x4 x0)
(R1 x8 x3 x8 x5 x0)
(R1 x8 x3 x8 x6 x0)
(R1 x8 x3 x8 x7 x0)
(R1 x8 x3 x8 x8 x0)
(R1 x8 x4 x0 x0 x0)
(R1 x8 x4 x0 x1 x0)
(R1 x8 x4 x0 x2 x0)
(R1 x8 x4 x0 x3 x0)
(R1 x8 x4 x0 x4 x0)
(R1 x8 x4 x0 x5 x0)
(R1 x8 x4 x0 x6 x0)
(R1 x8 x4 x0 x7 x0)
(R1 x8 x4 x0 x8 x0)
(R1 x8 x4 x1 x0 x0)
(R1 x8 x4 x1 x1 x0)
(R1 x8 x4 x1 x2 x0)
(R1 x8 x4 x1 x3 x0)
(R1 x8 x4 x1 x4 x0)
(R1 x8 x4 x1 x5 x0)
(R1 x8 x4 x1 x6 x0)
(R1 x8 x4 x1 x7 x0)
(R1 x8 x4 x1 x8 x0)
(R1 x8 x4 x2 x0 x0)
(R1 x8 x4 x2 x1 x0)
(R1 x8 x4 x2 x2 x0)
(R1 x8 x4 x2 x3 x0)
(R1 x8 x4 x2 x4 x0)
(R1 x8 x4 x2 x5 x0)
(R1 x8 x4 x2 x6 x0)
(R1 x8 x4 x2 x7 x0)
(R1 x8 x4 x2 x8 x0)
(R1 x8 x4 x3 x0 x0)
(R1 x8 x4 x3 x1 x0)
(R1 x8 x4 x3 x2 x0)
(R1 x8 x4 x3 x3 x0)
(R1 x8 x4 x3 x4 x0)
(R1 x8 x4 x3 x5 x0)
(R1 x8 x4 x3 x6 x0)
(R1 x8 x4 x3 x7 x0)
(R1 x8 x4 x3 x8 x0)
(R1 x8 x4 x4 x0 x0)
(R1 x8 x4 x4 x1 x0)
(R1 x8 x4 x4 x2 x0)
(R1 x8 x4 x4 x3 x0)
(R1 x8 x4 x4 x4 x0)
(R1 x8 x4 x4 x5 x0)
(R1 x8 x4 x4 x6 x0)
(R1 x8 x4 x4 x7 x0)
(R1 x8 x4 x4 x8 x0)
(R1 x8 x4 x5 x0 x0)
(R1 x8 x4 x5 x1 x0)
(R1 x8 x4 x5 x2 x0)
(R1 x8 x4 x5 x3 x0)
(R1 x8 x4 x5 x4 x0)
(R1 x8 x4 x5 x5 x0)
(R1 x8 x4 x5 x6 x0)
(R1 x8 x4 x5 x7 x0)
(R1 x8 x4 x5 x8 x0)
(R1 x8 x4 x6 x0 x0)
(R1 x8 x4 x6 x1 x0)
(R1 x8 x4 x6 x2 x0)
(R1 x8 x4 x6 x3 x0)
(R1 x8 x4 x6 x4 x0)
(R1 x8 x4 x6 x5 x0)
(R1 x8 x4 x6 x6 x0)
(R1 x8 x4 x6 x7 x0)
(R1 x8 x4 x6 x8 x0)
(R1 x8 x4 x7 x0 x0)
(R1 x8 x4 x7 x1 x0)
(R1 x8 x4 x7 x2 x0)
(R1 x8 x4 x7 x3 x0)
(R1 x8 x4 x7 x4 x0)
(R1 x8 x4 x7 x5 x0)
(R1 x8 x4 x7 x6 x0)
(R1 x8 x4 x7 x7 x0)
(R1 x8 x4 x7 x8 x0)
(R1 x8 x4 x8 x0 x0)
(R1 x8 x4 x8 x1 x0)
(R1 x8 x4 x8 x2 x0)
(R1 x8 x4 x8 x3 x0)
(R1 x8 x4 x8 x4 x0)
(R1 x8 x4 x8 x5 x0)
(R1 x8 x4 x8 x6 x0)
(R1 x8 x4 x8 x7 x0)
(R1 x8 x4 x8 x8 x0)
(R1 x8 x5 x0 x0 x0)
(R1 x8 x5 x0 x1 x0)
(R1 x8 x5 x0 x2 x0)
(R1 x8 x5 x0 x3 x0)
(R1 x8 x5 x0 x4 x0)
(R1 x8 x5 x0 x5 x0)
(R1 x8 x5 x0 x6 x0)
(R1 x8 x5 x0 x7 x0)
(R1 x8 x5 x0 x8 x0)
(R1 x8 x5 x1 x0 x0)
(R1 x8 x5 x1 x1 x0)
(R1 x8 x5 x1 x2 x0)
(R1 x8 x5 x1 x3 x0)
(R1 x8 x5 x1 x4 x0)
(R1 x8 x5 x1 x5 x0)
(R1 x8 x5 x1 x6 x0)
(R1 x8 x5 x1 x7 x0)
(R1 x8 x5 x1 x8 x0)
(R1 x8 x5 x2 x0 x0)
(R1 x8 x5 x2 x1 x0)
(R1 x8 x5 x2 x2 x0)
(R1 x8 x5 x2 x3 x0)
(R1 x8 x5 x2 x4 x0)
(R1 x8 x5 x2 x5 x0)
(R1 x8 x5 x2 x6 x0)
(R1 x8 x5 x2 x7 x0)
(R1 x8 x5 x2 x8 x0)
(R1 x8 x5 x3 x0 x0)
(R1 x8 x5 x3 x1 x0)
(R1 x8 x5 x3 x2 x0)
(R1 x8 x5 x3 x3 x0)
(R1 x8 x5 x3 x4 x0)
(R1 x8 x5 x3 x5 x0)
(R1 x8 x5 x3 x6 x0)
(R1 x8 x5 x3 x7 x0)
(R1 x8 x5 x3 x8 x0)
(R1 x8 x5 x4 x0 x0)
(R1 x8 x5 x4 x1 x0)
(R1 x8 x5 x4 x2 x0)
(R1 x8 x5 x4 x3 x0)
(R1 x8 x5 x4 x4 x0)
(R1 x8 x5 x4 x5 x0)
(R1 x8 x5 x4 x6 x0)
(R1 x8 x5 x4 x7 x0)
(R1 x8 x5 x4 x8 x0)
(R1 x8 x5 x5 x0 x0)
(R1 x8 x5 x5 x1 x0)
(R1 x8 x5 x5 x2 x0)
(R1 x8 x5 x5 x3 x0)
(R1 x8 x5 x5 x4 x0)
(R1 x8 x5 x5 x5 x0)
(R1 x8 x5 x5 x6 x0)
(R1 x8 x5 x5 x7 x0)
(R1 x8 x5 x5 x8 x0)
(R1 x8 x5 x6 x0 x0)
(R1 x8 x5 x6 x1 x0)
(R1 x8 x5 x6 x2 x0)
(R1 x8 x5 x6 x3 x0)
(R1 x8 x5 x6 x4 x0)
(R1 x8 x5 x6 x5 x0)
(R1 x8 x5 x6 x6 x0)
(R1 x8 x5 x6 x7 x0)
(R1 x8 x5 x6 x8 x0)
(R1 x8 x5 x7 x0 x0)
(R1 x8 x5 x7 x1 x0)
(R1 x8 x5 x7 x2 x0)
(R1 x8 x5 x7 x3 x0)
(R1 x8 x5 x7 x4 x0)
(R1 x8 x5 x7 x5 x0)
(R1 x8 x5 x7 x6 x0)
(R1 x8 x5 x7 x7 x0)
(R1 x8 x5 x7 x8 x0)
(R1 x8 x5 x8 x0 x0)
(R1 x8 x5 x8 x1 x0)
(R1 x8 x5 x8 x2 x0)
(R1 x8 x5 x8 x3 x0)
(R1 x8 x5 x8 x4 x0)
(R1 x8 x5 x8 x5 x0)
(R1 x8 x5 x8 x6 x0)
(R1 x8 x5 x8 x7 x0)
(R1 x8 x5 x8 x8 x0)
(R1 x8 x6 x0 x0 x0)
(R1 x8 x6 x0 x1 x0)
(R1 x8 x6 x0 x2 x0)
(R1 x8 x6 x0 x3 x0)
(R1 x8 x6 x0 x4 x0)
(R1 x8 x6 x0 x5 x0)
(R1 x8 x6 x0 x6 x0)
(R1 x8 x6 x0 x7 x0)
(R1 x8 x6 x0 x8 x0)
(R1 x8 x6 x1 x0 x0)
(R1 x8 x6 x1 x1 x0)
(R1 x8 x6 x1 x2 x0)
(R1 x8 x6 x1 x3 x0)
(R1 x8 x6 x1 x4 x0)
(R1 x8 x6 x1 x5 x0)
(R1 x8 x6 x1 x6 x0)
(R1 x8 x6 x1 x7 x0)
(R1 x8 x6 x1 x8 x0)
(R1 x8 x6 x2 x0 x0)
(R1 x8 x6 x2 x1 x0)
(R1 x8 x6 x2 x2 x0)
(R1 x8 x6 x2 x3 x0)
(R1 x8 x6 x2 x4 x0)
(R1 x8 x6 x2 x5 x0)
(R1 x8 x6 x2 x6 x0)
(R1 x8 x6 x2 x7 x0)
(R1 x8 x6 x2 x8 x0)
(R1 x8 x6 x3 x0 x0)
(R1 x8 x6 x3 x1 x0)
(R1 x8 x6 x3 x2 x0)
(R1 x8 x6 x3 x3 x0)
(R1 x8 x6 x3 x4 x0)
(R1 x8 x6 x3 x5 x0)
(R1 x8 x6 x3 x6 x0)
(R1 x8 x6 x3 x7 x0)
(R1 x8 x6 x3 x8 x0)
(R1 x8 x6 x4 x0 x0)
(R1 x8 x6 x4 x1 x0)
(R1 x8 x6 x4 x2 x0)
(R1 x8 x6 x4 x3 x0)
(R1 x8 x6 x4 x4 x0)
(R1 x8 x6 x4 x5 x0)
(R1 x8 x6 x4 x6 x0)
(R1 x8 x6 x4 x7 x0)
(R1 x8 x6 x4 x8 x0)
(R1 x8 x6 x5 x0 x0)
(R1 x8 x6 x5 x1 x0)
(R1 x8 x6 x5 x2 x0)
(R1 x8 x6 x5 x3 x0)
(R1 x8 x6 x5 x4 x0)
(R1 x8 x6 x5 x5 x0)
(R1 x8 x6 x5 x6 x0)
(R1 x8 x6 x5 x7 x0)
(R1 x8 x6 x5 x8 x0)
(R1 x8 x6 x6 x0 x0)
(R1 x8 x6 x6 x1 x0)
(R1 x8 x6 x6 x2 x0)
(R1 x8 x6 x6 x3 x0)
(R1 x8 x6 x6 x4 x0)
(R1 x8 x6 x6 x5 x0)
(R1 x8 x6 x6 x6 x0)
(R1 x8 x6 x6 x7 x0)
(R1 x8 x6 x6 x8 x0)
(R1 x8 x6 x7 x0 x0)
(R1 x8 x6 x7 x1 x0)
(R1 x8 x6 x7 x2 x0)
(R1 x8 x6 x7 x3 x0)
(R1 x8 x6 x7 x4 x0)
(R1 x8 x6 x7 x5 x0)
(R1 x8 x6 x7 x6 x0)
(R1 x8 x6 x7 x7 x0)
(R1 x8 x6 x7 x8 x0)
(R1 x8 x6 x8 x0 x0)
(R1 x8 x6 x8 x1 x0)
(R1 x8 x6 x8 x2 x0)
(R1 x8 x6 x8 x3 x0)
(R1 x8 x6 x8 x4 x0)
(R1 x8 x6 x8 x5 x0)
(R1 x8 x6 x8 x6 x0)
(R1 x8 x6 x8 x7 x0)
(R1 x8 x6 x8 x8 x0)
(R1 x8 x7 x0 x0 x0)
(R1 x8 x7 x0 x1 x0)
(R1 x8 x7 x0 x2 x0)
(R1 x8 x7 x0 x3 x0)
(R1 x8 x7 x0 x4 x0)
(R1 x8 x7 x0 x5 x0)
(R1 x8 x7 x0 x6 x0)
(R1 x8 x7 x0 x7 x0)
(R1 x8 x7 x0 x8 x0)
(R1 x8 x7 x1 x0 x0)
(R1 x8 x7 x1 x1 x0)
(R1 x8 x7 x1 x2 x0)
(R1 x8 x7 x1 x3 x0)
(R1 x8 x7 x1 x4 x0)
(R1 x8 x7 x1 x5 x0)
(R1 x8 x7 x1 x6 x0)
(R1 x8 x7 x1 x7 x0)
(R1 x8 x7 x1 x8 x0)
(R1 x8 x7 x2 x0 x0)
(R1 x8 x7 x2 x1 x0)
(R1 x8 x7 x2 x2 x0)
(R1 x8 x7 x2 x3 x0)
(R1 x8 x7 x2 x4 x0)
(R1 x8 x7 x2 x5 x0)
(R1 x8 x7 x2 x6 x0)
(R1 x8 x7 x2 x7 x0)
(R1 x8 x7 x2 x8 x0)
(R1 x8 x7 x3 x0 x0)
(R1 x8 x7 x3 x1 x0)
(R1 x8 x7 x3 x2 x0)
(R1 x8 x7 x3 x3 x0)
(R1 x8 x7 x3 x4 x0)
(R1 x8 x7 x3 x5 x0)
(R1 x8 x7 x3 x6 x0)
(R1 x8 x7 x3 x7 x0)
(R1 x8 x7 x3 x8 x0)
(R1 x8 x7 x4 x0 x0)
(R1 x8 x7 x4 x1 x0)
(R1 x8 x7 x4 x2 x0)
(R1 x8 x7 x4 x3 x0)
(R1 x8 x7 x4 x4 x0)
(R1 x8 x7 x4 x5 x0)
(R1 x8 x7 x4 x6 x0)
(R1 x8 x7 x4 x7 x0)
(R1 x8 x7 x4 x8 x0)
(R1 x8 x7 x5 x0 x0)
(R1 x8 x7 x5 x1 x0)
(R1 x8 x7 x5 x2 x0)
(R1 x8 x7 x5 x3 x0)
(R1 x8 x7 x5 x4 x0)
(R1 x8 x7 x5 x5 x0)
(R1 x8 x7 x5 x6 x0)
(R1 x8 x7 x5 x7 x0)
(R1 x8 x7 x5 x8 x0)
(R1 x8 x7 x6 x0 x0)
(R1 x8 x7 x6 x1 x0)
(R1 x8 x7 x6 x2 x0)
(R1 x8 x7 x6 x3 x0)
(R1 x8 x7 x6 x4 x0)
(R1 x8 x7 x6 x5 x0)
(R1 x8 x7 x6 x6 x0)
(R1 x8 x7 x6 x7 x0)
(R1 x8 x7 x6 x8 x0)
(R1 x8 x7 x7 x0 x0)
(R1 x8 x7 x7 x1 x0)
(R1 x8 x7 x7 x2 x0)
(R1 x8 x7 x7 x3 x0)
(R1 x8 x7 x7 x4 x0)
(R1 x8 x7 x7 x5 x0)
(R1 x8 x7 x7 x6 x0)
(R1 x8 x7 x7 x7 x0)
(R1 x8 x7 x7 x8 x0)
(R1 x8 x7 x8 x0 x0)
(R1 x8 x7 x8 x1 x0)
(R1 x8 x7 x8 x2 x0)
(R1 x8 x7 x8 x3 x0)
(R1 x8 x7 x8 x4 x0)
(R1 x8 x7 x8 x5 x0)
(R1 x8 x7 x8 x6 x0)
(R1 x8 x7 x8 x7 x0)
(R1 x8 x7 x8 x8 x0)
(R1 x8 x8 x0 x0 x0)
(R1 x8 x8 x0 x1 x0)
(R1 x8 x8 x0 x2 x0)
(R1 x8 x8 x0 x3 x0)
(R1 x8 x8 x0 x4 x0)
(R1 x8 x8 x0 x5 x0)
(R1 x8 x8 x0 x6 x0)
(R1 x8 x8 x0 x7 x0)
(R1 x8 x8 x0 x8 x0)
(R1 x8 x8 x1 x0 x0)
(R1 x8 x8 x1 x1 x0)
(R1 x8 x8 x1 x2 x0)
(R1 x8 x8 x1 x3 x0)
(R1 x8 x8 x1 x4 x0)
(R1 x8 x8 x1 x5 x0)
(R1 x8 x8 x1 x6 x0)
(R1 x8 x8 x1 x7 x0)
(R1 x8 x8 x1 x8 x0)
(R1 x8 x8 x2 x0 x0)
(R1 x8 x8 x2 x1 x0)
(R1 x8 x8 x2 x2 x0)
(R1 x8 x8 x2 x3 x0)
(R1 x8 x8 x2 x4 x0)
(R1 x8 x8 x2 x5 x0)
(R1 x8 x8 x2 x6 x0)
(R1 x8 x8 x2 x7 x0)
(R1 x8 x8 x2 x8 x0)
(R1 x8 x8 x3 x0 x0)
(R1 x8 x8 x3 x1 x0)
(R1 x8 x8 x3 x2 x0)
(R1 x8 x8 x3 x3 x0)
(R1 x8 x8 x3 x4 x0)
(R1 x8 x8 x3 x5 x0)
(R1 x8 x8 x3 x6 x0)
(R1 x8 x8 x3 x7 x0)
(R1 x8 x8 x3 x8 x0)
(R1 x8 x8 x4 x0 x0)
(R1 x8 x8 x4 x1 x0)
(R1 x8 x8 x4 x2 x0)
(R1 x8 x8 x4 x3 x0)
(R1 x8 x8 x4 x4 x0)
(R1 x8 x8 x4 x5 x0)
(R1 x8 x8 x4 x6 x0)
(R1 x8 x8 x4 x7 x0)
(R1 x8 x8 x4 x8 x0)
(R1 x8 x8 x5 x0 x0)
(R1 x8 x8 x5 x1 x0)
(R1 x8 x8 x5 x2 x0)
(R1 x8 x8 x5 x3 x0)
(R1 x8 x8 x5 x4 x0)
(R1 x8 x8 x5 x5 x0)
(R1 x8 x8 x5 x6 x0)
(R1 x8 x8 x5 x7 x0)
(R1 x8 x8 x5 x8 x0)
(R1 x8 x8 x6 x0 x0)
(R1 x8 x8 x6 x1 x0)
(R1 x8 x8 x6 x2 x0)
(R1 x8 x8 x6 x3 x0)
(R1 x8 x8 x6 x4 x0)
(R1 x8 x8 x6 x5 x0)
(R1 x8 x8 x6 x6 x0)
(R1 x8 x8 x6 x7 x0)
(R1 x8 x8 x6 x8 x0)
(R1 x8 x8 x7 x0 x0)
(R1 x8 x8 x7 x1 x0)
(R1 x8 x8 x7 x2 x0)
(R1 x8 x8 x7 x3 x0)
(R1 x8 x8 x7 x4 x0)
(R1 x8 x8 x7 x5 x0)
(R1 x8 x8 x7 x6 x0)
(R1 x8 x8 x7 x7 x0)
(R1 x8 x8 x7 x8 x0)
(R1 x8 x8 x8 x0 x0)
(R1 x8 x8 x8 x1 x0)
(R1 x8 x8 x8 x2 x0)
(R1 x8 x8 x8 x3 x0)
(R1 x8 x8 x8 x4 x0)
(R1 x8 x8 x8 x5 x0)
(R1 x8 x8 x8 x6 x0)
(R1 x8 x8 x8 x7 x0)
(R1 x8 x8 x8 x8 x0)
  )))))
(echo "The result is:")
(check-sat)


==> anc/z3/func_Tc2c2.z3 <==
; vim: ft=smt2
; copy this into https://www.rise4fun.com/z3
;
;
; The following script verifies the correctness of Lemma 12, exhibiting
; a binary operation that commutes with all binary operations in the
; centraliser of T but which is not a binary term operation of T.
;
;
; define a finite domain
(declare-datatypes () ((A v0 v1 v2)))
;
; define a binary (goal) function f
(declare-const f00 A)
(declare-const f01 A)
(declare-const f02 A)
(declare-const f10 A)
(declare-const f11 A)
(declare-const f12 A)
(declare-const f20 A)
(declare-const f21 A)
(declare-const f22 A)
(declare-fun f (A A) A)
(assert (= (f v0 v0) f00))
(assert (= (f v0 v1) f01))
(assert (= (f v0 v2) f02))
(assert (= (f v1 v0) f10))
(assert (= (f v1 v1) f11))
(assert (= (f v1 v2) f12))
(assert (= (f v2 v0) f20))
(assert (= (f v2 v1) f21))
(assert (= (f v2 v2) f22))
;
; define a binary function s1
(define-fun s1 ((x!1 A) (x!2 A)) A
  (ite (= x!1 v0) v0 v0))
; define a binary function s2
(define-fun s2 ((x!1 A) (x!2 A)) A
  (ite (and (= x!1 v2) (= x!2 v2)) v1 v0))
; define a binary function s3
(define-fun s3 ((x!1 A) (x!2 A)) A
  (ite (and (= x!1 v2) (= x!2 v2)) v2 v0))
;;
;; s1 type functions
;;
(define-fun s11 ((x!1 A) (x!2 A)) A
  (ite (
       or
       (and (= x!1 v2) (= x!2 v2))
       (and (= x!1 v0) (= x!2 v2))
       )
       v1 v0))
(define-fun s12 ((x!1 A) (x!2 A)) A
  (ite (
       or
       (and (= x!1 v2) (= x!2 v2))
       (and (= x!1 v2) (= x!2 v0))
       )
       v1 v0))
(define-fun s13 ((x!1 A) (x!2 A)) A
  (ite (
       or
       (and (= x!1 v2) (= x!2 v2))
       (or
       (and (= x!1 v0) (= x!2 v2))
       (and (= x!1 v2) (= x!2 v0)))
       )
       v1 v0))
(define-fun s14 ((x!1 A) (x!2 A)) A
  (ite (
       or
       (and (= x!1 v2) (= x!2 v2))
       (and (= x!1 v1) (= x!2 v2))
       )
       v1 v0))
(define-fun s15 ((x!1 A) (x!2 A)) A
  (ite (
       or
       (and (= x!1 v2) (= x!2 v2))
       (or
       (and (= x!1 v0) (= x!2 v2))
       (and (= x!1 v1) (= x!2 v2)))
       )
       v1 v0))
(define-fun s16 ((x!1 A) (x!2 A)) A
  (ite (
       or
       (and (= x!1 v2) (= x!2 v2))
       (or
       (and (= x!1 v2) (= x!2 v0))
       (and (= x!1 v1) (= x!2 v2)))
       )
       v1 v0))
(define-fun s17 ((x!1 A) (x!2 A)) A
  (ite (
       or
       (and (= x!1 v2) (= x!2 v2))
       (or
       (and (= x!1 v0) (= x!2 v2))
       (or
       (and (= x!1 v2) (= x!2 v0))
       (and (= x!1 v1) (= x!2 v2)))
       ))
       v1 v0))
(define-fun s18 ((x!1 A) (x!2 A)) A
  (ite (
       or
       (and (= x!1 v2) (= x!2 v2))
       (and (= x!1 v2) (= x!2 v1))
       )
       v1 v0))
(define-fun s19 ((x!1 A) (x!2 A)) A
  (ite (
       or
       (and (= x!1 v2) (= x!2 v2))
       (or
       (and (= x!1 v0) (= x!2 v2))
       (and (= x!1 v2) (= x!2 v1)))
       )
       v1 v0))
(define-fun s110 ((x!1 A) (x!2 A)) A
  (ite (
       or
       (and (= x!1 v2) (= x!2 v2))
       (or
       (and (= x!1 v2) (= x!2 v0))
       (and (= x!1 v2) (= x!2 v1)))
       )
       v1 v0))
(define-fun s111 ((x!1 A) (x!2 A)) A
  (ite (
       or
       (and (= x!1 v2) (= x!2 v2))
       (or
       (and (= x!1 v0) (= x!2 v2))
       (or
       (and (= x!1 v2) (= x!2 v0))
       (and (= x!1 v2) (= x!2 v1)))
       ))
       v1 v0))
(define-fun s112 ((x!1 A) (x!2 A)) A
  (ite (
       or
       (and (= x!1 v2) (= x!2 v2))
       (or
       (and (= x!1 v1) (= x!2 v2))
       (and (= x!1 v2) (= x!2 v1)))
       )
       v1 v0))
(define-fun s113 ((x!1 A) (x!2 A)) A
  (ite (
       or
       (and (= x!1 v2) (= x!2 v2))
       (or
       (and (= x!1 v0) (= x!2 v2))
       (or
       (and (= x!1 v1) (= x!2 v2))
       (and (= x!1 v2) (= x!2 v1)))
       ))
       v1 v0))
(define-fun s114 ((x!1 A) (x!2 A)) A
  (ite (
       or
       (and (= x!1 v2) (= x!2 v2))
       (or
       (and (= x!1 v2) (= x!2 v0))
       (or
       (and (= x!1 v1) (= x!2 v2))
       (and (= x!1 v2) (= x!2 v1)))
       ))
       v1 v0))
(define-fun s115 ((x!1 A) (x!2 A)) A
  (ite (or (= x!1 v2) (= x!2 v2))
       v1 v0))
;;
;; s01 type functions
;;
(define-fun s011 ((x!1 A) (x!2 A)) A
  (ite (
       and (= x!1 v0) (= x!2 v2)
       )
       v1 v0))
(define-fun s012 ((x!1 A) (x!2 A)) A
  (ite (
       and (= x!1 v2) (= x!2 v0)
       )
       v1 v0))
(define-fun s013 ((x!1 A) (x!2 A)) A
  (ite (
       or
       (and (= x!1 v0) (= x!2 v2))
       (and (= x!1 v2) (= x!2 v0))
       )
       v1 v0))
(define-fun s014 ((x!1 A) (x!2 A)) A
  (ite (
       and (= x!1 v1) (= x!2 v2)
       )
       v1 v0))
(define-fun s015 ((x!1 A) (x!2 A)) A
  (ite (
       or
       (and (= x!1 v0) (= x!2 v2))
       (and (= x!1 v1) (= x!2 v2))
       )
       v1 v0))
(define-fun s016 ((x!1 A) (x!2 A)) A
  (ite (
       or
       (and (= x!1 v2) (= x!2 v0))
       (and (= x!1 v1) (= x!2 v2))
       )
       v1 v0))
(define-fun s017 ((x!1 A) (x!2 A)) A
  (ite (
       or
       (and (= x!1 v0) (= x!2 v2))
       (or
       (and (= x!1 v2) (= x!2 v0))
       (and (= x!1 v1) (= x!2 v2)))
       )
       v1 v0))
(define-fun s018 ((x!1 A) (x!2 A)) A
  (ite (
       and (= x!1 v2) (= x!2 v1)
       )
       v1 v0))
(define-fun s019 ((x!1 A) (x!2 A)) A
  (ite (
       or
       (and (= x!1 v0) (= x!2 v2))
       (and (= x!1 v2) (= x!2 v1))
       )
       v1 v0))
(define-fun s0110 ((x!1 A) (x!2 A)) A
  (ite (
       or
       (and (= x!1 v2) (= x!2 v0))
       (and (= x!1 v2) (= x!2 v1))
       )
       v1 v0))
(define-fun s0111 ((x!1 A) (x!2 A)) A
  (ite (
       or
       (and (= x!1 v0) (= x!2 v2))
       (or
       (and (= x!1 v2) (= x!2 v0))
       (and (= x!1 v2) (= x!2 v1)))
       )
       v1 v0))
(define-fun s0112 ((x!1 A) (x!2 A)) A
  (ite (
       or
       (and (= x!1 v1) (= x!2 v2))
       (and (= x!1 v2) (= x!2 v1))
       )
       v1 v0))
(define-fun s0113 ((x!1 A) (x!2 A)) A
  (ite (
       or
       (and (= x!1 v0) (= x!2 v2))
       (or
       (and (= x!1 v1) (= x!2 v2))
       (and (= x!1 v2) (= x!2 v1)))
       )
       v1 v0))
(define-fun s0114 ((x!1 A) (x!2 A)) A
  (ite (
       or
       (and (= x!1 v2) (= x!2 v0))
       (or
       (and (= x!1 v1) (= x!2 v2))
       (and (= x!1 v2) (= x!2 v1)))
       )
       v1 v0))
(define-fun s0115 ((x!1 A) (x!2 A)) A
  (ite (xor (= x!1 v2) (= x!2 v2))
       v1 v0))
;;
;; s2 type functions
;;
(define-fun s21 ((x!1 A) (x!2 A)) A
  (ite (
       or
       (and (= x!1 v2) (= x!2 v2))
       (and (= x!1 v0) (= x!2 v2))
       )
       v2 v0))
(define-fun s22 ((x!1 A) (x!2 A)) A
  (ite (
       or
       (and (= x!1 v2) (= x!2 v2))
       (and (= x!1 v2) (= x!2 v0))
       )
       v2 v0))
(define-fun s23 ((x!1 A) (x!2 A)) A
  (ite (
       or
       (and (= x!1 v2) (= x!2 v2))
       (or
       (and (= x!1 v0) (= x!2 v2))
       (and (= x!1 v2) (= x!2 v0)))
       )
       v2 v0))
(define-fun s24 ((x!1 A) (x!2 A)) A
  (ite (
       or
       (and (= x!1 v2) (= x!2 v2))
       (and (= x!1 v1) (= x!2 v2))
       )
       v2 v0))
(define-fun s25 ((x!1 A) (x!2 A)) A
  (ite (
       or
       (and (= x!1 v2) (= x!2 v2))
       (or
       (and (= x!1 v0) (= x!2 v2))
       (and (= x!1 v1) (= x!2 v2)))
       )
       v2 v0))
(define-fun s26 ((x!1 A) (x!2 A)) A
  (ite (
       or
       (and (= x!1 v2) (= x!2 v2))
       (or
       (and (= x!1 v2) (= x!2 v0))
       (and (= x!1 v1) (= x!2 v2)))
       )
       v2 v0))
(define-fun s27 ((x!1 A) (x!2 A)) A
  (ite (
       or
       (and (= x!1 v2) (= x!2 v2))
       (or
       (and (= x!1 v0) (= x!2 v2))
       (or
       (and (= x!1 v2) (= x!2 v0))
       (and (= x!1 v1) (= x!2 v2)))
       ))
       v2 v0))
(define-fun s28 ((x!1 A) (x!2 A)) A
  (ite (
       or
       (and (= x!1 v2) (= x!2 v2))
       (and (= x!1 v2) (= x!2 v1))
       )
       v2 v0))
(define-fun s29 ((x!1 A) (x!2 A)) A
  (ite (
       or
       (and (= x!1 v2) (= x!2 v2))
       (or
       (and (= x!1 v0) (= x!2 v2))
       (and (= x!1 v2) (= x!2 v1)))
       )
       v2 v0))
(define-fun s210 ((x!1 A) (x!2 A)) A
  (ite (
       or
       (and (= x!1 v2) (= x!2 v2))
       (or
       (and (= x!1 v2) (= x!2 v0))
       (and (= x!1 v2) (= x!2 v1)))
       )
       v2 v0))
(define-fun s211 ((x!1 A) (x!2 A)) A
  (ite (
       or
       (and (= x!1 v2) (= x!2 v2))
       (or
       (and (= x!1 v0) (= x!2 v2))
       (or
       (and (= x!1 v2) (= x!2 v0))
       (and (= x!1 v2) (= x!2 v1)))
       ))
       v2 v0))
(define-fun s212 ((x!1 A) (x!2 A)) A
  (ite (
       or
       (and (= x!1 v2) (= x!2 v2))
       (or
       (and (= x!1 v1) (= x!2 v2))
       (and (= x!1 v2) (= x!2 v1)))
       )
       v2 v0))
(define-fun s213 ((x!1 A) (x!2 A)) A
  (ite (
       or
       (and (= x!1 v2) (= x!2 v2))
       (or
       (and (= x!1 v0) (= x!2 v2))
       (or
       (and (= x!1 v1) (= x!2 v2))
       (and (= x!1 v2) (= x!2 v1)))
       ))
       v2 v0))
(define-fun s214 ((x!1 A) (x!2 A)) A
  (ite (
       or
       (and (= x!1 v2) (= x!2 v2))
       (or
       (and (= x!1 v2) (= x!2 v0))
       (or
       (and (= x!1 v1) (= x!2 v2))
       (and (= x!1 v2) (= x!2 v1)))
       ))
       v2 v0))
(define-fun s215 ((x!1 A) (x!2 A)) A
  (ite (or (= x!1 v2) (= x!2 v2))
       v2 v0))
;;
;; s02 type functions
;;
(define-fun s021 ((x!1 A) (x!2 A)) A
  (ite (
       and (= x!1 v0) (= x!2 v2)
       )
       v2 v0))
(define-fun s022 ((x!1 A) (x!2 A)) A
  (ite (
       and (= x!1 v2) (= x!2 v0)
       )
       v2 v0))
(define-fun s023 ((x!1 A) (x!2 A)) A
  (ite (
       or
       (and (= x!1 v0) (= x!2 v2))
       (and (= x!1 v2) (= x!2 v0))
       )
       v2 v0))
(define-fun s024 ((x!1 A) (x!2 A)) A
  (ite (
       and (= x!1 v1) (= x!2 v2)
       )
       v2 v0))
(define-fun s025 ((x!1 A) (x!2 A)) A
  (ite (
       or
       (and (= x!1 v0) (= x!2 v2))
       (and (= x!1 v1) (= x!2 v2))
       )
       v2 v0))
(define-fun s026 ((x!1 A) (x!2 A)) A
  (ite (
       or
       (and (= x!1 v2) (= x!2 v0))
       (and (= x!1 v1) (= x!2 v2))
       )
       v2 v0))
(define-fun s027 ((x!1 A) (x!2 A)) A
  (ite (
       or
       (and (= x!1 v0) (= x!2 v2))
       (or
       (and (= x!1 v2) (= x!2 v0))
       (and (= x!1 v1) (= x!2 v2)))
       )
       v2 v0))
(define-fun s028 ((x!1 A) (x!2 A)) A
  (ite (
       and (= x!1 v2) (= x!2 v1)
       )
       v2 v0))
(define-fun s029 ((x!1 A) (x!2 A)) A
  (ite (
       or
       (and (= x!1 v0) (= x!2 v2))
       (and (= x!1 v2) (= x!2 v1))
       )
       v2 v0))
(define-fun s0210 ((x!1 A) (x!2 A)) A
  (ite (
       or
       (and (= x!1 v2) (= x!2 v0))
       (and (= x!1 v2) (= x!2 v1))
       )
       v2 v0))
(define-fun s0211 ((x!1 A) (x!2 A)) A
  (ite (
       or
       (and (= x!1 v0) (= x!2 v2))
       (or
       (and (= x!1 v2) (= x!2 v0))
       (and (= x!1 v2) (= x!2 v1)))
       )
       v2 v0))
(define-fun s0212 ((x!1 A) (x!2 A)) A
  (ite (
       or
       (and (= x!1 v1) (= x!2 v2))
       (and (= x!1 v2) (= x!2 v1))
       )
       v2 v0))
(define-fun s0213 ((x!1 A) (x!2 A)) A
  (ite (
       or
       (and (= x!1 v0) (= x!2 v2))
       (or
       (and (= x!1 v1) (= x!2 v2))
       (and (= x!1 v2) (= x!2 v1)))
       )
       v2 v0))
(define-fun s0214 ((x!1 A) (x!2 A)) A
  (ite (
       or
       (and (= x!1 v2) (= x!2 v0))
       (or
       (and (= x!1 v1) (= x!2 v2))
       (and (= x!1 v2) (= x!2 v1)))
       )
       v2 v0))
(define-fun s0215 ((x!1 A) (x!2 A)) A
  (ite (xor (= x!1 v2) (= x!2 v2))
       v2 v0))
;
; assert that f commutes with s1
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s1 (f a1 a2) (f a3 a4)) (f (s1 a1 a3) (s1 a2 a4)))))
; assert that f commutes with s2
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s2 (f a1 a2) (f a3 a4)) (f (s2 a1 a3) (s2 a2 a4)))))
;; assert that f commutes with s3
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s3 (f a1 a2) (f a3 a4)) (f (s3 a1 a3) (s3 a2 a4)))))
;; assert that f commutes with s11
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s11 (f a1 a2) (f a3 a4)) (f (s11 a1 a3) (s11 a2 a4)))))
;; assert that f commutes with s12
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s12 (f a1 a2) (f a3 a4)) (f (s12 a1 a3) (s12 a2 a4)))))
;; assert that f commutes with s13
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s13 (f a1 a2) (f a3 a4)) (f (s13 a1 a3) (s13 a2 a4)))))
;; assert that f commutes with s14
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s14 (f a1 a2) (f a3 a4)) (f (s14 a1 a3) (s14 a2 a4)))))
;; assert that f commutes with s15
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s15 (f a1 a2) (f a3 a4)) (f (s15 a1 a3) (s15 a2 a4)))))
;; assert that f commutes with s16
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s16 (f a1 a2) (f a3 a4)) (f (s16 a1 a3) (s16 a2 a4)))))
;; assert that f commutes with s17
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s17 (f a1 a2) (f a3 a4)) (f (s17 a1 a3) (s17 a2 a4)))))
;; assert that f commutes with s18
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s18 (f a1 a2) (f a3 a4)) (f (s18 a1 a3) (s18 a2 a4)))))
;; assert that f commutes with s19
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s19 (f a1 a2) (f a3 a4)) (f (s19 a1 a3) (s19 a2 a4)))))
;; assert that f commutes with s110
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s110 (f a1 a2) (f a3 a4)) (f (s110 a1 a3) (s110 a2 a4)))))
;; assert that f commutes with s111
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s111 (f a1 a2) (f a3 a4)) (f (s111 a1 a3) (s111 a2 a4)))))
;; assert that f commutes with s112
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s112 (f a1 a2) (f a3 a4)) (f (s112 a1 a3) (s112 a2 a4)))))
;; assert that f commutes with s113
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s113 (f a1 a2) (f a3 a4)) (f (s113 a1 a3) (s113 a2 a4)))))
;; assert that f commutes with s114
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s114 (f a1 a2) (f a3 a4)) (f (s114 a1 a3) (s114 a2 a4)))))
;; assert that f commutes with s115
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s115 (f a1 a2) (f a3 a4)) (f (s115 a1 a3) (s115 a2 a4)))))
;; assert that f commutes with s011
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s011 (f a1 a2) (f a3 a4)) (f (s011 a1 a3) (s011 a2 a4)))))
;; assert that f commutes with s012
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s012 (f a1 a2) (f a3 a4)) (f (s012 a1 a3) (s012 a2 a4)))))
;; assert that f commutes with s013
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s013 (f a1 a2) (f a3 a4)) (f (s013 a1 a3) (s013 a2 a4)))))
;; assert that f commutes with s014
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s014 (f a1 a2) (f a3 a4)) (f (s014 a1 a3) (s014 a2 a4)))))
;; assert that f commutes with s015
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s015 (f a1 a2) (f a3 a4)) (f (s015 a1 a3) (s015 a2 a4)))))
;; assert that f commutes with s016
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s016 (f a1 a2) (f a3 a4)) (f (s016 a1 a3) (s016 a2 a4)))))
;; assert that f commutes with s017
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s017 (f a1 a2) (f a3 a4)) (f (s017 a1 a3) (s017 a2 a4)))))
;; assert that f commutes with s018
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s018 (f a1 a2) (f a3 a4)) (f (s018 a1 a3) (s018 a2 a4)))))
;; assert that f commutes with s019
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s019 (f a1 a2) (f a3 a4)) (f (s019 a1 a3) (s019 a2 a4)))))
;; assert that f commutes with s0110
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s0110 (f a1 a2) (f a3 a4)) (f (s0110 a1 a3) (s0110 a2 a4)))))
;; assert that f commutes with s0111
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s0111 (f a1 a2) (f a3 a4)) (f (s0111 a1 a3) (s0111 a2 a4)))))
;; assert that f commutes with s0112
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s0112 (f a1 a2) (f a3 a4)) (f (s0112 a1 a3) (s0112 a2 a4)))))
;; assert that f commutes with s0113
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s0113 (f a1 a2) (f a3 a4)) (f (s0113 a1 a3) (s0113 a2 a4)))))
;; assert that f commutes with s0114
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s0114 (f a1 a2) (f a3 a4)) (f (s0114 a1 a3) (s0114 a2 a4)))))
;; assert that f commutes with s0115
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s0115 (f a1 a2) (f a3 a4)) (f (s0115 a1 a3) (s0115 a2 a4)))))
;; assert that f commutes with s21
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s21 (f a1 a2) (f a3 a4)) (f (s21 a1 a3) (s21 a2 a4)))))
;; assert that f commutes with s22
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s22 (f a1 a2) (f a3 a4)) (f (s22 a1 a3) (s22 a2 a4)))))
;; assert that f commutes with s23
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s23 (f a1 a2) (f a3 a4)) (f (s23 a1 a3) (s23 a2 a4)))))
;; assert that f commutes with s24
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s24 (f a1 a2) (f a3 a4)) (f (s24 a1 a3) (s24 a2 a4)))))
;; assert that f commutes with s25
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s25 (f a1 a2) (f a3 a4)) (f (s25 a1 a3) (s25 a2 a4)))))
;; assert that f commutes with s26
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s26 (f a1 a2) (f a3 a4)) (f (s26 a1 a3) (s26 a2 a4)))))
;; assert that f commutes with s27
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s27 (f a1 a2) (f a3 a4)) (f (s27 a1 a3) (s27 a2 a4)))))
;; assert that f commutes with s28
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s28 (f a1 a2) (f a3 a4)) (f (s28 a1 a3) (s28 a2 a4)))))
;; assert that f commutes with s29
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s29 (f a1 a2) (f a3 a4)) (f (s29 a1 a3) (s29 a2 a4)))))
;; assert that f commutes with s210
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s210 (f a1 a2) (f a3 a4)) (f (s210 a1 a3) (s210 a2 a4)))))
;; assert that f commutes with s211
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s211 (f a1 a2) (f a3 a4)) (f (s211 a1 a3) (s211 a2 a4)))))
;; assert that f commutes with s212
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s212 (f a1 a2) (f a3 a4)) (f (s212 a1 a3) (s212 a2 a4)))))
;; assert that f commutes with s213
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s213 (f a1 a2) (f a3 a4)) (f (s213 a1 a3) (s213 a2 a4)))))
;; assert that f commutes with s214
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s214 (f a1 a2) (f a3 a4)) (f (s214 a1 a3) (s214 a2 a4)))))
;; assert that f commutes with s215
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s215 (f a1 a2) (f a3 a4)) (f (s215 a1 a3) (s215 a2 a4)))))
;; assert that f commutes with s021
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s021 (f a1 a2) (f a3 a4)) (f (s021 a1 a3) (s021 a2 a4)))))
;; assert that f commutes with s022
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s022 (f a1 a2) (f a3 a4)) (f (s022 a1 a3) (s022 a2 a4)))))
;; assert that f commutes with s023
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s023 (f a1 a2) (f a3 a4)) (f (s023 a1 a3) (s023 a2 a4)))))
;; assert that f commutes with s024
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s024 (f a1 a2) (f a3 a4)) (f (s024 a1 a3) (s024 a2 a4)))))
;; assert that f commutes with s025
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s025 (f a1 a2) (f a3 a4)) (f (s025 a1 a3) (s025 a2 a4)))))
;; assert that f commutes with s026
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s026 (f a1 a2) (f a3 a4)) (f (s026 a1 a3) (s026 a2 a4)))))
;; assert that f commutes with s027
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s027 (f a1 a2) (f a3 a4)) (f (s027 a1 a3) (s027 a2 a4)))))
;; assert that f commutes with s028
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s028 (f a1 a2) (f a3 a4)) (f (s028 a1 a3) (s028 a2 a4)))))
;; assert that f commutes with s029
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s029 (f a1 a2) (f a3 a4)) (f (s029 a1 a3) (s029 a2 a4)))))
;; assert that f commutes with s0210
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s0210 (f a1 a2) (f a3 a4)) (f (s0210 a1 a3) (s0210 a2 a4)))))
;; assert that f commutes with s0211
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s0211 (f a1 a2) (f a3 a4)) (f (s0211 a1 a3) (s0211 a2 a4)))))
;; assert that f commutes with s0212
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s0212 (f a1 a2) (f a3 a4)) (f (s0212 a1 a3) (s0212 a2 a4)))))
;; assert that f commutes with s0213
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s0213 (f a1 a2) (f a3 a4)) (f (s0213 a1 a3) (s0213 a2 a4)))))
;; assert that f commutes with s0214
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s0214 (f a1 a2) (f a3 a4)) (f (s0214 a1 a3) (s0214 a2 a4)))))
;; assert that f commutes with s0215
(assert (forall ((a1 A) (a2 A) (a3 A) (a4 A))  (= (s0215 (f a1 a2) (f a3 a4)) (f (s0215 a1 a3) (s0215 a2 a4)))))
;
; exclude that f belongs to the clone generated by T
;
; f is not the first projection
(assert (or (not (= f00 v0)) (or (not (= f01 v0)) (or (not (= f02 v0)) (or (not (= f10 v1)) (or (not (= f11 v1)) (or (not (= f12 v1)) (or (not (= f20 v2)) (or (not (= f21 v2)) (not (= f22 v2)))))))))))
; f is not the second projection
(assert (or (not (= f00 v0)) (or (not (= f01 v1)) (or (not (= f02 v2)) (or (not (= f10 v0)) (or (not (= f11 v1)) (or (not (= f12 v2)) (or (not (= f20 v0)) (or (not (= f21 v1)) (not (= f22 v2)))))))))))
; f is not the constant zero function
(assert (or (not (= f00 v0)) (or (not (= f01 v0)) (or (not (= f02 v0)) (or (not (= f10 v0)) (or (not (= f11 v0)) (or (not (= f12 v0)) (or (not (= f20 v0)) (or (not (= f21 v0)) (not (= f22 v0)))))))))))
; f is not the indicator function of (1,2)
(assert (or (not (= f00 v0)) (or (not (= f01 v0)) (or (not (= f02 v0)) (or (not (= f10 v0)) (or (not (= f11 v0)) (or (not (= f12 v1)) (or (not (= f20 v0)) (or (not (= f21 v0)) (not (= f22 v0)))))))))))
; f is not the indicator function of (2,1)
(assert (or (not (= f00 v0)) (or (not (= f01 v0)) (or (not (= f02 v0)) (or (not (= f10 v0)) (or (not (= f11 v0)) (or (not (= f12 v0)) (or (not (= f20 v0)) (or (not (= f21 v1)) (not (= f22 v0)))))))))))
;
; ask if there is another model satisfying the constraints
;
(echo "Is there a binary function commuting with all binaries")
(echo "commuting with T, which is not generated by terms over T?")
(check-sat)
(get-value (f00))
(get-value (f01))
(get-value (f02))
(get-value (f10))
(get-value (f11))
(get-value (f12))
(get-value (f20))
(get-value (f21))
(get-value (f22))
; results in a binary function f(1,2) = f(2,1) = 1
; this might be a possible candidate to separate the two clones, because
; it does not belong to the binary part of the clone generated by T
;
; There are no other models:
(echo "Are there further binary functions in the centraliser of T*(²)")
(echo "that are not generated by terms over T?")
(assert (or (not (= f00 v0)) (or (not (= f01 v0)) (or (not (= f02 v0)) (or (not (= f10 v0)) (or (not (= f11 v0)) (or (not (= f12 v1)) (or (not (= f20 v0)) (or (not (= f21 v1)) (not (= f22 v0)))))))))))
(check-sat)



==> anc/z3/unaryfunccommutingT.z3 <==
; vim: ft=smt2
; copy this into https://www.rise4fun.com/z3
;
;
; The following script verifies the correctness of Lemma 4, describing
; the unary functions in the centraliser of T, for the case k=3.
;
;
; define a finite domain
(declare-datatypes () ((A v0 v1 v2)))
; define the quaternary function T
(define-fun T ((x!1 A) (x!2 A) (x!3 A) (x!4 A)) A
  (ite (or (and (= x!1 v1) (and (= x!2 v2)
             (and (= x!3 v1) (= x!4 v2))))
           (and (= x!1 v1) (and (= x!2 v1)
             (and (= x!3 v2) (= x!4 v2))))
       ) v1 v0)
)
; define a unary function s
(declare-const a A)
(declare-const b A)
(declare-const c A)
(declare-fun s (A) A)
(assert (= (s v0) a))
(assert (= (s v1) b))
(assert (= (s v2) c))
; stipulate that s commutes with T
(echo "Let s be a unary function on {0,1,2} commuting with T.")
(assert
   (forall
     ((a1 A) (a2 A) (a3 A) (a4 A))
     (= (s (T a1 a2 a3 a4)) (T (s a1) (s a2) (s a3) (s a4)))
   )
)
(push)
(assert (not (= a v0)))
(echo "Assume s(0)≠0.")
(check-sat)
; returns unsat, so we prove a=0
(pop)
(echo "Hence s(0)=0")
(assert (= a v0))
(push)
(assert (= b v2))
(echo "Assume s(1)=2.")
(check-sat)
; returns unsat, so we prove b ∈ {0,1}
(pop)
(echo "Hence s(1)∈{0,1}.")
(assert (not (= b v2)))
(push)
(assert (= b v1))
(assert (not (= c v2)))
(echo "Assume s(1)=1 but s(2)≠2.")
(check-sat)
; returns unsat, so we prove b = 1 ⇒ c = 2
(pop)
(echo "Thus, s(1)=1 ⇒ s(2)=2, i.e., s=id.")
; the latter assignment (abc) = (012) is indeed valid
(push)
(assert (= b v1))
(assert (= c v2))
(echo "Does s=id commute with T?")
(check-sat)
; returns sat, so (abc)=(012) is okay
(pop)
; all remaining assignments are possible:
(assert (= b v0))
(echo "Suppose now that s(0)=s(1)=0.")
(push)
(assert (= c v0))
(echo "If s(2)=0, does s commute with T?")
(check-sat)
; returns sat, so (abc)=(000) is okay
(pop)
(push)
(assert (= c v1))
(echo "If s(2)=1, does s commute with T?")
(check-sat)
; returns sat, so (abc)=(001) is okay
(pop)
(push)
(assert (= c v2))
(echo "If s(2)=2, does s commute with T?")
(check-sat)
; returns sat, so (abc)=(002) is okay
(pop)



